Numerical fluid dynamics for FRG flow equations: Zero-dimensional QFTs as numerical test cases. III. Shock and rarefaction waves in RG flows reveal limitations of the $N\rightarrow\infty$ limit in $O(N)$-type models

Using an $O(N)$-symmetric toy model QFT in zero space-time dimensions we discuss several aspects and limitations of the $\frac{1}{N}$-expansion. We demonstrate, how slight modifications in a classical UV action can lead the $\frac{1}{N}$-expansion astray and how the infinite-$N$ limit may alter fundamental properties of a QFT. Thereby we present the problem of calculating correlation functions from two totally different perspectives: First, we explicitly analyze our model within an $\frac{1}{N}$-saddle-point expansion and show its limitations. Secondly, we picture the same problem within the framework of the Functional Renormalization Group. Applying novel analogies between (F)RG flow equations and numerical fluid dynamics from parts I and II of this series of publications, we recast the calculation of expectation values of our toy model into solving a highly non-linear but exact advection(-diffusion) equation. In doing so, we find that the applicability of the $\frac{1}{N}$-expansion to our toy model is linked to freezing shock waves in field space in the FRG-fluid dynamic picture, while the failure of the $\frac{1}{N}$-expansion in this context is related to the annihilation of two opposing shock waves in field space.

==> anc/Deltax.json <==
[
	[
		7.936507936507936e-2,
		4.4722170080877754e-2
	],
	[
		7.352941176470588e-2,
		4.174294947243884e-2
	],
	[
		6.666666666666667e-2,
		4.016092112546188e-2
	],
	[
		6.172839506172839e-2,
		3.740781143241412e-2
	],
	[
		5.6179775280898875e-2,
		3.403806288292177e-2
	],
	[
		5.154639175257732e-2,
		3.0997584241994502e-2
	],
	[
		4.716981132075471e-2,
		2.963893836391973e-2
	],
	[
		4.310344827586207e-2,
		2.74300878254623e-2
	],
	[
		3.937007874015748e-2,
		2.473628756332502e-2
	],
	[
		3.6231884057971016e-2,
		2.2997713115093132e-2
	],
	[
		3.3112582781456956e-2,
		2.1965936656989538e-2
	],
	[
		3.048780487804878e-2,
		2.0289001434553144e-2
	],
	[
		2.777777777777778e-2,
		1.8970221192085246e-2
	],
	[
		2.551020408163265e-2,
		1.7656013971171447e-2
	],
	[
		2.336448598130841e-2,
		1.6265748769134447e-2
	],
	[
		2.145922746781116e-2,
		1.4926610586492917e-2
	],
	[
		1.96078431372549e-2,
		1.4190126177790585e-2
	],
	[
		1.7985611510791366e-2,
		1.2914378120376213e-2
	],
	[
		1.65016501650165e-2,
		1.2035534216100707e-2
	],
	[
		1.5151515151515152e-2,
		1.1462261075148694e-2
	],
	[
		1.3850415512465374e-2,
		1.064053778962748e-2
	],
	[
		1.2722646310432571e-2,
		9.74069450644044e-3
	],
	[
		1.1655011655011656e-2,
		9.17645773120368e-3
	],
	[
		1.0683760683760684e-2,
		8.454746194526574e-3
	],
	[
		9.784735812133072e-3,
		8.003717562576451e-3
	],
	[
		8.976660682226212e-3,
		7.3654689617046465e-3
	],
	[
		8.237232289950576e-3,
		6.870122639522691e-3
	],
	[
		7.552870090634441e-3,
		6.405166590330635e-3
	],
	[
		6.915629322268327e-3,
		5.951449341374371e-3
	],
	[
		6.345177664974619e-3,
		5.552689747419404e-3
	],
	[
		5.813953488372093e-3,
		5.2413042207724025e-3
	],
	[
		5.330490405117271e-3,
		4.82631531662614e-3
	],
	[
		4.887585532746823e-3,
		4.501980569665109e-3
	],
	[
		4.484304932735426e-3,
		4.247378834038029e-3
	],
	[
		4.111842105263158e-3,
		3.959378355488985e-3
	],
	[
		3.770739064856712e-3,
		3.691933969914629e-3
	],
	[
		3.455425017277125e-3,
		3.415410938187202e-3
	],
	[
		3.1685678073510772e-3,
		3.180133777160643e-3
	],
	[
		2.905287623474724e-3,
		2.992594510444313e-3
	],
	[
		2.663825253063399e-3,
		2.7727168071118857e-3
	],
	[
		2.442598925256473e-3,
		2.5861739488375335e-3
	]
]

==> anc/Lambda.json <==
[
	[
		1.0e1,
		3.3969529781829877e-3
	],
	[
		3.1622776601683796e1,
		1.1639432845891307e-3
	],
	[
		1.0e1,
		3.3969529781829877e-3
	],
	[
		3.1622776601683796e1,
		1.1639432845891307e-3
	],
	[
		1.0e2,
		2.64170932816854e-3
	],
	[
		3.1622776601683796e2,
		3.1137837072159336e-3
	],
	[
		1.0e3,
		3.263736950243734e-3
	],
	[
		3.1622776601683795e3,
		3.3109655720835462e-3
	],
	[
		1.0e4,
		3.3252488332666807e-3
	],
	[
		3.1622776601683796e4,
		3.3300917331167135e-3
	],
	[
		1.0e5,
		3.3314421782628667e-3
	],
	[
		3.1622776601683797e5,
		3.331879879378663e-3
	],
	[
		1.0e6,
		3.332456792144667e-3
	],
	[
		3.1622776601683795e6,
		3.332386528790421e-3
	],
	[
		1.0e7,
		3.332365177787011e-3
	],
	[
		3.1622776601683795e7,
		3.3322511419593415e-3
	],
	[
		1.0e8,
		3.332231844459299e-3
	],
	[
		3.1622776601683795e8,
		3.3323360706327687e-3
	],
	[
		1.0e9,
		3.3324570029633627e-3
	],
	[
		3.1622776601683793e9,
		3.332118448640564e-3
	],
	[
		1.0e10,
		3.3322310489860563e-3
	],
	[
		3.1622776601683796e10,
		3.3329390376661827e-3
	],
	[
		1.0e11,
		3.332535849819296e-3
	],
	[
		3.1622776601683795e11,
		3.3325847529921404e-3
	],
	[
		1.0e12,
		3.3324431838688273e-3
	],
	[
		3.1622776601683794e12,
		3.3321903631329253e-3
	],
	[
		1.0e13,
		3.33232944137718e-3
	],
	[
		3.1622776601683797e13,
		3.332233585578326e-3
	],
	[
		1.0e14,
		3.3322237237243257e-3
	],
	[
		3.1622776601683794e14,
		3.332323918051161e-3
	],
	[
		1.0e15,
		3.332982666043316e-3
	]
]

==> anc/TVD.json <==
[
	[
		[
			0.0,
			0.0
		],
		[
			1.0e-2,
			0.0
		],
		[
			2.0e-2,
			0.0
		],
		[
			3.0e-2,
			0.0
		],
		[
			4.0e-2,
			0.0
		],
		[
			5.0e-2,
			0.0
		],
		[
			6.0e-2,
			0.0
		],
		[
			7.0e-2,
			0.0
		],
		[
			8.0e-2,
			0.0
		],
		[
			9.0e-2,
			0.0
		],
		[
			0.1,
			0.0
		],
		[
			0.11,
			0.0
		],
		[
			0.12,
			0.0
		],
		[
			0.13,
			0.0
		],
		[
			0.14,
			0.0
		],
		[
			0.15,
			0.0
		],
		[
			0.16,
			0.0
		],
		[
			0.17,
			0.0
		],
		[
			0.18,
			0.0
		],
		[
			0.19,
			0.0
		],
		[
			0.2,
			0.0
		],
		[
			0.21,
			0.0
		],
		[
			0.22,
			0.0
		],
		[
			0.23,
			0.0
		],
		[
			0.24,
			0.0
		],
		[
			0.25,
			0.0
		],
		[
			0.26,
			0.0
		],
		[
			0.27,
			0.0
		],
		[
			0.28,
			0.0
		],
		[
			0.29,
			0.0
		],
		[
			0.3,
			0.0
		],
		[
			0.31,
			0.0
		],
		[
			0.32,
			0.0
		],
		[
			0.33,
			0.0
		],
		[
			0.34,
			0.0
		],
		[
			0.35,
			0.0
		],
		[
			0.36,
			0.0
		],
		[
			0.37,
			0.0
		],
		[
			0.38,
			0.0
		],
		[
			0.39,
			0.0
		],
		[
			0.4,
			0.0
		],
		[
			0.41,
			0.0
		],
		[
			0.42,
			0.0
		],
		[
			0.43,
			0.0
		],
		[
			0.44,
			0.0
		],
		[
			0.45,
			0.0
		],
		[
			0.46,
			0.0
		],
		[
			0.47,
			0.0
		],
		[
			0.48,
			0.0
		],
		[
			0.49,
			0.0
		],
		[
			0.5,
			0.0
		],
		[
			0.51,
			0.0
		],
		[
			0.52,
			0.0
		],
		[
			0.53,
			0.0
		],
		[
			0.54,
			0.0
		],
		[
			0.55,
			0.0
		],
		[
			0.56,
			0.0
		],
		[
			0.57,
			0.0
		],
		[
			0.58,
			0.0
		],
		[
			0.59,
			0.0
		],
		[
			0.6,
			0.0
		],
		[
			0.61,
			0.0
		],
		[
			0.62,
			0.0
		],
		[
			0.63,
			0.0
		],
		[
			0.64,
			0.0
		],
		[
			0.65,
			0.0
		],
		[
			0.66,
			0.0
		],
		[
			0.67,
			0.0
		],
		[
			0.68,
			0.0
		],
		[
			0.69,
			0.0
		],
		[
			0.7,
			0.0
		],
		[
			0.71,
			0.0
		],
		[
			0.72,
			0.0
		],
		[
			0.73,
			0.0
		],
		[
			0.74,
			0.0
		],
		[
			0.75,
			0.0
		],
		[
			0.76,
			0.0
		],
		[
			0.77,
			0.0
		],
		[
			0.78,
			0.0
		],
		[
			0.79,
			0.0
		],
		[
			0.8,
			0.0
		],
		[
			0.81,
			0.0
		],
		[
			0.82,
			0.0
		],
		[
			0.83,
			0.0
		],
		[
			0.84,
			0.0
		],
		[
			0.85,
			0.0
		],
		[
			0.86,
			0.0
		],
		[
			0.87,
			0.0
		],
		[
			0.88,
			0.0
		],
		[
			0.89,
			0.0
		],
		[
			0.9,
			0.0
		],
		[
			0.91,
			0.0
		],
		[
			0.92,
			0.0
		],
		[
			0.93,
			0.0
		],
		[
			0.94,
			0.0
		],
		[
			0.95,
			0.0
		],
		[
			0.96,
			0.0
		],
		[
			0.97,
			0.0
		],
		[
			0.98,
			0.0
		],
		[
			0.99,
			0.0
		],
		[
			1.0,
			0.0
		],
		[
			1.01,
			0.0
		],
		[
			1.02,
			0.0
		],
		[
			1.03,
			0.0
		],
		[
			1.04,
			0.0
		],
		[
			1.05,
			0.0
		],
		[
			1.06,
			0.0
		],
		[
			1.07,
			0.0
		],
		[
			1.08,
			0.0
		],
		[
			1.09,
			0.0
		],
		[
			1.1,
			0.0
		],
		[
			1.11,
			0.0
		],
		[
			1.12,
			0.0
		],
		[
			1.13,
			0.0
		],
		[
			1.14,
			0.0
		],
		[
			1.15,
			0.0
		],
		[
			1.16,
			0.0
		],
		[
			1.17,
			0.0
		],
		[
			1.18,
			0.0
		],
		[
			1.19,
			0.0
		],
		[
			1.2,
			0.0
		],
		[
			1.21,
			0.0
		],
		[
			1.22,
			0.0
		],
		[
			1.23,
			0.0
		],
		[
			1.24,
			0.0
		],
		[
			1.25,
			0.0
		],
		[
			1.26,
			0.0
		],
		[
			1.27,
			0.0
		],
		[
			1.28,
			0.0
		],
		[
			1.29,
			0.0
		],
		[
			1.3,
			0.0
		],
		[
			1.31,
			0.0
		],
		[
			1.32,
			0.0
		],
		[
			1.33,
			0.0
		],
		[
			1.34,
			0.0
		],
		[
			1.35,
			0.0
		],
		[
			1.36,
			0.0
		],
		[
			1.37,
			0.0
		],
		[
			1.38,
			0.0
		],
		[
			1.39,
			0.0
		],
		[
			1.4,
			0.0
		],
		[
			1.41,
			0.0
		],
		[
			1.42,
			0.0
		],
		[
			1.43,
			0.0
		],
		[
			1.44,
			0.0
		],
		[
			1.45,
			0.0
		],
		[
			1.46,
			0.0
		],
		[
			1.47,
			0.0
		],
		[
			1.48,
			0.0
		],
		[
			1.49,
			0.0
		],
		[
			1.5,
			0.0
		],
		[
			1.51,
			0.0
		],
		[
			1.52,
			0.0
		],
		[
			1.53,
			0.0
		],
		[
			1.54,
			0.0
		],
		[
			1.55,
			0.0
		],
		[
			1.56,
			0.0
		],
		[
			1.57,
			0.0
		],
		[
			1.58,
			0.0
		],
		[
			1.59,
			0.0
		],
		[
			1.6,
			0.0
		],
		[
			1.61,
			0.0
		],
		[
			1.62,
			0.0
		],
		[
			1.63,
			0.0
		],
		[
			1.64,
			0.0
		],
		[
			1.65,
			0.0
		],
		[
			1.66,
			0.0
		],
		[
			1.67,
			0.0
		],
		[
			1.68,
			0.0
		],
		[
			1.69,
			0.0
		],
		[
			1.7,
			0.0
		],
		[
			1.71,
			0.0
		],
		[
			1.72,
			0.0
		],
		[
			1.73,
			0.0
		],
		[
			1.74,
			0.0
		],
		[
			1.75,
			0.0
		],
		[
			1.76,
			0.0
		],
		[
			1.77,
			0.0
		],
		[
			1.78,
			0.0
		],
		[
			1.79,
			0.0
		],
		[
			1.8,
			0.0
		],
		[
			1.81,
			0.0
		],
		[
			1.82,
			0.0
		],
		[
			1.83,
			0.0
		],
		[
			1.84,
			0.0
		],
		[
			1.85,
			0.0
		],
		[
			1.86,
			0.0
		],
		[
			1.87,
			0.0
		],
		[
			1.88,
			0.0
		],
		[
			1.89,
			0.0
		],
		[
			1.9,
			4.440892098500626e-16
		],
		[
			1.91,
			4.440892098500626e-16
		],
		[
			1.92,
			0.0
		],
		[
			1.93,
			0.0
		],
		[
			1.94,
			0.0
		],
		[
			1.95,
			0.0
		],
		[
			1.96,
			-4.440892098500626e-16
		],
		[
			1.97,
			0.0
		],
		[
			1.98,
			0.0
		],
		[
			1.99,
			4.440892098500626e-16
		],
		[
			2.0,
			0.0
		],
		[
			2.01,
			4.440892098500626e-16
		],
		[
			2.02,
			-4.440892098500626e-16
		],
		[
			2.03,
			-4.440892098500626e-16
		],
		[
			2.04,
			0.0
		],
		[
			2.05,
			0.0
		],
		[
			2.06,
			0.0
		],
		[
			2.07,
			0.0
		],
		[
			2.08,
			0.0
		],
		[
			2.09,
			0.0
		],
		[
			2.1,
			0.0
		],
		[
			2.11,
			0.0
		],
		[
			2.12,
			0.0
		],
		[
			2.13,
			4.440892098500626e-16
		],
		[
			2.14,
			0.0
		],
		[
			2.15,
			0.0
		],
		[
			2.16,
			0.0
		],
		[
			2.17,
			0.0
		],
		[
			2.18,
			0.0
		],
		[
			2.19,
			0.0
		],
		[
			2.2,
			-4.440892098500626e-16
		],
		[
			2.21,
			0.0
		],
		[
			2.22,
			0.0
		],
		[
			2.23,
			0.0
		],
		[
			2.24,
			0.0
		],
		[
			2.25,
			0.0
		],
		[
			2.26,
			0.0
		],
		[
			2.27,
			4.440892098500626e-16
		],
		[
			2.28,
			0.0
		],
		[
			2.29,
			0.0
		],
		[
			2.3,
			0.0
		],
		[
			2.31,
			0.0
		],
		[
			2.32,
			-4.440892098500626e-16
		],
		[
			2.33,
			0.0
		],
		[
			2.34,
			0.0
		],
		[
			2.35,
			0.0
		],
		[
			2.36,
			0.0
		],
		[
			2.37,
			0.0
		],
		[
			2.38,
			0.0
		],
		[
			2.39,
			0.0
		],
		[
			2.4,
			0.0
		],
		[
			2.41,
			0.0
		],
		[
			2.42,
			0.0
		],
		[
			2.43,
			0.0
		],
		[
			2.44,
			0.0
		],
		[
			2.45,
			0.0
		],
		[
			2.46,
			0.0
		],
		[
			2.47,
			4.440892098500626e-16
		],
		[
			2.48,
			0.0
		],
		[
			2.49,
			0.0
		],
		[
			2.5,
			0.0
		],
		[
			2.51,
			-4.440892098500626e-16
		],
		[
			2.52,
			0.0
		],
		[
			2.53,
			-4.440892098500626e-16
		],
		[
			2.54,
			0.0
		],
		[
			2.55,
			0.0
		],
		[
			2.56,
			0.0
		],
		[
			2.57,
			0.0
		],
		[
			2.58,
			-4.440892098500626e-16
		],
		[
			2.59,
			0.0
		],
		[
			2.6,
			-4.440892098500626e-16
		],
		[
			2.61,
			0.0
		],
		[
			2.62,
			0.0
		],
		[
			2.63,
			0.0
		],
		[
			2.64,
			0.0
		],
		[
			2.65,
			0.0
		],
		[
			2.66,
			0.0
		],
		[
			2.67,
			-4.440892098500626e-16
		],
		[
			2.68,
			0.0
		],
		[
			2.69,
			4.440892098500626e-16
		],
		[
			2.7,
			0.0
		],
		[
			2.71,
			0.0
		],
		[
			2.72,
			0.0
		],
		[
			2.73,
			0.0
		],
		[
			2.74,
			0.0
		],
		[
			2.75,
			0.0
		],
		[
			2.76,
			0.0
		],
		[
			2.77,
			0.0
		],
		[
			2.78,
			-4.440892098500626e-16
		],
		[
			2.79,
			0.0
		],
		[
			2.8,
			0.0
		],
		[
			2.81,
			-4.440892098500626e-16
		],
		[
			2.82,
			0.0
		],
		[
			2.83,
			0.0
		],
		[
			2.84,
			0.0
		],
		[
			2.85,
			0.0
		],
		[
			2.86,
			0.0
		],
		[
			2.87,
			0.0
		],
		[
			2.88,
			0.0
		],
		[
			2.89,
			0.0
		],
		[
			2.9,
			0.0
		],
		[
			2.91,
			0.0
		],
		[
			2.92,
			0.0
		],
		[
			2.93,
			0.0
		],
		[
			2.94,
			0.0
		],
		[
			2.95,
			0.0
		],
		[
			2.96,
			0.0
		],
		[
			2.97,
			0.0
		],
		[
			2.98,
			0.0
		],
		[
			2.99,
			0.0
		],
		[
			3.0,
			0.0
		],
		[
			3.01,
			0.0
		],
		[
			3.02,
			0.0
		],
		[
			3.03,
			-4.440892098500626e-16
		],
		[
			3.04,
			-4.440892098500626e-16
		],
		[
			3.05,
			-4.440892098500626e-16
		],
		[
			3.06,
			0.0
		],
		[
			3.07,
			0.0
		],
		[
			3.08,
			0.0
		],
		[
			3.09,
			0.0
		],
		[
			3.1,
			0.0
		],
		[
			3.11,
			0.0
		],
		[
			3.12,
			0.0
		],
		[
			3.13,
			0.0
		],
		[
			3.14,
			0.0
		],
		[
			3.15,
			0.0
		],
		[
			3.16,
			0.0
		],
		[
			3.17,
			0.0
		],
		[
			3.18,
			-4.440892098500626e-16
		],
		[
			3.19,
			0.0
		],
		[
			3.2,
			0.0
		],
		[
			3.21,
			0.0
		],
		[
			3.22,
			-4.440892098500626e-16
		],
		[
			3.23,
			0.0
		],
		[
			3.24,
			0.0
		],
		[
			3.25,
			0.0
		],
		[
			3.26,
			0.0
		],
		[
			3.27,
			0.0
		],
		[
			3.28,
			0.0
		],
		[
			3.29,
			0.0
		],
		[
			3.3,
			0.0
		],
		[
			3.31,
			0.0
		],
		[
			3.32,
			0.0
		],
		[
			3.33,
			4.440892098500626e-16
		],
		[
			3.34,
			0.0
		],
		[
			3.35,
			0.0
		],
		[
			3.36,
			0.0
		],
		[
			3.37,
			0.0
		],
		[
			3.38,
			0.0
		],
		[
			3.39,
			0.0
		],
		[
			3.4,
			0.0
		],
		[
			3.41,
			0.0
		],
		[
			3.42,
			0.0
		],
		[
			3.43,
			0.0
		],
		[
			3.44,
			0.0
		],
		[
			3.45,
			0.0
		],
		[
			3.46,
			0.0
		],
		[
			3.47,
			0.0
		],
		[
			3.48,
			0.0
		],
		[
			3.49,
			0.0
		],
		[
			3.5,
			0.0
		],
		[
			3.51,
			0.0
		],
		[
			3.52,
			0.0
		],
		[
			3.53,
			0.0
		],
		[
			3.54,
			0.0
		],
		[
			3.55,
			4.440892098500626e-16
		],
		[
			3.56,
			0.0
		],
		[
			3.57,
			0.0
		],
		[
			3.58,
			-4.440892098500626e-16
		],
		[
			3.59,
			0.0
		],
		[
			3.6,
			0.0
		],
		[
			3.61,
			0.0
		],
		[
			3.62,
			0.0
		],
		[
			3.63,
			0.0
		],
		[
			3.64,
			0.0
		],
		[
			3.65,
			0.0
		],
		[
			3.66,
			0.0
		],
		[
			3.67,
			0.0
		],
		[
			3.68,
			0.0
		],
		[
			3.69,
			0.0
		],
		[
			3.7,
			0.0
		],
		[
			3.71,
			0.0
		],
		[
			3.72,
			0.0
		],
		[
			3.73,
			0.0
		],
		[
			3.74,
			0.0
		],
		[
			3.75,
			0.0
		],
		[
			3.76,
			0.0
		],
		[
			3.77,
			0.0
		],
		[
			3.78,
			0.0
		],
		[
			3.79,
			0.0
		],
		[
			3.8,
			0.0
		],
		[
			3.81,
			0.0
		],
		[
			3.82,
			0.0
		],
		[
			3.83,
			0.0
		],
		[
			3.84,
			0.0
		],
		[
			3.85,
			0.0
		],
		[
			3.86,
			0.0
		],
		[
			3.87,
			0.0
		],
		[
			3.88,
			0.0
		],
		[
			3.89,
			0.0
		],
		[
			3.9,
			0.0
		],
		[
			3.91,
			0.0
		],
		[
			3.92,
			0.0
		],
		[
			3.93,
			0.0
		],
		[
			3.94,
			0.0
		],
		[
			3.95,
			4.440892098500626e-16
		],
		[
			3.96,
			0.0
		],
		[
			3.97,
			4.440892098500626e-16
		],
		[
			3.98,
			0.0
		],
		[
			3.99,
			0.0
		],
		[
			4.0,
			0.0
		],
		[
			4.01,
			0.0
		],
		[
			4.02,
			0.0
		],
		[
			4.03,
			0.0
		],
		[
			4.04,
			0.0
		],
		[
			4.05,
			-4.440892098500626e-16
		],
		[
			4.06,
			0.0
		],
		[
			4.07,
			0.0
		],
		[
			4.08,
			0.0
		],
		[
			4.09,
			0.0
		],
		[
			4.1,
			0.0
		],
		[
			4.11,
			0.0
		],
		[
			4.12,
			0.0
		],
		[
			4.13,
			0.0
		],
		[
			4.14,
			0.0
		],
		[
			4.15,
			0.0
		],
		[
			4.16,
			0.0
		],
		[
			4.17,
			4.440892098500626e-16
		],
		[
			4.18,
			0.0
		],
		[
			4.19,
			0.0
		],
		[
			4.2,
			0.0
		],
		[
			4.21,
			0.0
		],
		[
			4.22,
			0.0
		],
		[
			4.23,
			0.0
		],
		[
			4.24,
			0.0
		],
		[
			4.25,
			0.0
		],
		[
			4.26,
			0.0
		],
		[
			4.27,
			0.0
		],
		[
			4.28,
			4.440892098500626e-16
		],
		[
			4.29,
			0.0
		],
		[
			4.3,
			4.440892098500626e-16
		],
		[
			4.31,
			0.0
		],
		[
			4.32,
			0.0
		],
		[
			4.33,
			0.0
		],
		[
			4.34,
			4.440892098500626e-16
		],
		[
			4.35,
			4.440892098500626e-16
		],
		[
			4.36,
			4.440892098500626e-16
		],
		[
			4.37,
			0.0
		],
		[
			4.38,
			0.0
		],
		[
			4.39,
			0.0
		],
		[
			4.4,
			0.0
		],
		[
			4.41,
			0.0
		],
		[
			4.42,
			0.0
		],
		[
			4.43,
			0.0
		],
		[
			4.44,
			-4.440892098500626e-16
		],
		[
			4.45,
			0.0
		],
		[
			4.46,
			0.0
		],
		[
			4.47,
			0.0
		],
		[
			4.48,
			0.0
		],
		[
			4.49,
			0.0
		],
		[
			4.5,
			0.0
		],
		[
			4.51,
			0.0
		],
		[
			4.52,
			0.0
		],
		[
			4.53,
			0.0
		],
		[
			4.54,
			0.0
		],
		[
			4.55,
			0.0
		],
		[
			4.56,
			0.0
		],
		[
			4.57,
			0.0
		],
		[
			4.58,
			0.0
		],
		[
			4.59,
			0.0
		],
		[
			4.6,
			0.0
		],
		[
			4.61,
			0.0
		],
		[
			4.62,
			0.0
		],
		[
			4.63,
			0.0
		],
		[
			4.64,
			-4.440892098500626e-16
		],
		[
			4.65,
			0.0
		],
		[
			4.66,
			0.0
		],
		[
			4.67,
			0.0
		],
		[
			4.68,
			0.0
		],
		[
			4.69,
			0.0
		],
		[
			4.7,
			-4.440892098500626e-16
		],
		[
			4.71,
			0.0
		],
		[
			4.72,
			0.0
		],
		[
			4.73,
			0.0
		],
		[
			4.74,
			0.0
		],
		[
			4.75,
			0.0
		],
		[
			4.76,
			0.0
		],
		[
			4.77,
			0.0
		],
		[
			4.78,
			0.0
		],
		[
			4.79,
			0.0
		],
		[
			4.8,
			4.440892098500626e-16
		],
		[
			4.81,
			0.0
		],
		[
			4.82,
			0.0
		],
		[
			4.83,
			-4.440892098500626e-16
		],
		[
			4.84,
			0.0
		],
		[
			4.85,
			0.0
		],
		[
			4.86,
			4.440892098500626e-16
		],
		[
			4.87,
			0.0
		],
		[
			4.88,
			0.0
		],
		[
			4.89,
			0.0
		],
		[
			4.9,
			0.0
		],
		[
			4.91,
			0.0
		],
		[
			4.92,
			0.0
		],
		[
			4.93,
			0.0
		],
		[
			4.94,
			0.0
		],
		[
			4.95,
			0.0
		],
		[
			4.96,
			0.0
		],
		[
			4.97,
			0.0
		],
		[
			4.98,
			-4.440892098500626e-16
		],
		[
			4.99,
			0.0
		],
		[
			5.0,
			0.0
		],
		[
			5.01,
			0.0
		],
		[
			5.02,
			4.440892098500626e-16
		],
		[
			5.03,
			0.0
		],
		[
			5.04,
			0.0
		],
		[
			5.05,
			0.0
		],
		[
			5.06,
			0.0
		],
		[
			5.07,
			0.0
		],
		[
			5.08,
			0.0
		],
		[
			5.09,
			0.0
		],
		[
			5.1,
			0.0
		],
		[
			5.11,
			0.0
		],
		[
			5.12,
			0.0
		],
		[
			5.13,
			0.0
		],
		[
			5.14,
			0.0
		],
		[
			5.15,
			0.0
		],
		[
			5.16,
			0.0
		],
		[
			5.17,
			0.0
		],
		[
			5.18,
			0.0
		],
		[
			5.19,
			0.0
		],
		[
			5.2,
			0.0
		],
		[
			5.21,
			-4.440892098500626e-16
		],
		[
			5.22,
			0.0
		],
		[
			5.23,
			0.0
		],
		[
			5.24,
			0.0
		],
		[
			5.25,
			0.0
		],
		[
			5.26,
			4.440892098500626e-16
		],
		[
			5.27,
			4.440892098500626e-16
		],
		[
			5.28,
			0.0
		],
		[
			5.29,
			0.0
		],
		[
			5.3,
			0.0
		],
		[
			5.31,
			0.0
		],
		[
			5.32,
			0.0
		],
		[
			5.33,
			0.0
		],
		[
			5.34,
			0.0
		],
		[
			5.35,
			4.440892098500626e-16
		],
		[
			5.36,
			0.0
		],
		[
			5.37,
			0.0
		],
		[
			5.38,
			-4.440892098500626e-16
		],
		[
			5.39,
			0.0
		],
		[
			5.4,
			0.0
		],
		[
			5.41,
			4.440892098500626e-16
		],
		[
			5.42,
			4.440892098500626e-16
		],
		[
			5.43,
			0.0
		],
		[
			5.44,
			0.0
		],
		[
			5.45,
			4.440892098500626e-16
		],
		[
			5.46,
			0.0
		],
		[
			5.47,
			0.0
		],
		[
			5.48,
			0.0
		],
		[
			5.49,
			4.440892098500626e-16
		],
		[
			5.5,
			0.0
		],
		[
			5.51,
			0.0
		],
		[
			5.52,
			0.0
		],
		[
			5.53,
			0.0
		],
		[
			5.54,
			-4.440892098500626e-16
		],
		[
			5.55,
			0.0
		],
		[
			5.56,
			0.0
		],
		[
			5.57,
			0.0
		],
		[
			5.58,
			0.0
		],
		[
			5.59,
			0.0
		],
		[
			5.6,
			0.0
		],
		[
			5.61,
			0.0
		],
		[
			5.62,
			0.0
		],
		[
			5.63,
			0.0
		],
		[
			5.64,
			0.0
		],
		[
			5.65,
			0.0
		],
		[
			5.66,
			4.440892098500626e-16
		],
		[
			5.67,
			4.440892098500626e-16
		],
		[
			5.68,
			0.0
		],
		[
			5.69,
			0.0
		],
		[
			5.7,
			0.0
		],
		[
			5.71,
			0.0
		],
		[
			5.72,
			0.0
		],
		[
			5.73,
			0.0
		],
		[
			5.74,
			0.0
		],
		[
			5.75,
			0.0
		],
		[
			5.76,
			4.440892098500626e-16
		],
		[
			5.77,
			-4.440892098500626e-16
		],
		[
			5.78,
			0.0
		],
		[
			5.79,
			0.0
		],
		[
			5.8,
			0.0
		],
		[
			5.81,
			0.0
		],
		[
			5.82,
			0.0
		],
		[
			5.83,
			0.0
		],
		[
			5.84,
			0.0
		],
		[
			5.85,
			4.440892098500626e-16
		],
		[
			5.86,
			0.0
		],
		[
			5.87,
			0.0
		],
		[
			5.88,
			0.0
		],
		[
			5.89,
			0.0
		],
		[
			5.9,
			0.0
		],
		[
			5.91,
			0.0
		],
		[
			5.92,
			0.0
		],
		[
			5.93,
			0.0
		],
		[
			5.94,
			0.0
		],
		[
			5.95,
			0.0
		],
		[
			5.96,
			0.0
		],
		[
			5.97,
			0.0
		],
		[
			5.98,
			0.0
		],
		[
			5.99,
			0.0
		],
		[
			6.0,
			-4.440892098500626e-16
		],
		[
			6.01,
			0.0
		],
		[
			6.02,
			0.0
		],
		[
			6.03,
			0.0
		],
		[
			6.04,
			4.440892098500626e-16
		],
		[
			6.05,
			0.0
		],
		[
			6.06,
			0.0
		],
		[
			6.07,
			0.0
		],
		[
			6.08,
			0.0
		],
		[
			6.09,
			0.0
		],
		[
			6.1,
			0.0
		],
		[
			6.11,
			0.0
		],
		[
			6.12,
			0.0
		],
		[
			6.13,
			0.0
		],
		[
			6.14,
			0.0
		],
		[
			6.15,
			0.0
		],
		[
			6.16,
			0.0
		],
		[
			6.17,
			0.0
		],
		[
			6.18,
			0.0
		],
		[
			6.19,
			0.0
		],
		[
			6.2,
			0.0
		],
		[
			6.21,
			4.440892098500626e-16
		],
		[
			6.22,
			0.0
		],
		[
			6.23,
			0.0
		],
		[
			6.24,
			0.0
		],
		[
			6.25,
			0.0
		],
		[
			6.26,
			0.0
		],
		[
			6.27,
			0.0
		],
		[
			6.28,
			0.0
		],
		[
			6.29,
			0.0
		],
		[
			6.3,
			0.0
		],
		[
			6.31,
			0.0
		],
		[
			6.32,
			0.0
		],
		[
			6.33,
			-4.440892098500626e-16
		],
		[
			6.34,
			0.0
		],
		[
			6.35,
			0.0
		],
		[
			6.36,
			0.0
		],
		[
			6.37,
			0.0
		],
		[
			6.38,
			4.440892098500626e-16
		],
		[
			6.39,
			0.0
		],
		[
			6.4,
			0.0
		],
		[
			6.41,
			0.0
		],
		[
			6.42,
			0.0
		],
		[
			6.43,
			0.0
		],
		[
			6.44,
			-4.440892098500626e-16
		],
		[
			6.45,
			0.0
		],
		[
			6.46,
			0.0
		],
		[
			6.47,
			0.0
		],
		[
			6.48,
			4.440892098500626e-16
		],
		[
			6.49,
			4.440892098500626e-16
		],
		[
			6.5,
			0.0
		],
		[
			6.51,
			4.440892098500626e-16
		],
		[
			6.52,
			0.0
		],
		[
			6.53,
			0.0
		],
		[
			6.54,
			0.0
		],
		[
			6.55,
			4.440892098500626e-16
		],
		[
			6.56,
			0.0
		],
		[
			6.57,
			0.0
		],
		[
			6.58,
			0.0
		],
		[
			6.59,
			0.0
		],
		[
			6.6,
			-4.440892098500626e-16
		],
		[
			6.61,
			-4.440892098500626e-16
		],
		[
			6.62,
			0.0
		],
		[
			6.63,
			0.0
		],
		[
			6.64,
			0.0
		],
		[
			6.65,
			0.0
		],
		[
			6.66,
			-4.440892098500626e-16
		],
		[
			6.67,
			4.440892098500626e-16
		],
		[
			6.68,
			0.0
		],
		[
			6.69,
			0.0
		],
		[
			6.7,
			0.0
		],
		[
			6.71,
			4.440892098500626e-16
		],
		[
			6.72,
			0.0
		],
		[
			6.73,
			0.0
		],
		[
			6.74,
			-4.440892098500626e-16
		],
		[
			6.75,
			0.0
		],
		[
			6.76,
			0.0
		],
		[
			6.77,
			-4.440892098500626e-16
		],
		[
			6.78,
			-4.440892098500626e-16
		],
		[
			6.79,
			0.0
		],
		[
			6.8,
			-4.440892098500626e-16
		],
		[
			6.81,
			0.0
		],
		[
			6.82,
			-4.440892098500626e-16
		],
		[
			6.83,
			0.0
		],
		[
			6.84,
			0.0
		],
		[
			6.85,
			0.0
		],
		[
			6.86,
			0.0
		],
		[
			6.87,
			0.0
		],
		[
			6.88,
			0.0
		],
		[
			6.89,
			0.0
		],
		[
			6.9,
			0.0
		],
		[
			6.91,
			0.0
		],
		[
			6.92,
			0.0
		],
		[
			6.93,
			0.0
		],
		[
			6.94,
			0.0
		],
		[
			6.95,
			0.0
		],
		[
			6.96,
			0.0
		],
		[
			6.97,
			0.0
		],
		[
			6.98,
			0.0
		],
		[
			6.99,
			0.0
		],
		[
			7.0,
			0.0
		],
		[
			7.01,
			0.0
		],
		[
			7.02,
			0.0
		],
		[
			7.03,
			0.0
		],
		[
			7.04,
			0.0
		],
		[
			7.05,
			0.0
		],
		[
			7.06,
			0.0
		],
		[
			7.07,
			0.0
		],
		[
			7.08,
			0.0
		],
		[
			7.09,
			0.0
		],
		[
			7.1,
			0.0
		],
		[
			7.11,
			0.0
		],
		[
			7.12,
			0.0
		],
		[
			7.13,
			0.0
		],
		[
			7.14,
			0.0
		],
		[
			7.15,
			0.0
		],
		[
			7.16,
			0.0
		],
		[
			7.17,
			0.0
		],
		[
			7.18,
			0.0
		],
		[
			7.19,
			0.0
		],
		[
			7.2,
			0.0
		],
		[
			7.21,
			0.0
		],
		[
			7.22,
			0.0
		],
		[
			7.23,
			0.0
		],
		[
			7.24,
			0.0
		],
		[
			7.25,
			0.0
		],
		[
			7.26,
			0.0
		],
		[
			7.27,
			-4.440892098500626e-16
		],
		[
			7.28,
			0.0
		],
		[
			7.29,
			0.0
		],
		[
			7.3,
			0.0
		],
		[
			7.31,
			0.0
		],
		[
			7.32,
			0.0
		],
		[
			7.33,
			0.0
		],
		[
			7.34,
			0.0
		],
		[
			7.35,
			0.0
		],
		[
			7.36,
			0.0
		],
		[
			7.37,
			0.0
		],
		[
			7.38,
			0.0
		],
		[
			7.39,
			0.0
		],
		[
			7.4,
			0.0
		],
		[
			7.41,
			0.0
		],
		[
			7.42,
			0.0
		],
		[
			7.43,
			0.0
		],
		[
			7.44,
			0.0
		],
		[
			7.45,
			0.0
		],
		[
			7.46,
			0.0
		],
		[
			7.47,
			0.0
		],
		[
			7.48,
			0.0
		],
		[
			7.49,
			0.0
		],
		[
			7.5,
			0.0
		],
		[
			7.51,
			0.0
		],
		[
			7.52,
			0.0
		],
		[
			7.53,
			0.0
		],
		[
			7.54,
			0.0
		],
		[
			7.55,
			0.0
		],
		[
			7.56,
			0.0
		],
		[
			7.57,
			0.0
		],
		[
			7.58,
			0.0
		],
		[
			7.59,
			0.0
		],
		[
			7.6,
			0.0
		],
		[
			7.61,
			0.0
		],
		[
			7.62,
			0.0
		],
		[
			7.63,
			0.0
		],
		[
			7.64,
			0.0
		],
		[
			7.65,
			0.0
		],
		[
			7.66,
			0.0
		],
		[
			7.67,
			0.0
		],
		[
			7.68,
			0.0
		],
		[
			7.69,
			0.0
		],
		[
			7.7,
			0.0
		],
		[
			7.71,
			0.0
		],
		[
			7.72,
			0.0
		],
		[
			7.73,
			0.0
		],
		[
			7.74,
			0.0
		],
		[
			7.75,
			0.0
		],
		[
			7.76,
			0.0
		],
		[
			7.77,
			0.0
		],
		[
			7.78,
			0.0
		],
		[
			7.79,
			0.0
		],
		[
			7.8,
			4.440892098500626e-16
		],
		[
			7.81,
			0.0
		],
		[
			7.82,
			0.0
		],
		[
			7.83,
			0.0
		],
		[
			7.84,
			0.0
		],
		[
			7.85,
			0.0
		],
		[
			7.86,
			0.0
		],
		[
			7.87,
			0.0
		],
		[
			7.88,
			0.0
		],
		[
			7.89,
			-4.440892098500626e-16
		],
		[
			7.9,
			0.0
		],
		[
			7.91,
			0.0
		],
		[
			7.92,
			0.0
		],
		[
			7.93,
			0.0
		],
		[
			7.94,
			0.0
		],
		[
			7.95,
			0.0
		],
		[
			7.96,
			0.0
		],
		[
			7.97,
			0.0
		],
		[
			7.98,
			0.0
		],
		[
			7.99,
			0.0
		],
		[
			8.0,
			0.0
		],
		[
			8.01,
			0.0
		],
		[
			8.02,
			0.0
		],
		[
			8.03,
			0.0
		],
		[
			8.04,
			0.0
		],
		[
			8.05,
			-4.440892098500626e-16
		],
		[
			8.06,
			0.0
		],
		[
			8.07,
			0.0
		],
		[
			8.08,
			0.0
		],
		[
			8.09,
			0.0
		],
		[
			8.1,
			0.0
		],
		[
			8.11,
			0.0
		],
		[
			8.12,
			0.0
		],
		[
			8.13,
			0.0
		],
		[
			8.14,
			0.0
		],
		[
			8.15,
			0.0
		],
		[
			8.16,
			0.0
		],
		[
			8.17,
			0.0
		],
		[
			8.18,
			0.0
		],
		[
			8.19,
			0.0
		],
		[
			8.2,
			0.0
		],
		[
			8.21,
			0.0
		],
		[
			8.22,
			0.0
		],
		[
			8.23,
			4.440892098500626e-16
		],
		[
			8.24,
			4.440892098500626e-16
		],
		[
			8.25,
			4.440892098500626e-16
		],
		[
			8.26,
			4.440892098500626e-16
		],
		[
			8.27,
			4.440892098500626e-16
		],
		[
			8.28,
			4.440892098500626e-16
		],
		[
			8.29,
			4.440892098500626e-16
		],
		[
			8.3,
			8.881784197001252e-16
		],
		[
			8.31,
			8.881784197001252e-16
		],
		[
			8.32,
			8.881784197001252e-16
		],
		[
			8.33,
			8.881784197001252e-16
		],
		[
			8.34,
			1.3322676295501878e-15
		],
		[
			8.35,
			1.3322676295501878e-15
		],
		[
			8.36,
			1.3322676295501878e-15
		],
		[
			8.37,
			1.7763568394002505e-15
		],
		[
			8.38,
			1.7763568394002505e-15
		],
		[
			8.39,
			1.7763568394002505e-15
		],
		[
			8.4,
			2.220446049250313e-15
		],
		[
			8.41,
			2.220446049250313e-15
		],
		[
			8.42,
			2.6645352591003757e-15
		],
		[
			8.43,
			2.6645352591003757e-15
		],
		[
			8.44,
			3.1086244689504383e-15
		],
		[
			8.45,
			3.1086244689504383e-15
		],
		[
			8.46,
			3.552713678800501e-15
		],
		[
			8.47,
			3.552713678800501e-15
		],
		[
			8.48,
			3.9968028886505635e-15
		],
		[
			8.49,
			3.9968028886505635e-15
		],
		[
			8.5,
			4.440892098500626e-15
		],
		[
			8.51,
			4.440892098500626e-15
		],
		[
			8.52,
			4.884981308350689e-15
		],
		[
			8.53,
			4.884981308350689e-15
		],
		[
			8.54,
			5.329070518200751e-15
		],
		[
			8.55,
			5.773159728050814e-15
		],
		[
			8.56,
			5.773159728050814e-15
		],
		[
			8.57,
			6.217248937900877e-15
		],
		[
			8.58,
			6.217248937900877e-15
		],
		[
			8.59,
			6.661338147750939e-15
		],
		[
			8.6,
			7.105427357601002e-15
		],
		[
			8.61,
			7.549516567451064e-15
		],
		[
			8.62,
			7.549516567451064e-15
		],
		[
			8.63,
			7.993605777301127e-15
		],
		[
			8.64,
			8.43769498715119e-15
		],
		[
			8.65,
			8.881784197001252e-15
		],
		[
			8.66,
			8.881784197001252e-15
		],
		[
			8.67,
			9.325873406851315e-15
		],
		[
			8.68,
			9.769962616701378e-15
		],
		[
			8.69,
			1.021405182655144e-14
		],
		[
			8.7,
			1.0658141036401503e-14
		],
		[
			8.71,
			1.0658141036401503e-14
		],
		[
			8.72,
			1.1102230246251565e-14
		],
		[
			8.73,
			1.1546319456101628e-14
		],
		[
			8.74,
			1.199040866595169e-14
		],
		[
			8.75,
			1.2434497875801753e-14
		],
		[
			8.76,
			1.2878587085651816e-14
		],
		[
			8.77,
			1.3322676295501878e-14
		],
		[
			8.78,
			1.3766765505351941e-14
		],
		[
			8.79,
			1.3766765505351941e-14
		],
		[
			8.8,
			1.4654943925052066e-14
		],
		[
			8.81,
			1.509903313490213e-14
		],
		[
			8.82,
			1.5987211554602254e-14
		],
		[
			8.83,
			1.5987211554602254e-14
		],
		[
			8.84,
			1.687538997430238e-14
		],
		[
			8.85,
			1.7319479184152442e-14
		],
		[
			8.86,
			1.7763568394002505e-14
		],
		[
			8.87,
			1.865174681370263e-14
		],
		[
			8.88,
			1.9539925233402755e-14
		],
		[
			8.89,
			1.9984014443252818e-14
		],
		[
			8.9,
			2.1316282072803006e-14
		],
		[
			8.91,
			2.1760371282653068e-14
		],
		[
			8.92,
			2.2648549702353193e-14
		],
		[
			8.93,
			2.353672812205332e-14
		],
		[
			8.94,
			2.4424906541753444e-14
		],
		[
			8.95,
			2.531308496145357e-14
		],
		[
			8.96,
			2.6201263381153694e-14
		],
		[
			8.97,
			2.7533531010703882e-14
		],
		[
			8.98,
			2.842170943040401e-14
		],
		[
			8.99,
			2.9753977059954195e-14
		],
		[
			9.0,
			3.064215547965432e-14
		],
		[
			9.01,
			3.197442310920451e-14
		],
		[
			9.02,
			3.3306690738754696e-14
		],
		[
			9.03,
			3.4638958368304884e-14
		],
		[
			9.04,
			3.552713678800501e-14
		],
		[
			9.05,
			3.68594044175552e-14
		],
		[
			9.06,
			3.8191672047105385e-14
		],
		[
			9.07,
			3.9968028886505635e-14
		],
		[
			9.08,
			4.1300296516055823e-14
		],
		[
			9.09,
			4.263256414560601e-14
		],
		[
			9.1,
			4.39648317751562e-14
		],
		[
			9.11,
			4.574118861455645e-14
		],
		[
			9.12,
			4.707345624410664e-14
		],
		[
			9.13,
			4.884981308350689e-14
		],
		[
			9.14,
			5.0182080713057076e-14
		],
		[
			9.15,
			5.1958437552457326e-14
		],
		[
			9.16,
			5.3290705182007514e-14
		],
		[
			9.17,
			5.3290705182007514e-14
		],
		[
			9.18,
			5.3290705182007514e-14
		],
		[
			9.19,
			5.3290705182007514e-14
		],
		[
			9.2,
			5.3290705182007514e-14
		],
		[
			9.21,
			5.3290705182007514e-14
		],
		[
			9.22,
			5.3290705182007514e-14
		],
		[
			9.23,
			5.3290705182007514e-14
		],
		[
			9.24,
			5.3290705182007514e-14
		],
		[
			9.25,
			5.3290705182007514e-14
		],
		[
			9.26,
			5.3290705182007514e-14
		],
		[
			9.27,
			5.3290705182007514e-14
		],
		[
			9.28,
			5.3290705182007514e-14
		],
		[
			9.29,
			5.3290705182007514e-14
		],
		[
			9.3,
			5.3290705182007514e-14
		],
		[
			9.31,
			5.3290705182007514e-14
		],
		[
			9.32,
			5.3290705182007514e-14
		],
		[
			9.33,
			5.3290705182007514e-14
		],
		[
			9.34,
			5.3290705182007514e-14
		],
		[
			9.35,
			5.3290705182007514e-14
		],
		[
			9.36,
			5.3290705182007514e-14
		],
		[
			9.37,
			5.3290705182007514e-14
		],
		[
			9.38,
			5.3290705182007514e-14
		],
		[
			9.39,
			5.3290705182007514e-14
		],
		[
			9.4,
			5.3290705182007514e-14
		],
		[
			9.41,
			5.3734794391857577e-14
		],
		[
			9.42,
			5.3290705182007514e-14
		],
		[
			9.43,
			5.3290705182007514e-14
		],
		[
			9.44,
			5.3290705182007514e-14
		],
		[
			9.45,
			5.3290705182007514e-14
		],
		[
			9.46,
			5.3290705182007514e-14
		],
		[
			9.47,
			5.3290705182007514e-14
		],
		[
			9.48,
			5.3290705182007514e-14
		],
		[
			9.49,
			5.3290705182007514e-14
		],
		[
			9.5,
			5.3290705182007514e-14
		],
		[
			9.51,
			5.3290705182007514e-14
		],
		[
			9.52,
			5.3290705182007514e-14
		],
		[
			9.53,
			5.3290705182007514e-14
		],
		[
			9.54,
			5.3290705182007514e-14
		],
		[
			9.55,
			5.3290705182007514e-14
		],
		[
			9.56,
			5.3290705182007514e-14
		],
		[
			9.57,
			5.3290705182007514e-14
		],
		[
			9.58,
			5.3290705182007514e-14
		],
		[
			9.59,
			5.3290705182007514e-14
		],
		[
			9.6,
			5.3290705182007514e-14
		],
		[
			9.61,
			5.3290705182007514e-14
		],
		[
			9.62,
			5.3290705182007514e-14
		],
		[
			9.63,
			5.3290705182007514e-14
		],
		[
			9.64,
			5.3290705182007514e-14
		],
		[
			9.65,
			5.3290705182007514e-14
		],
		[
			9.66,
			5.3290705182007514e-14
		],
		[
			9.67,
			5.3290705182007514e-14
		],
		[
			9.68,
			5.3290705182007514e-14
		],
		[
			9.69,
			5.3290705182007514e-14
		],
		[
			9.7,
			5.3290705182007514e-14
		],
		[
			9.71,
			5.3290705182007514e-14
		],
		[
			9.72,
			5.3290705182007514e-14
		],
		[
			9.73,
			5.3290705182007514e-14
		],
		[
			9.74,
			5.3290705182007514e-14
		],
		[
			9.75,
			5.3290705182007514e-14
		],
		[
			9.76,
			5.3290705182007514e-14
		],
		[
			9.77,
			5.3290705182007514e-14
		],
		[
			9.78,
			5.3290705182007514e-14
		],
		[
			9.79,
			5.3290705182007514e-14
		],
		[
			9.8,
			5.3290705182007514e-14
		],
		[
			9.81,
			5.3290705182007514e-14
		],
		[
			9.82,
			5.3290705182007514e-14
		],
		[
			9.83,
			5.3290705182007514e-14
		],
		[
			9.84,
			5.3290705182007514e-14
		],
		[
			9.85,
			5.3290705182007514e-14
		],
		[
			9.86,
			5.3290705182007514e-14
		],
		[
			9.87,
			5.3290705182007514e-14
		],
		[
			9.88,
			5.3290705182007514e-14
		],
		[
			9.89,
			5.3290705182007514e-14
		],
		[
			9.9,
			5.3290705182007514e-14
		],
		[
			9.91,
			5.3290705182007514e-14
		],
		[
			9.92,
			5.3290705182007514e-14
		],
		[
			9.93,
			5.3290705182007514e-14
		],
		[
			9.94,
			5.3290705182007514e-14
		],
		[
			9.95,
			5.3290705182007514e-14
		],
		[
			9.96,
			5.3290705182007514e-14
		],
		[
			9.97,
			5.3290705182007514e-14
		],
		[
			9.98,
			5.3290705182007514e-14
		],
		[
			9.99,
			5.3290705182007514e-14
		],
		[
			1.0e1,
			5.3290705182007514e-14
		],
		[
			1.001e1,
			5.3290705182007514e-14
		],
		[
			1.002e1,
			5.3290705182007514e-14
		],
		[
			1.003e1,
			5.3290705182007514e-14
		],
		[
			1.004e1,
			5.3290705182007514e-14
		],
		[
			1.005e1,
			5.3290705182007514e-14
		],
		[
			1.006e1,
			5.3734794391857577e-14
		],
		[
			1.007e1,
			5.3290705182007514e-14
		],
		[
			1.008e1,
			5.3290705182007514e-14
		],
		[
			1.009e1,
			5.3290705182007514e-14
		],
		[
			1.01e1,
			5.3290705182007514e-14
		],
		[
			1.011e1,
			5.3290705182007514e-14
		],
		[
			1.012e1,
			5.3290705182007514e-14
		],
		[
			1.013e1,
			5.3290705182007514e-14
		],
		[
			1.014e1,
			5.3290705182007514e-14
		],
		[
			1.015e1,
			5.3290705182007514e-14
		],
		[
			1.016e1,
			5.3290705182007514e-14
		],
		[
			1.017e1,
			5.3290705182007514e-14
		],
		[
			1.018e1,
			5.3290705182007514e-14
		],
		[
			1.019e1,
			5.3290705182007514e-14
		],
		[
			1.02e1,
			5.3290705182007514e-14
		],
		[
			1.021e1,
			5.3290705182007514e-14
		],
		[
			1.022e1,
			5.3290705182007514e-14
		],
		[
			1.023e1,
			5.3290705182007514e-14
		],
		[
			1.024e1,
			5.3290705182007514e-14
		],
		[
			1.025e1,
			5.3290705182007514e-14
		],
		[
			1.026e1,
			5.3290705182007514e-14
		],
		[
			1.027e1,
			5.3290705182007514e-14
		],
		[
			1.028e1,
			5.3290705182007514e-14
		],
		[
			1.029e1,
			5.3290705182007514e-14
		],
		[
			1.03e1,
			5.3290705182007514e-14
		],
		[
			1.031e1,
			5.3290705182007514e-14
		],
		[
			1.032e1,
			5.3290705182007514e-14
		],
		[
			1.033e1,
			5.3734794391857577e-14
		],
		[
			1.034e1,
			5.3290705182007514e-14
		],
		[
			1.035e1,
			5.3290705182007514e-14
		],
		[
			1.036e1,
			5.3290705182007514e-14
		],
		[
			1.037e1,
			5.3290705182007514e-14
		],
		[
			1.038e1,
			5.3290705182007514e-14
		],
		[
			1.039e1,
			5.3290705182007514e-14
		],
		[
			1.04e1,
			5.3290705182007514e-14
		],
		[
			1.041e1,
			5.3290705182007514e-14
		],
		[
			1.042e1,
			5.3290705182007514e-14
		],
		[
			1.043e1,
			5.3290705182007514e-14
		],
		[
			1.044e1,
			5.3290705182007514e-14
		],
		[
			1.045e1,
			5.3290705182007514e-14
		],
		[
			1.046e1,
			5.284661597215745e-14
		],
		[
			1.047e1,
			5.3290705182007514e-14
		],
		[
			1.048e1,
			5.3290705182007514e-14
		],
		[
			1.049e1,
			5.3290705182007514e-14
		],
		[
			1.05e1,
			5.3290705182007514e-14
		],
		[
			1.051e1,
			5.3290705182007514e-14
		],
		[
			1.052e1,
			5.3290705182007514e-14
		],
		[
			1.053e1,
			5.3290705182007514e-14
		],
		[
			1.054e1,
			5.3290705182007514e-14
		],
		[
			1.055e1,
			5.3290705182007514e-14
		],
		[
			1.056e1,
			5.3290705182007514e-14
		],
		[
			1.057e1,
			5.3290705182007514e-14
		],
		[
			1.058e1,
			5.3290705182007514e-14
		],
		[
			1.059e1,
			5.3290705182007514e-14
		],
		[
			1.06e1,
			5.3290705182007514e-14
		],
		[
			1.061e1,
			5.3290705182007514e-14
		],
		[
			1.062e1,
			5.3290705182007514e-14
		],
		[
			1.063e1,
			5.3290705182007514e-14
		],
		[
			1.064e1,
			5.3290705182007514e-14
		],
		[
			1.065e1,
			5.3290705182007514e-14
		],
		[
			1.066e1,
			5.3290705182007514e-14
		],
		[
			1.067e1,
			5.3290705182007514e-14
		],
		[
			1.068e1,
			5.3290705182007514e-14
		],
		[
			1.069e1,
			5.3290705182007514e-14
		],
		[
			1.07e1,
			5.3290705182007514e-14
		],
		[
			1.071e1,
			5.3290705182007514e-14
		],
		[
			1.072e1,
			5.3290705182007514e-14
		],
		[
			1.073e1,
			5.3290705182007514e-14
		],
		[
			1.074e1,
			5.3290705182007514e-14
		],
		[
			1.075e1,
			5.3290705182007514e-14
		],
		[
			1.076e1,
			5.3290705182007514e-14
		],
		[
			1.077e1,
			5.3290705182007514e-14
		],
		[
			1.078e1,
			5.3290705182007514e-14
		],
		[
			1.079e1,
			5.3290705182007514e-14
		],
		[
			1.08e1,
			5.3290705182007514e-14
		],
		[
			1.081e1,
			5.3290705182007514e-14
		],
		[
			1.082e1,
			5.3290705182007514e-14
		],
		[
			1.083e1,
			5.3290705182007514e-14
		],
		[
			1.084e1,
			5.3290705182007514e-14
		],
		[
			1.085e1,
			5.3290705182007514e-14
		],
		[
			1.086e1,
			5.3290705182007514e-14
		],
		[
			1.087e1,
			5.3290705182007514e-14
		],
		[
			1.088e1,
			5.3290705182007514e-14
		],
		[
			1.089e1,
			5.3290705182007514e-14
		],
		[
			1.09e1,
			5.3290705182007514e-14
		],
		[
			1.091e1,
			5.3290705182007514e-14
		],
		[
			1.092e1,
			5.3290705182007514e-14
		],
		[
			1.093e1,
			5.3290705182007514e-14
		],
		[
			1.094e1,
			5.3290705182007514e-14
		],
		[
			1.095e1,
			5.3290705182007514e-14
		],
		[
			1.096e1,
			5.3290705182007514e-14
		],
		[
			1.097e1,
			5.3290705182007514e-14
		],
		[
			1.098e1,
			5.3290705182007514e-14
		],
		[
			1.099e1,
			5.3290705182007514e-14
		],
		[
			1.1e1,
			5.3290705182007514e-14
		],
		[
			1.101e1,
			5.3290705182007514e-14
		],
		[
			1.102e1,
			5.3290705182007514e-14
		],
		[
			1.103e1,
			5.3290705182007514e-14
		],
		[
			1.104e1,
			5.3290705182007514e-14
		],
		[
			1.105e1,
			5.3290705182007514e-14
		],
		[
			1.106e1,
			5.3290705182007514e-14
		],
		[
			1.107e1,
			5.3290705182007514e-14
		],
		[
			1.108e1,
			5.3290705182007514e-14
		],
		[
			1.109e1,
			5.3290705182007514e-14
		],
		[
			1.11e1,
			5.3290705182007514e-14
		],
		[
			1.111e1,
			5.3290705182007514e-14
		],
		[
			1.112e1,
			5.3290705182007514e-14
		],
		[
			1.113e1,
			5.3290705182007514e-14
		],
		[
			1.114e1,
			5.3290705182007514e-14
		],
		[
			1.115e1,
			5.3290705182007514e-14
		],
		[
			1.116e1,
			5.3290705182007514e-14
		],
		[
			1.117e1,
			5.3290705182007514e-14
		],
		[
			1.118e1,
			5.3290705182007514e-14
		],
		[
			1.119e1,
			5.3290705182007514e-14
		],
		[
			1.12e1,
			5.3734794391857577e-14
		],
		[
			1.121e1,
			5.3290705182007514e-14
		],
		[
			1.122e1,
			5.3290705182007514e-14
		],
		[
			1.123e1,
			5.3290705182007514e-14
		],
		[
			1.124e1,
			5.3290705182007514e-14
		],
		[
			1.125e1,
			5.3290705182007514e-14
		],
		[
			1.126e1,
			5.3290705182007514e-14
		],
		[
			1.127e1,
			5.3290705182007514e-14
		],
		[
			1.128e1,
			5.3290705182007514e-14
		],
		[
			1.129e1,
			5.3734794391857577e-14
		],
		[
			1.13e1,
			5.3290705182007514e-14
		],
		[
			1.131e1,
			5.3290705182007514e-14
		],
		[
			1.132e1,
			5.3734794391857577e-14
		],
		[
			1.133e1,
			5.3290705182007514e-14
		],
		[
			1.134e1,
			5.3290705182007514e-14
		],
		[
			1.135e1,
			5.3734794391857577e-14
		],
		[
			1.136e1,
			5.3290705182007514e-14
		],
		[
			1.137e1,
			5.3290705182007514e-14
		],
		[
			1.138e1,
			5.3290705182007514e-14
		],
		[
			1.139e1,
			5.3290705182007514e-14
		],
		[
			1.14e1,
			5.3290705182007514e-14
		],
		[
			1.141e1,
			5.3290705182007514e-14
		],
		[
			1.142e1,
			5.3290705182007514e-14
		],
		[
			1.143e1,
			5.3290705182007514e-14
		],
		[
			1.144e1,
			5.3290705182007514e-14
		],
		[
			1.145e1,
			5.3290705182007514e-14
		],
		[
			1.146e1,
			5.3290705182007514e-14
		],
		[
			1.147e1,
			5.3734794391857577e-14
		],
		[
			1.148e1,
			5.3734794391857577e-14
		],
		[
			1.149e1,
			5.3290705182007514e-14
		],
		[
			1.15e1,
			5.3290705182007514e-14
		],
		[
			1.151e1,
			5.3290705182007514e-14
		],
		[
			1.152e1,
			5.3290705182007514e-14
		],
		[
			1.153e1,
			5.3734794391857577e-14
		],
		[
			1.154e1,
			5.3290705182007514e-14
		],
		[
			1.155e1,
			5.3290705182007514e-14
		],
		[
			1.156e1,
			5.3290705182007514e-14
		],
		[
			1.157e1,
			5.3290705182007514e-14
		],
		[
			1.158e1,
			5.3290705182007514e-14
		],
		[
			1.159e1,
			5.3290705182007514e-14
		],
		[
			1.16e1,
			5.3290705182007514e-14
		],
		[
			1.161e1,
			5.284661597215745e-14
		],
		[
			1.162e1,
			5.3290705182007514e-14
		],
		[
			1.163e1,
			5.3290705182007514e-14
		],
		[
			1.164e1,
			5.3290705182007514e-14
		],
		[
			1.165e1,
			5.284661597215745e-14
		],
		[
			1.166e1,
			5.3290705182007514e-14
		],
		[
			1.167e1,
			5.3290705182007514e-14
		],
		[
			1.168e1,
			5.3290705182007514e-14
		],
		[
			1.169e1,
			5.3290705182007514e-14
		],
		[
			1.17e1,
			5.3290705182007514e-14
		],
		[
			1.171e1,
			5.284661597215745e-14
		],
		[
			1.172e1,
			5.3290705182007514e-14
		],
		[
			1.173e1,
			5.3290705182007514e-14
		],
		[
			1.174e1,
			5.3290705182007514e-14
		],
		[
			1.175e1,
			5.3290705182007514e-14
		],
		[
			1.176e1,
			5.3290705182007514e-14
		],
		[
			1.177e1,
			5.3290705182007514e-14
		],
		[
			1.178e1,
			5.3734794391857577e-14
		],
		[
			1.179e1,
			5.3290705182007514e-14
		],
		[
			1.18e1,
			5.3290705182007514e-14
		],
		[
			1.181e1,
			5.3290705182007514e-14
		],
		[
			1.182e1,
			5.3290705182007514e-14
		],
		[
			1.183e1,
			5.3290705182007514e-14
		],
		[
			1.184e1,
			5.3290705182007514e-14
		],
		[
			1.185e1,
			5.3290705182007514e-14
		],
		[
			1.186e1,
			5.3290705182007514e-14
		],
		[
			1.187e1,
			5.3290705182007514e-14
		],
		[
			1.188e1,
			5.3290705182007514e-14
		],
		[
			1.189e1,
			5.3290705182007514e-14
		],
		[
			1.19e1,
			5.3290705182007514e-14
		],
		[
			1.191e1,
			5.3290705182007514e-14
		],
		[
			1.192e1,
			5.3290705182007514e-14
		],
		[
			1.193e1,
			5.3290705182007514e-14
		],
		[
			1.194e1,
			5.3290705182007514e-14
		],
		[
			1.195e1,
			5.3290705182007514e-14
		],
		[
			1.196e1,
			5.3290705182007514e-14
		],
		[
			1.197e1,
			5.3290705182007514e-14
		],
		[
			1.198e1,
			5.3290705182007514e-14
		],
		[
			1.199e1,
			5.3290705182007514e-14
		],
		[
			1.2e1,
			5.3290705182007514e-14
		],
		[
			1.201e1,
			5.3290705182007514e-14
		],
		[
			1.202e1,
			5.3290705182007514e-14
		],
		[
			1.203e1,
			5.3290705182007514e-14
		],
		[
			1.204e1,
			5.3290705182007514e-14
		],
		[
			1.205e1,
			5.3290705182007514e-14
		],
		[
			1.206e1,
			5.3290705182007514e-14
		],
		[
			1.207e1,
			5.3290705182007514e-14
		],
		[
			1.208e1,
			5.284661597215745e-14
		],
		[
			1.209e1,
			5.3290705182007514e-14
		],
		[
			1.21e1,
			5.3290705182007514e-14
		],
		[
			1.211e1,
			5.3290705182007514e-14
		],
		[
			1.212e1,
			5.3290705182007514e-14
		],
		[
			1.213e1,
			5.3290705182007514e-14
		],
		[
			1.214e1,
			5.3290705182007514e-14
		],
		[
			1.215e1,
			5.3290705182007514e-14
		],
		[
			1.216e1,
			5.3290705182007514e-14
		],
		[
			1.217e1,
			5.3290705182007514e-14
		],
		[
			1.218e1,
			5.3290705182007514e-14
		],
		[
			1.219e1,
			5.3290705182007514e-14
		],
		[
			1.22e1,
			5.3290705182007514e-14
		],
		[
			1.221e1,
			5.3290705182007514e-14
		],
		[
			1.222e1,
			5.3290705182007514e-14
		],
		[
			1.223e1,
			5.3290705182007514e-14
		],
		[
			1.224e1,
			5.3290705182007514e-14
		],
		[
			1.225e1,
			5.3290705182007514e-14
		],
		[
			1.226e1,
			5.3290705182007514e-14
		],
		[
			1.227e1,
			5.3290705182007514e-14
		],
		[
			1.228e1,
			5.3290705182007514e-14
		],
		[
			1.229e1,
			5.3290705182007514e-14
		],
		[
			1.23e1,
			5.3290705182007514e-14
		],
		[
			1.231e1,
			5.3290705182007514e-14
		],
		[
			1.232e1,
			5.3290705182007514e-14
		],
		[
			1.233e1,
			5.3290705182007514e-14
		],
		[
			1.234e1,
			5.3290705182007514e-14
		],
		[
			1.235e1,
			5.3290705182007514e-14
		],
		[
			1.236e1,
			5.3734794391857577e-14
		],
		[
			1.237e1,
			5.3290705182007514e-14
		],
		[
			1.238e1,
			5.3290705182007514e-14
		],
		[
			1.239e1,
			5.3290705182007514e-14
		],
		[
			1.24e1,
			5.3290705182007514e-14
		],
		[
			1.241e1,
			5.3290705182007514e-14
		],
		[
			1.242e1,
			5.3290705182007514e-14
		],
		[
			1.243e1,
			5.3290705182007514e-14
		],
		[
			1.244e1,
			5.3290705182007514e-14
		],
		[
			1.245e1,
			5.3734794391857577e-14
		],
		[
			1.246e1,
			5.3290705182007514e-14
		],
		[
			1.247e1,
			5.3290705182007514e-14
		],
		[
			1.248e1,
			5.3290705182007514e-14
		],
		[
			1.249e1,
			5.3290705182007514e-14
		],
		[
			1.25e1,
			5.3734794391857577e-14
		],
		[
			1.251e1,
			5.3290705182007514e-14
		],
		[
			1.252e1,
			5.3290705182007514e-14
		],
		[
			1.253e1,
			5.3734794391857577e-14
		],
		[
			1.254e1,
			5.3290705182007514e-14
		],
		[
			1.255e1,
			5.3290705182007514e-14
		],
		[
			1.256e1,
			5.3290705182007514e-14
		],
		[
			1.257e1,
			5.3290705182007514e-14
		],
		[
			1.258e1,
			5.3290705182007514e-14
		],
		[
			1.259e1,
			5.3290705182007514e-14
		],
		[
			1.26e1,
			5.3290705182007514e-14
		],
		[
			1.261e1,
			5.3290705182007514e-14
		],
		[
			1.262e1,
			5.3290705182007514e-14
		],
		[
			1.263e1,
			5.3290705182007514e-14
		],
		[
			1.264e1,
			5.3290705182007514e-14
		],
		[
			1.265e1,
			5.3290705182007514e-14
		],
		[
			1.266e1,
			5.3290705182007514e-14
		],
		[
			1.267e1,
			5.3290705182007514e-14
		],
		[
			1.268e1,
			5.3290705182007514e-14
		],
		[
			1.269e1,
			5.3290705182007514e-14
		],
		[
			1.27e1,
			5.3734794391857577e-14
		],
		[
			1.271e1,
			5.3290705182007514e-14
		],
		[
			1.272e1,
			5.3290705182007514e-14
		],
		[
			1.273e1,
			5.3290705182007514e-14
		],
		[
			1.274e1,
			5.3290705182007514e-14
		],
		[
			1.275e1,
			5.3290705182007514e-14
		],
		[
			1.276e1,
			5.3734794391857577e-14
		],
		[
			1.277e1,
			5.3290705182007514e-14
		],
		[
			1.278e1,
			5.3290705182007514e-14
		],
		[
			1.279e1,
			5.3290705182007514e-14
		],
		[
			1.28e1,
			5.3290705182007514e-14
		],
		[
			1.281e1,
			5.3734794391857577e-14
		],
		[
			1.282e1,
			5.3290705182007514e-14
		],
		[
			1.283e1,
			5.3290705182007514e-14
		],
		[
			1.284e1,
			5.284661597215745e-14
		],
		[
			1.285e1,
			5.3290705182007514e-14
		],
		[
			1.286e1,
			5.3290705182007514e-14
		],
		[
			1.287e1,
			5.3290705182007514e-14
		],
		[
			1.288e1,
			5.3290705182007514e-14
		],
		[
			1.289e1,
			5.3290705182007514e-14
		],
		[
			1.29e1,
			5.3290705182007514e-14
		],
		[
			1.291e1,
			5.3290705182007514e-14
		],
		[
			1.292e1,
			5.3290705182007514e-14
		],
		[
			1.293e1,
			5.3290705182007514e-14
		],
		[
			1.294e1,
			5.3290705182007514e-14
		],
		[
			1.295e1,
			5.3290705182007514e-14
		],
		[
			1.296e1,
			5.3290705182007514e-14
		],
		[
			1.297e1,
			5.3290705182007514e-14
		],
		[
			1.298e1,
			5.3290705182007514e-14
		],
		[
			1.299e1,
			5.3290705182007514e-14
		],
		[
			1.3e1,
			5.3290705182007514e-14
		],
		[
			1.301e1,
			5.3290705182007514e-14
		],
		[
			1.302e1,
			5.3290705182007514e-14
		],
		[
			1.303e1,
			5.3290705182007514e-14
		],
		[
			1.304e1,
			5.3290705182007514e-14
		],
		[
			1.305e1,
			5.3290705182007514e-14
		],
		[
			1.306e1,
			5.3290705182007514e-14
		],
		[
			1.307e1,
			5.3290705182007514e-14
		],
		[
			1.308e1,
			5.3290705182007514e-14
		],
		[
			1.309e1,
			5.3290705182007514e-14
		],
		[
			1.31e1,
			5.3290705182007514e-14
		],
		[
			1.311e1,
			5.3290705182007514e-14
		],
		[
			1.312e1,
			5.3290705182007514e-14
		],
		[
			1.313e1,
			5.3290705182007514e-14
		],
		[
			1.314e1,
			5.3290705182007514e-14
		],
		[
			1.315e1,
			5.3290705182007514e-14
		],
		[
			1.316e1,
			5.3290705182007514e-14
		],
		[
			1.317e1,
			5.3290705182007514e-14
		],
		[
			1.318e1,
			5.3734794391857577e-14
		],
		[
			1.319e1,
			5.3290705182007514e-14
		],
		[
			1.32e1,
			5.3290705182007514e-14
		],
		[
			1.321e1,
			5.3290705182007514e-14
		],
		[
			1.322e1,
			5.3290705182007514e-14
		],
		[
			1.323e1,
			5.3290705182007514e-14
		],
		[
			1.324e1,
			5.3290705182007514e-14
		],
		[
			1.325e1,
			5.3290705182007514e-14
		],
		[
			1.326e1,
			5.3290705182007514e-14
		],
		[
			1.327e1,
			5.3290705182007514e-14
		],
		[
			1.328e1,
			5.3290705182007514e-14
		],
		[
			1.329e1,
			5.3290705182007514e-14
		],
		[
			1.33e1,
			5.3290705182007514e-14
		],
		[
			1.331e1,
			5.3290705182007514e-14
		],
		[
			1.332e1,
			5.3290705182007514e-14
		],
		[
			1.333e1,
			5.3290705182007514e-14
		],
		[
			1.334e1,
			5.3290705182007514e-14
		],
		[
			1.335e1,
			5.3290705182007514e-14
		],
		[
			1.336e1,
			5.3290705182007514e-14
		],
		[
			1.337e1,
			5.3290705182007514e-14
		],
		[
			1.338e1,
			5.3290705182007514e-14
		],
		[
			1.339e1,
			5.3290705182007514e-14
		],
		[
			1.34e1,
			5.3290705182007514e-14
		],
		[
			1.341e1,
			5.3290705182007514e-14
		],
		[
			1.342e1,
			5.3290705182007514e-14
		],
		[
			1.343e1,
			5.3290705182007514e-14
		],
		[
			1.344e1,
			5.3290705182007514e-14
		],
		[
			1.345e1,
			5.3290705182007514e-14
		],
		[
			1.346e1,
			5.3290705182007514e-14
		],
		[
			1.347e1,
			5.3290705182007514e-14
		],
		[
			1.348e1,
			5.3290705182007514e-14
		],
		[
			1.349e1,
			5.3290705182007514e-14
		],
		[
			1.35e1,
			5.284661597215745e-14
		],
		[
			1.351e1,
			5.3290705182007514e-14
		],
		[
			1.352e1,
			5.3290705182007514e-14
		],
		[
			1.353e1,
			5.3290705182007514e-14
		],
		[
			1.354e1,
			5.3290705182007514e-14
		],
		[
			1.355e1,
			5.3290705182007514e-14
		],
		[
			1.356e1,
			5.3290705182007514e-14
		],
		[
			1.357e1,
			5.3290705182007514e-14
		],
		[
			1.358e1,
			5.3290705182007514e-14
		],
		[
			1.359e1,
			5.284661597215745e-14
		],
		[
			1.36e1,
			5.3290705182007514e-14
		],
		[
			1.361e1,
			5.3290705182007514e-14
		],
		[
			1.362e1,
			5.3290705182007514e-14
		],
		[
			1.363e1,
			5.284661597215745e-14
		],
		[
			1.364e1,
			5.3290705182007514e-14
		],
		[
			1.365e1,
			5.3290705182007514e-14
		],
		[
			1.366e1,
			5.3290705182007514e-14
		],
		[
			1.367e1,
			5.3290705182007514e-14
		],
		[
			1.368e1,
			5.3290705182007514e-14
		],
		[
			1.369e1,
			5.3290705182007514e-14
		],
		[
			1.37e1,
			5.3290705182007514e-14
		],
		[
			1.371e1,
			5.284661597215745e-14
		],
		[
			1.372e1,
			5.3290705182007514e-14
		],
		[
			1.373e1,
			5.3290705182007514e-14
		],
		[
			1.374e1,
			5.3290705182007514e-14
		],
		[
			1.375e1,
			5.3290705182007514e-14
		],
		[
			1.376e1,
			5.3290705182007514e-14
		],
		[
			1.377e1,
			5.284661597215745e-14
		],
		[
			1.378e1,
			5.3290705182007514e-14
		],
		[
			1.379e1,
			5.3290705182007514e-14
		],
		[
			1.38e1,
			5.3290705182007514e-14
		],
		[
			1.381e1,
			5.3290705182007514e-14
		],
		[
			1.382e1,
			5.3290705182007514e-14
		],
		[
			1.383e1,
			5.3290705182007514e-14
		],
		[
			1.384e1,
			5.3290705182007514e-14
		],
		[
			1.385e1,
			5.3290705182007514e-14
		],
		[
			1.386e1,
			5.3290705182007514e-14
		],
		[
			1.387e1,
			5.3290705182007514e-14
		],
		[
			1.388e1,
			5.3290705182007514e-14
		],
		[
			1.389e1,
			5.3290705182007514e-14
		],
		[
			1.39e1,
			5.3290705182007514e-14
		],
		[
			1.391e1,
			5.3290705182007514e-14
		],
		[
			1.392e1,
			5.3290705182007514e-14
		],
		[
			1.393e1,
			5.3290705182007514e-14
		],
		[
			1.394e1,
			5.3290705182007514e-14
		],
		[
			1.395e1,
			5.3290705182007514e-14
		],
		[
			1.396e1,
			5.3290705182007514e-14
		],
		[
			1.397e1,
			5.3290705182007514e-14
		],
		[
			1.398e1,
			5.3290705182007514e-14
		],
		[
			1.399e1,
			5.3290705182007514e-14
		],
		[
			1.4e1,
			5.3290705182007514e-14
		],
		[
			1.401e1,
			5.3290705182007514e-14
		],
		[
			1.402e1,
			5.3290705182007514e-14
		],
		[
			1.403e1,
			5.3290705182007514e-14
		],
		[
			1.404e1,
			5.3290705182007514e-14
		],
		[
			1.405e1,
			5.3290705182007514e-14
		],
		[
			1.406e1,
			5.3290705182007514e-14
		],
		[
			1.407e1,
			5.3290705182007514e-14
		],
		[
			1.408e1,
			5.3290705182007514e-14
		],
		[
			1.409e1,
			5.3290705182007514e-14
		],
		[
			1.41e1,
			5.3290705182007514e-14
		],
		[
			1.411e1,
			5.3290705182007514e-14
		],
		[
			1.412e1,
			5.3290705182007514e-14
		],
		[
			1.413e1,
			5.3290705182007514e-14
		],
		[
			1.414e1,
			5.3290705182007514e-14
		],
		[
			1.415e1,
			5.3734794391857577e-14
		],
		[
			1.416e1,
			5.3290705182007514e-14
		],
		[
			1.417e1,
			5.3290705182007514e-14
		],
		[
			1.418e1,
			5.3290705182007514e-14
		],
		[
			1.419e1,
			5.3290705182007514e-14
		],
		[
			1.42e1,
			5.3290705182007514e-14
		],
		[
			1.421e1,
			5.3290705182007514e-14
		],
		[
			1.422e1,
			5.3290705182007514e-14
		],
		[
			1.423e1,
			5.3290705182007514e-14
		],
		[
			1.424e1,
			5.3290705182007514e-14
		],
		[
			1.425e1,
			5.3290705182007514e-14
		],
		[
			1.426e1,
			5.3290705182007514e-14
		],
		[
			1.427e1,
			5.3290705182007514e-14
		],
		[
			1.428e1,
			5.3290705182007514e-14
		],
		[
			1.429e1,
			5.3290705182007514e-14
		],
		[
			1.43e1,
			5.3290705182007514e-14
		],
		[
			1.431e1,
			5.3290705182007514e-14
		],
		[
			1.432e1,
			5.3290705182007514e-14
		],
		[
			1.433e1,
			5.284661597215745e-14
		],
		[
			1.434e1,
			5.3290705182007514e-14
		],
		[
			1.435e1,
			5.3290705182007514e-14
		],
		[
			1.436e1,
			5.3290705182007514e-14
		],
		[
			1.437e1,
			5.3290705182007514e-14
		],
		[
			1.438e1,
			5.3290705182007514e-14
		],
		[
			1.439e1,
			5.3734794391857577e-14
		],
		[
			1.44e1,
			5.3290705182007514e-14
		],
		[
			1.441e1,
			5.3290705182007514e-14
		],
		[
			1.442e1,
			5.3290705182007514e-14
		],
		[
			1.443e1,
			5.3290705182007514e-14
		],
		[
			1.444e1,
			5.3290705182007514e-14
		],
		[
			1.445e1,
			5.3290705182007514e-14
		],
		[
			1.446e1,
			5.3290705182007514e-14
		],
		[
			1.447e1,
			5.3290705182007514e-14
		],
		[
			1.448e1,
			5.3290705182007514e-14
		],
		[
			1.449e1,
			5.3290705182007514e-14
		],
		[
			1.45e1,
			5.3290705182007514e-14
		],
		[
			1.451e1,
			5.3290705182007514e-14
		],
		[
			1.452e1,
			5.3290705182007514e-14
		],
		[
			1.453e1,
			5.3290705182007514e-14
		],
		[
			1.454e1,
			5.3290705182007514e-14
		],
		[
			1.455e1,
			5.3290705182007514e-14
		],
		[
			1.456e1,
			5.3290705182007514e-14
		],
		[
			1.457e1,
			5.3734794391857577e-14
		],
		[
			1.458e1,
			5.3290705182007514e-14
		],
		[
			1.459e1,
			5.3290705182007514e-14
		],
		[
			1.46e1,
			5.3290705182007514e-14
		],
		[
			1.461e1,
			5.3290705182007514e-14
		],
		[
			1.462e1,
			5.3290705182007514e-14
		],
		[
			1.463e1,
			5.3290705182007514e-14
		],
		[
			1.464e1,
			5.3290705182007514e-14
		],
		[
			1.465e1,
			5.3290705182007514e-14
		],
		[
			1.466e1,
			5.3290705182007514e-14
		],
		[
			1.467e1,
			5.3290705182007514e-14
		],
		[
			1.468e1,
			5.3290705182007514e-14
		],
		[
			1.469e1,
			5.3290705182007514e-14
		],
		[
			1.47e1,
			5.3290705182007514e-14
		],
		[
			1.471e1,
			5.3290705182007514e-14
		],
		[
			1.472e1,
			5.3290705182007514e-14
		],
		[
			1.473e1,
			5.3290705182007514e-14
		],
		[
			1.474e1,
			5.3290705182007514e-14
		],
		[
			1.475e1,
			5.3290705182007514e-14
		],
		[
			1.476e1,
			5.3290705182007514e-14
		],
		[
			1.477e1,
			5.284661597215745e-14
		],
		[
			1.478e1,
			5.3290705182007514e-14
		],
		[
			1.479e1,
			5.3290705182007514e-14
		],
		[
			1.48e1,
			5.3290705182007514e-14
		],
		[
			1.481e1,
			5.284661597215745e-14
		],
		[
			1.482e1,
			5.3290705182007514e-14
		],
		[
			1.483e1,
			5.3290705182007514e-14
		],
		[
			1.484e1,
			5.3290705182007514e-14
		],
		[
			1.485e1,
			5.284661597215745e-14
		],
		[
			1.486e1,
			5.284661597215745e-14
		],
		[
			1.487e1,
			5.284661597215745e-14
		],
		[
			1.488e1,
			5.284661597215745e-14
		],
		[
			1.489e1,
			5.284661597215745e-14
		],
		[
			1.49e1,
			5.284661597215745e-14
		],
		[
			1.491e1,
			5.240252676230739e-14
		],
		[
			1.492e1,
			5.284661597215745e-14
		],
		[
			1.493e1,
			5.240252676230739e-14
		],
		[
			1.494e1,
			5.240252676230739e-14
		],
		[
			1.495e1,
			5.240252676230739e-14
		],
		[
			1.496e1,
			5.240252676230739e-14
		],
		[
			1.497e1,
			5.1958437552457326e-14
		],
		[
			1.498e1,
			5.1958437552457326e-14
		],
		[
			1.499e1,
			5.1958437552457326e-14
		],
		[
			1.5e1,
			5.1958437552457326e-14
		],
		[
			1.501e1,
			5.1514348342607263e-14
		],
		[
			1.502e1,
			5.1958437552457326e-14
		],
		[
			1.503e1,
			5.1514348342607263e-14
		],
		[
			1.504e1,
			5.1514348342607263e-14
		],
		[
			1.505e1,
			5.1514348342607263e-14
		],
		[
			1.506e1,
			5.1514348342607263e-14
		],
		[
			1.507e1,
			5.10702591327572e-14
		],
		[
			1.508e1,
			5.1514348342607263e-14
		],
		[
			1.509e1,
			5.10702591327572e-14
		],
		[
			1.51e1,
			5.10702591327572e-14
		],
		[
			1.511e1,
			5.062616992290714e-14
		],
		[
			1.512e1,
			5.10702591327572e-14
		],
		[
			1.513e1,
			5.10702591327572e-14
		],
		[
			1.514e1,
			5.062616992290714e-14
		],
		[
			1.515e1,
			5.062616992290714e-14
		],
		[
			1.516e1,
			5.062616992290714e-14
		],
		[
			1.517e1,
			5.062616992290714e-14
		],
		[
			1.518e1,
			5.10702591327572e-14
		],
		[
			1.519e1,
			5.062616992290714e-14
		],
		[
			1.52e1,
			5.062616992290714e-14
		],
		[
			1.521e1,
			5.062616992290714e-14
		],
		[
			1.522e1,
			5.0182080713057076e-14
		],
		[
			1.523e1,
			5.0182080713057076e-14
		],
		[
			1.524e1,
			5.0182080713057076e-14
		],
		[
			1.525e1,
			5.0182080713057076e-14
		],
		[
			1.526e1,
			5.0182080713057076e-14
		],
		[
			1.527e1,
			5.0182080713057076e-14
		],
		[
			1.528e1,
			5.0182080713057076e-14
		],
		[
			1.529e1,
			5.0182080713057076e-14
		],
		[
			1.53e1,
			4.973799150320701e-14
		],
		[
			1.531e1,
			4.973799150320701e-14
		],
		[
			1.532e1,
			4.973799150320701e-14
		],
		[
			1.533e1,
			4.929390229335695e-14
		],
		[
			1.534e1,
			4.973799150320701e-14
		],
		[
			1.535e1,
			4.973799150320701e-14
		],
		[
			1.536e1,
			4.929390229335695e-14
		],
		[
			1.537e1,
			4.973799150320701e-14
		],
		[
			1.538e1,
			4.884981308350689e-14
		],
		[
			1.539e1,
			4.929390229335695e-14
		],
		[
			1.54e1,
			4.884981308350689e-14
		],
		[
			1.541e1,
			4.884981308350689e-14
		],
		[
			1.542e1,
			4.8405723873656825e-14
		],
		[
			1.543e1,
			4.884981308350689e-14
		],
		[
			1.544e1,
			4.8405723873656825e-14
		],
		[
			1.545e1,
			4.796163466380676e-14
		],
		[
			1.546e1,
			4.796163466380676e-14
		],
		[
			1.547e1,
			4.796163466380676e-14
		],
		[
			1.548e1,
			4.75175454539567e-14
		],
		[
			1.549e1,
			4.75175454539567e-14
		],
		[
			1.55e1,
			1.1146639167236572e-13
		],
		[
			1.551e1,
			1.1146639167236572e-13
		],
		[
			1.552e1,
			1.1102230246251565e-13
		],
		[
			1.553e1,
			1.1102230246251565e-13
		],
		[
			1.554e1,
			1.745270594710746e-13
		],
		[
			1.555e1,
			1.7497114868092467e-13
		],
		[
			1.556e1,
			1.745270594710746e-13
		],
		[
			1.557e1,
			2.384759056894836e-13
		],
		[
			1.558e1,
			2.3803181647963356e-13
		],
		[
			1.559e1,
			3.015365734881925e-13
		],
		[
			1.56e1,
			3.019806626980426e-13
		],
		[
			1.561e1,
			3.659295089164516e-13
		],
		[
			1.562e1,
			4.2943426592501055e-13
		],
		[
			1.563e1,
			4.929390229335695e-13
		],
		[
			1.564e1,
			4.929390229335695e-13
		],
		[
			1.565e1,
			5.568878691519785e-13
		],
		[
			1.566e1,
			6.208367153703875e-13
		],
		[
			1.567e1,
			6.847855615887966e-13
		],
		[
			1.568e1,
			7.487344078072056e-13
		],
		[
			1.569e1,
			8.122391648157645e-13
		],
		[
			1.57e1,
			8.766321002440236e-13
		],
		[
			1.571e1,
			8.757439218243235e-13
		],
		[
			1.572e1,
			9.401368572525826e-13
		],
		[
			1.573e1,
			1.0040857034709916e-12
		],
		[
			1.574e1,
			1.0675904604795505e-12
		],
		[
			1.575e1,
			1.1319833959078096e-12
		],
		[
			1.576e1,
			1.1315393066979595e-12
		],
		[
			1.577e1,
			1.1950440637065185e-12
		],
		[
			1.578e1,
			1.2594369991347776e-12
		],
		[
			1.579e1,
			1.2589929099249275e-12
		],
		[
			1.58e1,
			1.3233858453531866e-12
		],
		[
			1.581e1,
			1.3229417561433365e-12
		],
		[
			1.582e1,
			1.3229417561433365e-12
		],
		[
			1.583e1,
			1.3868906023617456e-12
		],
		[
			1.584e1,
			1.3868906023617456e-12
		],
		[
			1.585e1,
			1.3868906023617456e-12
		],
		[
			1.586e1,
			1.3864465131518955e-12
		],
		[
			1.587e1,
			1.4503953593703045e-12
		],
		[
			1.588e1,
			1.4508394485801546e-12
		],
		[
			1.589e1,
			1.4503953593703045e-12
		],
		[
			1.59e1,
			1.4503953593703045e-12
		],
		[
			1.591e1,
			1.5143442055887135e-12
		],
		[
			1.592e1,
			1.5143442055887135e-12
		],
		[
			1.593e1,
			1.5139001163788635e-12
		],
		[
			1.594e1,
			1.5782930518071225e-12
		],
		[
			1.595e1,
			1.5782930518071225e-12
		],
		[
			1.596e1,
			1.5778489625972725e-12
		],
		[
			1.597e1,
			1.6417978088156815e-12
		],
		[
			1.598e1,
			1.6417978088156815e-12
		],
		[
			1.599e1,
			1.6413537196058314e-12
		],
		[
			1.6e1,
			1.7053025658242404e-12
		],
		[
			1.601e1,
			1.7053025658242404e-12
		],
		[
			1.602e1,
			1.7692514120426495e-12
		],
		[
			1.603e1,
			1.7696955012524995e-12
		],
		[
			1.604e1,
			1.8327561690512084e-12
		],
		[
			1.605e1,
			1.8332002582610585e-12
		],
		[
			1.606e1,
			1.8967050152696174e-12
		],
		[
			1.607e1,
			1.8962609260597674e-12
		],
		[
			1.608e1,
			1.9606538614880265e-12
		],
		[
			1.609e1,
			2.0241586184965854e-12
		],
		[
			1.61e1,
			2.0241586184965854e-12
		],
		[
			1.611e1,
			2.0876633755051444e-12
		],
		[
			1.612e1,
			2.1516122217235534e-12
		],
		[
			1.613e1,
			2.1511681325137033e-12
		],
		[
			1.614e1,
			2.2151169787321123e-12
		],
		[
			1.615e1,
			2.2790658249505213e-12
		],
		[
			1.616e1,
			2.2786217357406713e-12
		],
		[
			1.617e1,
			2.3425705819590803e-12
		],
		[
			1.618e1,
			2.3430146711689304e-12
		],
		[
			1.619e1,
			2.4065194281774893e-12
		],
		[
			1.62e1,
			2.4069635173873394e-12
		],
		[
			1.621e1,
			2.4065194281774893e-12
		],
		[
			1.622e1,
			2.4060753389676393e-12
		],
		[
			1.623e1,
			2.4065194281774893e-12
		],
		[
			1.624e1,
			2.4065194281774893e-12
		],
		[
			1.625e1,
			2.3430146711689304e-12
		],
		[
			1.626e1,
			2.3430146711689304e-12
		],
		[
			1.627e1,
			2.3425705819590803e-12
		],
		[
			1.628e1,
			2.2790658249505213e-12
		],
		[
			1.629e1,
			2.2790658249505213e-12
		],
		[
			1.63e1,
			2.2004620348070603e-12
		],
		[
			1.631e1,
			2.20001794559721e-12
		],
		[
			1.632e1,
			2.19957385638736e-12
		],
		[
			1.633e1,
			2.1511681325137033e-12
		],
		[
			1.634e1,
			2.135625010168951e-12
		],
		[
			1.635e1,
			2.135625010168951e-12
		],
		[
			1.636e1,
			2.120525977034049e-12
		],
		[
			1.637e1,
			2.1040946762695967e-12
		],
		[
			1.638e1,
			2.120081887824199e-12
		],
		[
			1.639e1,
			2.1032064978498966e-12
		],
		[
			1.64e1,
			2.1516122217235534e-12
		],
		[
			1.641e1,
			2.1516122217235534e-12
		],
		[
			1.642e1,
			2.1511681325137033e-12
		],
		[
			1.643e1,
			2.20001794559721e-12
		],
		[
			1.644e1,
			2.20001794559721e-12
		],
		[
			1.645e1,
			2.2719603975929203e-12
		],
		[
			1.646e1,
			2.27018404075352e-12
		],
		[
			1.647e1,
			2.3430146711689304e-12
		],
		[
			1.648e1,
			2.4069635173873394e-12
		],
		[
			1.649e1,
			2.4149571231646405e-12
		],
		[
			1.65e1,
			2.5011104298755527e-12
		],
		[
			1.651e1,
			2.573941060290963e-12
		],
		[
			1.652e1,
			2.667643883569326e-12
		],
		[
			1.653e1,
			2.7409186031945865e-12
		],
		[
			1.654e1,
			2.8257396422759484e-12
		],
		[
			1.655e1,
			2.9394264799975645e-12
		],
		[
			1.656e1,
			3.0264679651281767e-12
		],
		[
			1.657e1,
			3.1188385207769898e-12
		],
		[
			1.658e1,
			3.2644997816078103e-12
		],
		[
			1.659e1,
			3.327116360196669e-12
		],
		[
			1.66e1,
			3.374633905650626e-12
		],
		[
			1.661e1,
			3.3439917501709715e-12
		],
		[
			1.662e1,
			3.3923974740446283e-12
		],
		[
			1.663e1,
			3.4567904094728874e-12
		],
		[
			1.664e1,
			3.5162983635927958e-12
		],
		[
			1.665e1,
			3.516742452802646e-12
		],
		[
			1.666e1,
			3.533173753567098e-12
		],
		[
			1.667e1,
			3.6295411121045618e-12
		],
		[
			1.668e1,
			3.645972412869014e-12
		],
		[
			1.669e1,
			3.639311074721263e-12
		],
		[
			1.67e1,
			3.637978807091713e-12
		],
		[
			1.671e1,
			3.6282088444750116e-12
		],
		[
			1.672e1,
			3.6708414086206176e-12
		],
		[
			1.673e1,
			3.653521929436465e-12
		],
		[
			1.674e1,
			3.646860591288714e-12
		],
		[
			1.675e1,
			3.710365348297273e-12
		],
		[
			1.676e1,
			3.711253526716973e-12
		],
		[
			1.677e1,
			3.774314194515682e-12
		],
		[
			1.678e1,
			3.859579322806894e-12
		],
		[
			1.679e1,
			3.907985046680551e-12
		],
		[
			1.68e1,
			3.9963587994407135e-12
		],
		[
			1.681e1,
			4.069189429856124e-12
		],
		[
			1.682e1,
			4.121591956618431e-12
		],
		[
			1.683e1,
			4.211742066217994e-12
		],
		[
			1.684e1,
			4.283240429003854e-12
		],
		[
			1.685e1,
			4.345412918382863e-12
		],
		[
			1.686e1,
			4.434674849562725e-12
		],
		[
			1.687e1,
			4.496403249731884e-12
		],
		[
			1.688e1,
			4.562128452789693e-12
		],
		[
			1.689e1,
			4.576339307504895e-12
		],
		[
			1.69e1,
			4.640732242933154e-12
		],
		[
			1.691e1,
			4.703348821522013e-12
		],
		[
			1.692e1,
			4.743316850408519e-12
		],
		[
			1.693e1,
			4.808597964256478e-12
		],
		[
			1.694e1,
			4.870770453635487e-12
		],
		[
			1.695e1,
			4.9817927560980024e-12
		],
		[
			1.696e1,
			5.023093052614058e-12
		],
		[
			1.697e1,
			5.085709631202917e-12
		],
		[
			1.698e1,
			5.150546655841026e-12
		],
		[
			1.699e1,
			5.1660897781857784e-12
		],
		[
			1.7e1,
			5.2309268028238876e-12
		],
		[
			1.701e1,
			5.293543381412746e-12
		],
		[
			1.702e1,
			5.3588244952607056e-12
		],
		[
			1.703e1,
			5.420996984639714e-12
		],
		[
			1.704e1,
			5.4862780984876736e-12
		],
		[
			1.705e1,
			5.486722187697524e-12
		],
		[
			1.706e1,
			5.574207762037986e-12
		],
		[
			1.707e1,
			5.637268429836695e-12
		],
		[
			1.708e1,
			5.702993632894504e-12
		],
		[
			1.709e1,
			5.765166122273513e-12
		],
		[
			1.71e1,
			5.830447236121472e-12
		],
		[
			1.711e1,
			5.893063814710331e-12
		],
		[
			1.712e1,
			5.95834492855829e-12
		],
		[
			1.713e1,
			6.020961507147149e-12
		],
		[
			1.714e1,
			6.147971021164267e-12
		],
		[
			1.715e1,
			6.213696224222076e-12
		],
		[
			1.716e1,
			6.275868713601085e-12
		],
		[
			1.717e1,
			6.402878227618203e-12
		],
		[
			1.718e1,
			6.468603430676012e-12
		],
		[
			1.719e1,
			6.59561294469313e-12
		],
		[
			1.72e1,
			6.658229523281989e-12
		],
		[
			1.721e1,
			6.723510637129948e-12
		],
		[
			1.722e1,
			6.851408329566766e-12
		],
		[
			1.723e1,
			6.913136729735925e-12
		],
		[
			1.724e1,
			6.978417843583884e-12
		],
		[
			1.725e1,
			7.040590332962893e-12
		],
		[
			1.726e1,
			7.106315536020702e-12
		],
		[
			1.727e1,
			7.23332505003782e-12
		],
		[
			1.728e1,
			7.295941628626679e-12
		],
		[
			1.729e1,
			7.361222742474638e-12
		],
		[
			1.73e1,
			7.423839321063497e-12
		],
		[
			1.731e1,
			7.488232256491756e-12
		],
		[
			1.732e1,
			7.551292924290465e-12
		],
		[
			1.733e1,
			7.679190616727283e-12
		],
		[
			1.734e1,
			7.744471730575242e-12
		],
		[
			1.735e1,
			7.8070883091641e-12
		],
		[
			1.736e1,
			7.935430090810769e-12
		],
		[
			1.737e1,
			8.001599383078428e-12
		],
		[
			1.738e1,
			8.129497075515246e-12
		],
		[
			1.739e1,
			8.257394767952064e-12
		],
		[
			1.74e1,
			8.384404281969182e-12
		],
		[
			1.741e1,
			8.448797217397441e-12
		],
		[
			1.742e1,
			8.57669490983426e-12
		],
		[
			1.743e1,
			8.706813048320328e-12
		],
		[
			1.744e1,
			8.834710740757146e-12
		],
		[
			1.745e1,
			8.899547765395255e-12
		],
		[
			1.746e1,
			9.026113190202523e-12
		],
		[
			1.747e1,
			9.090062036420932e-12
		],
		[
			1.748e1,
			9.21973608569715e-12
		],
		[
			1.749e1,
			9.283684931915559e-12
		],
		[
			1.75e1,
			9.411582624352377e-12
		],
		[
			1.751e1,
			9.480860541088987e-12
		],
		[
			1.752e1,
			9.608758233525805e-12
		],
		[
			1.753e1,
			9.743761353320224e-12
		],
		[
			1.754e1,
			9.879208562324493e-12
		],
		[
			1.755e1,
			1.0019540752637113e-11
		],
		[
			1.756e1,
			1.0161649299789133e-11
		],
		[
			1.757e1,
			1.0365930336320162e-11
		],
		[
			1.758e1,
			1.0514256132410083e-11
		],
		[
			1.759e1,
			1.0720757614990362e-11
		],
		[
			1.76e1,
			1.0937473149397192e-11
		],
		[
			1.761e1,
			1.1151968237754772e-11
		],
		[
			1.762e1,
			1.1294076784906792e-11
		],
		[
			1.763e1,
			1.1507239605634823e-11
		],
		[
			1.764e1,
			1.1713296999005252e-11
		],
		[
			1.765e1,
			1.1858958259836072e-11
		],
		[
			1.766e1,
			1.2001066806988092e-11
		],
		[
			1.767e1,
			1.2140510818881012e-11
		],
		[
			1.768e1,
			1.2277290295514831e-11
		],
		[
			1.769e1,
			1.241007296926e-11
		],
		[
			1.77e1,
			1.255218151641202e-11
		],
		[
			1.771e1,
			1.2609469024482678e-11
		],
		[
			1.772e1,
			1.2742695787437697e-11
		],
		[
			1.773e1,
			1.2865264409356314e-11
		],
		[
			1.774e1,
			1.2935874593722474e-11
		],
		[
			1.775e1,
			1.3070433624307043e-11
		],
		[
			1.776e1,
			1.3198331316743861e-11
		],
		[
			1.777e1,
			1.339994781801579e-11
		],
		[
			1.778e1,
			1.3534950937810208e-11
		],
		[
			1.779e1,
			1.3676171306542528e-11
		],
		[
			1.78e1,
			1.3866241488358355e-11
		],
		[
			1.781e1,
			1.4007905946300525e-11
		],
		[
			1.782e1,
			1.4216627874930055e-11
		],
		[
			1.783e1,
			1.4419132554621683e-11
		],
		[
			1.784e1,
			1.4555023852835802e-11
		],
		[
			1.785e1,
			1.4771295298032783e-11
		],
		[
			1.786e1,
			1.497602042377366e-11
		],
		[
			1.787e1,
			1.517719283583574e-11
		],
		[
			1.788e1,
			1.532729498876506e-11
		],
		[
			1.789e1,
			1.553912554186354e-11
		],
		[
			1.79e1,
			1.574917973812262e-11
		],
		[
			1.791e1,
			1.596500709410975e-11
		],
		[
			1.792e1,
			1.616928813064078e-11
		],
		[
			1.793e1,
			1.638733593267716e-11
		],
		[
			1.794e1,
			1.659516968288699e-11
		],
		[
			1.795e1,
			1.680611205756577e-11
		],
		[
			1.796e1,
			1.7015722164615e-11
		],
		[
			1.797e1,
			1.7220447290355878e-11
		],
		[
			1.798e1,
			1.7431389665034658e-11
		],
		[
			1.799e1,
			1.7629453452627786e-11
		],
		[
			1.8e1,
			1.7775558802668456e-11
		],
		[
			1.801e1,
			1.7985612998927536e-11
		],
		[
			1.802e1,
			1.8184564964940364e-11
		],
		[
			1.803e1,
			1.8337331653128786e-11
		],
		[
			1.804e1,
			1.8553159009115916e-11
		],
		[
			1.805e1,
			1.8694379377848236e-11
		],
		[
			1.806e1,
			1.8847590155246507e-11
		],
		[
			1.807e1,
			1.9064749778863188e-11
		],
		[
			1.808e1,
			1.921440784258266e-11
		],
		[
			1.809e1,
			1.937294769049913e-11
		],
		[
			1.81e1,
			1.9590995492535512e-11
		],
		[
			1.811e1,
			1.9803714224053692e-11
		],
		[
			1.812e1,
			2.0029311542657524e-11
		],
		[
			1.813e1,
			2.0239809828126454e-11
		],
		[
			1.814e1,
			2.0456969451743134e-11
		],
		[
			1.815e1,
			2.0691004465334117e-11
		],
		[
			1.816e1,
			2.0953461188355504e-11
		],
		[
			1.817e1,
			2.119548980772379e-11
		],
		[
			1.818e1,
			2.1449064746548174e-11
		],
		[
			1.819e1,
			2.169464607959526e-11
		],
		[
			1.82e1,
			2.1858959087239782e-11
		],
		[
			1.821e1,
			2.2103652241867167e-11
		],
		[
			1.822e1,
			2.226441253583289e-11
		],
		[
			1.823e1,
			2.248645714075792e-11
		],
		[
			1.824e1,
			2.2652990594451694e-11
		],
		[
			1.825e1,
			2.2890134232511627e-11
		],
		[
			1.826e1,
			2.30522267941069e-11
		],
		[
			1.827e1,
			2.327293913140238e-11
		],
		[
			1.828e1,
			2.347988470319251e-11
		],
		[
			1.829e1,
			2.37592168161882e-11
		],
		[
			1.83e1,
			2.397460008296548e-11
		],
		[
			1.831e1,
			2.4229507289419416e-11
		],
		[
			1.832e1,
			2.4491964012440803e-11
		],
		[
			1.833e1,
			2.4785506980151695e-11
		],
		[
			1.834e1,
			2.4995561176410774e-11
		],
		[
			1.835e1,
			2.5260238345481412e-11
		],
		[
			1.836e1,
			2.5472957076999592e-11
		],
		[
			1.837e1,
			2.5690116700616272e-11
		],
		[
			1.838e1,
			2.5914381751590554e-11
		],
		[
			1.839e1,
			2.6075142045556277e-11
		],
		[
			1.84e1,
			2.6300739364160108e-11
		],
		[
			1.841e1,
			2.6474378245211483e-11
		],
		[
			1.842e1,
			2.6690205601198613e-11
		],
		[
			1.843e1,
			2.6929569685307797e-11
		],
		[
			1.844e1,
			2.722932990195659e-11
		],
		[
			1.845e1,
			2.7481572573151425e-11
		],
		[
			1.846e1,
			2.7762681042986515e-11
		],
		[
			1.847e1,
			2.8054003564648156e-11
		],
		[
			1.848e1,
			2.837063917127125e-11
		],
		[
			1.849e1,
			2.8685942510264795e-11
		],
		[
			1.85e1,
			2.8975044585877185e-11
		],
		[
			1.851e1,
			2.928102205146388e-11
		],
		[
			1.852e1,
			2.9550140112633017e-11
		],
		[
			1.853e1,
			2.983702174219616e-11
		],
		[
			1.854e1,
			3.007505355867579e-11
		],
		[
			1.855e1,
			3.0321523070142575e-11
		],
		[
			1.856e1,
			3.055333763768431e-11
		],
		[
			1.857e1,
			3.0808244844138244e-11
		],
		[
			1.858e1,
			3.106359613980203e-11
		],
		[
			1.859e1,
			3.1303404313121064e-11
		],
		[
			1.86e1,
			3.163824757734801e-11
		],
		[
			1.861e1,
			3.193223463426875e-11
		],
		[
			1.862e1,
			3.225064659773125e-11
		],
		[
			1.863e1,
			3.263300740741215e-11
		],
		[
			1.864e1,
			3.2947422567985996e-11
		],
		[
			1.865e1,
			3.326272590697954e-11
		],
		[
			1.866e1,
			3.356248612362833e-11
		],
		[
			1.867e1,
			3.3862246340277125e-11
		],
		[
			1.868e1,
			3.419975413976317e-11
		],
		[
			1.869e1,
			3.4429348261255655e-11
		],
		[
			1.87e1,
			3.4719338515287745e-11
		],
		[
			1.871e1,
			3.498001888146973e-11
		],
		[
			1.872e1,
			3.5223379768467566e-11
		],
		[
			1.873e1,
			3.544409210576305e-11
		],
		[
			1.874e1,
			3.5649261320713777e-11
		],
		[
			1.875e1,
			3.587663499615701e-11
		],
		[
			1.876e1,
			3.6057379304565984e-11
		],
		[
			1.877e1,
			3.623190636403706e-11
		],
		[
			1.878e1,
			3.645928003948029e-11
		],
		[
			1.879e1,
			3.6710634532255426e-11
		],
		[
			1.88e1,
			3.700817430285497e-11
		],
		[
			1.881e1,
			3.730660225187421e-11
		],
		[
			1.882e1,
			3.7620129234028354e-11
		],
		[
			1.883e1,
			3.793410030539235e-11
		],
		[
			1.884e1,
			3.820810334786984e-11
		],
		[
			1.885e1,
			3.850653129688908e-11
		],
		[
			1.886e1,
			3.874278675652931e-11
		],
		[
			1.887e1,
			3.8970604521182395e-11
		],
		[
			1.888e1,
			3.9184655520330125e-11
		],
		[
			1.889e1,
			3.9405811946835456e-11
		],
		[
			1.89e1,
			3.966560413459774e-11
		],
		[
			1.891e1,
			3.991074137843498e-11
		],
		[
			1.892e1,
			4.021627475481182e-11
		],
		[
			1.893e1,
			4.050004775990601e-11
		],
		[
			1.894e1,
			4.085265459252696e-11
		],
		[
			1.895e1,
			4.118971830280316e-11
		],
		[
			1.896e1,
			4.156230914986736e-11
		],
		[
			1.897e1,
			4.191802460695726e-11
		],
		[
			1.898e1,
			4.221156757466815e-11
		],
		[
			1.899e1,
			4.254863128494435e-11
		],
		[
			1.9e1,
			4.2798209420880085e-11
		],
		[
			1.901e1,
			4.306111023311132e-11
		],
		[
			1.902e1,
			4.332845193744106e-11
		],
		[
			1.903e1,
			4.36215508159421e-11
		],
		[
			1.904e1,
			4.388711616343244e-11
		],
		[
			1.905e1,
			4.412870069359087e-11
		],
		[
			1.906e1,
			4.4420911393672213e-11
		],
		[
			1.907e1,
			4.454969726452873e-11
		],
		[
			1.908e1,
			4.4720227521111156e-11
		],
		[
			1.909e1,
			4.4863224246682876e-11
		],
		[
			1.91e1,
			4.50213200053895e-11
		],
		[
			1.911e1,
			4.515587903597407e-11
		],
		[
			1.912e1,
			4.531708341914964e-11
		],
		[
			1.913e1,
			4.546052423393121e-11
		],
		[
			1.914e1,
			4.559197464004683e-11
		],
		[
			1.915e1,
			4.5785153446331606e-11
		],
		[
			1.916e1,
			4.593614377768063e-11
		],
		[
			1.917e1,
			4.609157500112815e-11
		],
		[
			1.918e1,
			4.6211479087787666e-11
		],
		[
			1.919e1,
			4.640021700197394e-11
		],
		[
			1.92e1,
			4.654365781675551e-11
		],
		[
			1.921e1,
			4.664668651344073e-11
		],
		[
			1.922e1,
			4.679057141743215e-11
		],
		[
			1.923e1,
			4.6927350894065967e-11
		],
		[
			1.924e1,
			4.709299616934004e-11
		],
		[
			1.925e1,
			4.7271075942489915e-11
		],
		[
			1.926e1,
			4.744515891275114e-11
		],
		[
			1.927e1,
			4.757216842676826e-11
		],
		[
			1.928e1,
			4.773736961283248e-11
		],
		[
			1.929e1,
			4.787636953551555e-11
		],
		[
			1.93e1,
			4.801270492293952e-11
		],
		[
			1.931e1,
			4.8185011536361344e-11
		],
		[
			1.932e1,
			4.8321346923785313e-11
		],
		[
			1.933e1,
			4.8480330860911636e-11
		],
		[
			1.934e1,
			4.865796654485166e-11
		],
		[
			1.935e1,
			4.8836934496421236e-11
		],
		[
			1.936e1,
			4.895683858308075e-11
		],
		[
			1.937e1,
			4.914069151595868e-11
		],
		[
			1.938e1,
			4.93094454157017e-11
		],
		[
			1.939e1,
			4.9480863850703827e-11
		],
		[
			1.94e1,
			4.96500618396567e-11
		],
		[
			1.941e1,
			4.980904577678302e-11
		],
		[
			1.942e1,
			4.9957371572872944e-11
		],
		[
			1.943e1,
			5.011990822367807e-11
		],
		[
			1.944e1,
			5.028999439105064e-11
		],
		[
			1.945e1,
			5.0457860112373965e-11
		],
		[
			1.946e1,
			5.0663917505744394e-11
		],
		[
			1.947e1,
			5.0885073932249725e-11
		],
		[
			1.948e1,
			5.112932299766726e-11
		],
		[
			1.949e1,
			5.135669667311049e-11
		],
		[
			1.95e1,
			5.1536996892309617e-11
		],
		[
			1.951e1,
			5.178124595772715e-11
		],
		[
			1.952e1,
			5.2014836882108284e-11
		],
		[
			1.953e1,
			5.2222670632318113e-11
		],
		[
			1.954e1,
			5.2436277542255993e-11
		],
		[
			1.955e1,
			5.2669868466637126e-11
		],
		[
			1.956e1,
			5.28372900987506e-11
		],
		[
			1.957e1,
			5.3005155820073924e-11
		],
		[
			1.958e1,
			5.3166804292459346e-11
		],
		[
			1.959e1,
			5.3365756258472175e-11
		],
		[
			1.96e1,
			5.353761878268415e-11
		],
		[
			1.961e1,
			5.378009149126228e-11
		],
		[
			1.962e1,
			5.403189007324727e-11
		],
		[
			1.963e1,
			5.42557110350117e-11
		],
		[
			1.964e1,
			5.447642337230718e-11
		],
		[
			1.965e1,
			5.466427310807376e-11
		],
		[
			1.966e1,
			5.488409726694954e-11
		],
		[
			1.967e1,
			5.512879042157692e-11
		],
		[
			1.968e1,
			5.530909064077605e-11
		],
		[
			1.969e1,
			5.548317361103727e-11
		],
		[
			1.97e1,
			5.56652501870758e-11
		],
		[
			1.971e1,
			5.5856208547311326e-11
		],
		[
			1.972e1,
			5.604272601544835e-11
		],
		[
			1.973e1,
			5.6274984672199935e-11
		],
		[
			1.974e1,
			5.6421090022240605e-11
		],
		[
			1.975e1,
			5.6639137824276986e-11
		],
		[
			1.976e1,
			5.680744763481016e-11
		],
		[
			1.977e1,
			5.696199067983798e-11
		],
		[
			1.978e1,
			5.7077453874399e-11
		],
		[
			1.979e1,
			5.7199134317897915e-11
		],
		[
			1.98e1,
			5.724132279283367e-11
		],
		[
			1.981e1,
			5.7336357883741584e-11
		],
		[
			1.982e1,
			5.742561981492145e-11
		],
		[
			1.983e1,
			5.7483795501411805e-11
		],
		[
			1.984e1,
			5.7563287469974966e-11
		],
		[
			1.985e1,
			5.767475386164733e-11
		],
		[
			1.986e1,
			5.77871084317394e-11
		],
		[
			1.987e1,
			5.780087519724475e-11
		],
		[
			1.988e1,
			5.781775058721905e-11
		],
		[
			1.989e1,
			5.7835958244822905e-11
		],
		[
			1.99e1,
			5.7827076460625904e-11
		],
		[
			1.991e1,
			5.7848392742698707e-11
		],
		[
			1.992e1,
			5.785105727795781e-11
		],
		[
			1.993e1,
			5.788303170106701e-11
		],
		[
			1.994e1,
			5.7919002927064867e-11
		],
		[
			1.995e1,
			5.7973625899876424e-11
		],
		[
			1.996e1,
			5.800027125246743e-11
		],
		[
			1.997e1,
			5.8043791995032734e-11
		],
		[
			1.998e1,
			5.806510827710554e-11
		],
		[
			1.999e1,
			5.8125060320435296e-11
		],
		[
			2.0e1,
			5.81774628471976e-11
		],
		[
			2.001e1,
			5.823519444447811e-11
		],
		[
			2.002e1,
			5.830846916410337e-11
		],
		[
			2.003e1,
			5.835820715560658e-11
		],
		[
			2.004e1,
			5.843681094575004e-11
		],
		[
			2.005e1,
			5.84781112422661e-11
		],
		[
			2.006e1,
			5.85189674495723e-11
		],
		[
			2.007e1,
			5.858735718788921e-11
		],
		[
			2.008e1,
			5.864553287437957e-11
		],
		[
			2.009e1,
			5.872236030768363e-11
		],
		[
			2.01e1,
			5.88347148777757e-11
		],
		[
			2.011e1,
			5.894884580470716e-11
		],
		[
			2.012e1,
			5.899991606383992e-11
		],
		[
			2.013e1,
			5.905986810716968e-11
		],
		[
			2.014e1,
			5.913713962968359e-11
		],
		[
			2.015e1,
			5.9192206691705e-11
		],
		[
			2.016e1,
			5.9254379181084e-11
		],
		[
			2.017e1,
			5.928635360419321e-11
		],
		[
			2.018e1,
			5.932987434675852e-11
		],
		[
			2.019e1,
			5.937250691090412e-11
		],
		[
			2.02e1,
			5.940137270954438e-11
		],
		[
			2.021e1,
			5.946665382339233e-11
		],
		[
			2.022e1,
			5.952038861778419e-11
		],
		[
			2.023e1,
			5.956701798481845e-11
		],
		[
			2.024e1,
			5.960787419212465e-11
		],
		[
			2.025e1,
			5.965850036204756e-11
		],
		[
			2.026e1,
			5.968248117937947e-11
		],
		[
			2.027e1,
			5.971356742406897e-11
		],
		[
			2.028e1,
			5.977929262712678e-11
		],
		[
			2.029e1,
			5.983036288625954e-11
		],
		[
			2.03e1,
			5.985878459568994e-11
		],
		[
			2.031e1,
			5.9908966676403e-11
		],
		[
			2.032e1,
			5.99436056347713e-11
		],
		[
			2.033e1,
			5.999023500180556e-11
		],
		[
			2.034e1,
			6.001243946229806e-11
		],
		[
			2.035e1,
			6.001821262202611e-11
		],
		[
			2.036e1,
			6.004707842066637e-11
		],
		[
			2.037e1,
			6.005818065091262e-11
		],
		[
			2.038e1,
			6.006040109696187e-11
		],
		[
			2.039e1,
			6.008482600350362e-11
		],
		[
			2.04e1,
			6.011946496187193e-11
		],
		[
			2.041e1,
			6.016742659653573e-11
		],
		[
			2.042e1,
			6.019007514623809e-11
		],
		[
			2.043e1,
			6.024380994062994e-11
		],
		[
			2.044e1,
			6.027400800689975e-11
		],
		[
			2.045e1,
			6.03046501623794e-11
		],
		[
			2.046e1,
			6.03108674113173e-11
		],
		[
			2.047e1,
			6.034950317257426e-11
		],
		[
			2.048e1,
			6.036193767045006e-11
		],
		[
			2.049e1,
			6.036815491938796e-11
		],
		[
			2.05e1,
			6.040234978854642e-11
		],
		[
			2.051e1,
			6.041300792958282e-11
		],
		[
			2.052e1,
			6.042810696271772e-11
		],
		[
			2.053e1,
			6.046851908081408e-11
		],
		[
			2.054e1,
			6.049383216577553e-11
		],
		[
			2.055e1,
			6.051026346653998e-11
		],
		[
			2.056e1,
			6.049738487945433e-11
		],
		[
			2.057e1,
			6.049694079024448e-11
		],
		[
			2.058e1,
			6.050093759313313e-11
		],
		[
			2.059e1,
			6.050759893128088e-11
		],
		[
			2.06e1,
			6.052536249967488e-11
		],
		[
			2.061e1,
			6.052003342915668e-11
		],
		[
			2.062e1,
			6.050404621760208e-11
		],
		[
			2.063e1,
			6.049605261182478e-11
		],
		[
			2.064e1,
			6.047784495422093e-11
		],
		[
			2.065e1,
			6.049427625498538e-11
		],
		[
			2.066e1,
			6.050449030681193e-11
		],
		[
			2.067e1,
			6.051559253705818e-11
		],
		[
			2.068e1,
			6.051381618021878e-11
		],
		[
			2.069e1,
			6.051825707231728e-11
		],
		[
			2.07e1,
			6.051559253705818e-11
		],
		[
			2.071e1,
			6.050715484207103e-11
		],
		[
			2.072e1,
			6.051825707231728e-11
		],
		[
			2.073e1,
			6.053157974861278e-11
		],
		[
			2.074e1,
			6.053468837308174e-11
		],
		[
			2.075e1,
			6.054312606806889e-11
		],
		[
			2.076e1,
			6.052536249967488e-11
		],
		[
			2.077e1,
			6.051381618021878e-11
		],
		[
			2.078e1,
			6.052136569678623e-11
		],
		[
			2.079e1,
			6.053291201624234e-11
		],
		[
			2.08e1,
			6.052180978599608e-11
		],
		[
			2.081e1,
			6.052536249967488e-11
		],
		[
			2.082e1,
			6.049916123629373e-11
		],
		[
			2.083e1,
			6.048717082762778e-11
		],
		[
			2.084e1,
			6.048361811394898e-11
		],
		[
			2.085e1,
			6.047695677580123e-11
		],
		[
			2.086e1,
			6.046363409950573e-11
		],
		[
			2.087e1,
			6.045253186925947e-11
		],
		[
			2.088e1,
			6.045874911819737e-11
		],
		[
			2.089e1,
			6.045519640451857e-11
		],
		[
			2.09e1,
			6.046319001029588e-11
		],
		[
			2.091e1,
			6.045874911819737e-11
		],
		[
			2.092e1,
			6.045208778004962e-11
		],
		[
			2.093e1,
			6.044453826348217e-11
		],
		[
			2.094e1,
			6.045430822609887e-11
		],
		[
			2.095e1,
			6.045031142321022e-11
		],
		[
			2.096e1,
			6.046008138582692e-11
		],
		[
			2.097e1,
			6.044675870953142e-11
		],
		[
			2.098e1,
			6.043610056849502e-11
		],
		[
			2.099e1,
			6.042233380298967e-11
		],
		[
			2.1e1,
			6.039968525328732e-11
		],
		[
			2.101e1,
			6.040945521590402e-11
		],
		[
			2.102e1,
			6.039613253960852e-11
		],
		[
			2.103e1,
			6.038591848778196e-11
		],
		[
			2.104e1,
			6.037303990069631e-11
		],
		[
			2.105e1,
			6.037836897121451e-11
		],
		[
			2.106e1,
			6.036193767045006e-11
		],
		[
			2.107e1,
			6.034772681573486e-11
		],
		[
			2.108e1,
			6.033884503153786e-11
		],
		[
			2.109e1,
			6.032374599840296e-11
		],
		[
			2.11e1,
			6.03010974487006e-11
		],
		[
			2.111e1,
			6.030598243000895e-11
		],
		[
			2.112e1,
			6.029532428897255e-11
		],
		[
			2.113e1,
			6.03064265192188e-11
		],
		[
			2.114e1,
			6.028644250477555e-11
		],
		[
			2.115e1,
			6.027933707741795e-11
		],
		[
			2.116e1,
			6.024558629746934e-11
		],
		[
			2.117e1,
			6.023759269169204e-11
		],
		[
			2.118e1,
			6.023093135354429e-11
		],
		[
			2.119e1,
			6.022693455065564e-11
		],
		[
			2.12e1,
			6.023670451327234e-11
		],
		[
			2.121e1,
			6.021538823119954e-11
		],
		[
			2.122e1,
			6.019895693043509e-11
		],
		[
			2.123e1,
			6.019185150307749e-11
		],
		[
			2.124e1,
			6.017542020231303e-11
		],
		[
			2.125e1,
			6.017097931021453e-11
		],
		[
			2.126e1,
			6.015232756340083e-11
		],
		[
			2.127e1,
			6.012168540792118e-11
		],
		[
			2.128e1,
			6.011457998056358e-11
		],
		[
			2.129e1,
			6.010969499925523e-11
		],
		[
			2.13e1,
			6.009059916323167e-11
		],
		[
			2.131e1,
			6.009281960928092e-11
		],
		[
			2.132e1,
			6.008127328982482e-11
		],
		[
			2.133e1,
			6.006084518617172e-11
		],
		[
			2.134e1,
			6.004219343935802e-11
		],
		[
			2.135e1,
			6.003819663646937e-11
		],
		[
			2.136e1,
			6.004929886671562e-11
		],
		[
			2.137e1,
			6.001998897886551e-11
		],
		[
			2.138e1,
			5.998890273417601e-11
		],
		[
			2.139e1,
			5.998224139602826e-11
		],
		[
			2.14e1,
			5.996270147079485e-11
		],
		[
			2.141e1,
			5.995648422185695e-11
		],
		[
			2.142e1,
			5.995826057869635e-11
		],
		[
			2.143e1,
			5.993694429662355e-11
		],
		[
			2.144e1,
			5.992273344190835e-11
		],
		[
			2.145e1,
			5.990319351667495e-11
		],
		[
			2.146e1,
			5.98876503943302e-11
		],
		[
			2.147e1,
			5.986811046909679e-11
		],
		[
			2.148e1,
			5.984635009781414e-11
		],
		[
			2.149e1,
			5.982725426179059e-11
		],
		[
			2.15e1,
			5.982236928048223e-11
		],
		[
			2.151e1,
			5.980460571208823e-11
		],
		[
			2.152e1,
			5.976596995083128e-11
		],
		[
			2.153e1,
			5.974465366875847e-11
		],
		[
			2.154e1,
			5.972244920826597e-11
		],
		[
			2.155e1,
			5.970957062118032e-11
		],
		[
			2.156e1,
			5.969713612330452e-11
		],
		[
			2.157e1,
			5.968248117937947e-11
		],
		[
			2.158e1,
			5.966072080809681e-11
		],
		[
			2.159e1,
			5.963407545550581e-11
		],
		[
			2.16e1,
			5.961142690580346e-11
		],
		[
			2.161e1,
			5.96029892108163e-11
		],
		[
			2.162e1,
			5.95870019992617e-11
		],
		[
			2.163e1,
			5.956257709271995e-11
		],
		[
			2.164e1,
			5.952260906383344e-11
		],
		[
			2.165e1,
			5.950173687097049e-11
		],
		[
			2.166e1,
			5.949729597887199e-11
		],
		[
			2.167e1,
			5.948574965941589e-11
		],
		[
			2.168e1,
			5.946132475287413e-11
		],
		[
			2.169e1,
			5.945244296867713e-11
		],
		[
			2.17e1,
			5.942935032976493e-11
		],
		[
			2.171e1,
			5.940581360164288e-11
		],
		[
			2.172e1,
			5.938316505194052e-11
		],
		[
			2.173e1,
			5.935651969934952e-11
		],
		[
			2.174e1,
			5.933520341727672e-11
		],
		[
			2.175e1,
			5.931966029493196e-11
		],
		[
			2.176e1,
			5.930766988626601e-11
		],
		[
			2.177e1,
			5.929079449629171e-11
		],
		[
			2.178e1,
			5.926992230342876e-11
		],
		[
			2.179e1,
			5.925926416239236e-11
		],
		[
			2.18e1,
			5.92330628990112e-11
		],
		[
			2.181e1,
			5.92117466169384e-11
		],
		[
			2.182e1,
			5.91886539780262e-11
		],
		[
			2.183e1,
			5.916378498227459e-11
		],
		[
			2.184e1,
			5.915312684123819e-11
		],
		[
			2.185e1,
			5.912648148864719e-11
		],
		[
			2.186e1,
			5.911049427709258e-11
		],
		[
			2.187e1,
			5.908828981660008e-11
		],
		[
			2.188e1,
			5.906386491005833e-11
		],
		[
			2.189e1,
			5.904121636035597e-11
		],
		[
			2.19e1,
			5.901146238329602e-11
		],
		[
			2.191e1,
			5.898703747675427e-11
		],
		[
			2.192e1,
			5.897282662203907e-11
		],
		[
			2.193e1,
			5.894706944786776e-11
		],
		[
			2.194e1,
			5.892308863053586e-11
		],
		[
			2.195e1,
			5.890976595424036e-11
		],
		[
			2.196e1,
			5.887956788797055e-11
		],
		[
			2.197e1,
			5.88569193382682e-11
		],
		[
			2.198e1,
			5.88329385209363e-11
		],
		[
			2.199e1,
			5.880851361439454e-11
		],
		[
			2.2e1,
			5.878186826180354e-11
		],
		[
			2.201e1,
			5.876099606894059e-11
		],
		[
			2.202e1,
			5.873301844872003e-11
		],
		[
			2.203e1,
			5.870370856086993e-11
		],
		[
			2.204e1,
			5.867617502985922e-11
		],
		[
			2.205e1,
			5.867306640539027e-11
		],
		[
			2.206e1,
			5.864952967726822e-11
		],
		[
			2.207e1,
			5.862377250309692e-11
		],
		[
			2.208e1,
			5.859668306129606e-11
		],
		[
			2.209e1,
			5.855493867557016e-11
		],
		[
			2.21e1,
			5.854250417769435e-11
		],
		[
			2.211e1,
			5.8510973843795e-11
		],
		[
			2.212e1,
			5.84967629890798e-11
		],
		[
			2.213e1,
			5.84825521343646e-11
		],
		[
			2.214e1,
			5.845679496019329e-11
		],
		[
			2.215e1,
			5.845057771125539e-11
		],
		[
			2.216e1,
			5.842126782340529e-11
		],
		[
			2.217e1,
			5.840039563054233e-11
		],
		[
			2.218e1,
			5.838840522187638e-11
		],
		[
			2.219e1,
			5.835909533402628e-11
		],
		[
			2.22e1,
			5.833156180301557e-11
		],
		[
			2.221e1,
			5.830225191516547e-11
		],
		[
			2.222e1,
			5.827294202731537e-11
		],
		[
			2.223e1,
			5.824407622867511e-11
		],
		[
			2.224e1,
			5.821476634082501e-11
		],
		[
			2.225e1,
			5.8183236006925654e-11
		],
		[
			2.226e1,
			5.816103154643315e-11
		],
		[
			2.227e1,
			5.813616255068155e-11
		],
		[
			2.228e1,
			5.810596448441174e-11
		],
		[
			2.229e1,
			5.807576641814194e-11
		],
		[
			2.23e1,
			5.8046456530291834e-11
		],
		[
			2.231e1,
			5.801581437481218e-11
		],
		[
			2.232e1,
			5.7986948576171926e-11
		],
		[
			2.233e1,
			5.796296775884002e-11
		],
		[
			2.234e1,
			5.793410196019977e-11
		],
		[
			2.235e1,
			5.7917670659435316e-11
		],
		[
			2.236e1,
			5.788391987948671e-11
		],
		[
			2.237e1,
			5.786215950820406e-11
		],
		[
			2.238e1,
			5.7828852817465304e-11
		],
		[
			2.239e1,
			5.779821066198565e-11
		],
		[
			2.24e1,
			5.7767124417296145e-11
		],
		[
			2.241e1,
			5.774358768917409e-11
		],
		[
			2.242e1,
			5.771561006895354e-11
		],
		[
			2.243e1,
			5.7683635645844333e-11
		],
		[
			2.244e1,
			5.765299349036468e-11
		],
		[
			2.245e1,
			5.7621907245675175e-11
		],
		[
			2.246e1,
			5.759437371466447e-11
		],
		[
			2.247e1,
			5.7560622934715866e-11
		],
		[
			2.248e1,
			5.752776033318696e-11
		],
		[
			2.249e1,
			5.7494009553238357e-11
		],
		[
			2.25e1,
			5.746558784380795e-11
		],
		[
			2.251e1,
			5.74313929746495e-11
		],
		[
			2.252e1,
			5.7417626209144146e-11
		],
		[
			2.253e1,
			5.739275721339254e-11
		],
		[
			2.254e1,
			5.737321728815914e-11
		],
		[
			2.255e1,
			5.7341242865049935e-11
		],
		[
			2.256e1,
			5.730838026352103e-11
		],
		[
			2.257e1,
			5.7277294018831526e-11
		],
		[
			2.258e1,
			5.725109275545037e-11
		],
		[
			2.259e1,
			5.722311513522982e-11
		],
		[
			2.26e1,
			5.7199134317897915e-11
		],
		[
			2.261e1,
			5.715472539691291e-11
		],
		[
			2.262e1,
			5.7122750973803704e-11
		],
		[
			2.263e1,
			5.710276695936045e-11
		],
		[
			2.264e1,
			5.707256889309065e-11
		],
		[
			2.265e1,
			5.704103855919129e-11
		],
		[
			2.266e1,
			5.702194272316774e-11
		],
		[
			2.267e1,
			5.6985083318750185e-11
		],
		[
			2.268e1,
			5.695621752010993e-11
		],
		[
			2.269e1,
			5.6926019453840127e-11
		],
		[
			2.27e1,
			5.688738369258317e-11
		],
		[
			2.271e1,
			5.6854965180264116e-11
		],
		[
			2.272e1,
			5.683054027372236e-11
		],
		[
			2.273e1,
			5.679190451246541e-11
		],
		[
			2.274e1,
			5.6774140944071405e-11
		],
		[
			2.275e1,
			5.673461700439475e-11
		],
		[
			2.276e1,
			5.6703086670495395e-11
		],
		[
			2.277e1,
			5.667777358553394e-11
		],
		[
			2.278e1,
			5.6632476486129235e-11
		],
		[
			2.279e1,
			5.660183433064958e-11
		],
		[
			2.28e1,
			5.6563198569392625e-11
		],
		[
			2.281e1,
			5.653344459233267e-11
		],
		[
			2.282e1,
			5.6498361544754516e-11
		],
		[
			2.283e1,
			5.645883760507786e-11
		],
		[
			2.284e1,
			5.643530087695581e-11
		],
		[
			2.285e1,
			5.64006619185875e-11
		],
		[
			2.286e1,
			5.63677993170586e-11
		],
		[
			2.287e1,
			5.632649902054254e-11
		],
		[
			2.288e1,
			5.630118593558109e-11
		],
		[
			2.289e1,
			5.6267879244842334e-11
		],
		[
			2.29e1,
			5.624123389225133e-11
		],
		[
			2.291e1,
			5.6196824971266324e-11
		],
		[
			2.292e1,
			5.617462051077382e-11
		],
		[
			2.293e1,
			5.615596876396012e-11
		],
		[
			2.294e1,
			5.6128879322159264e-11
		],
		[
			2.295e1,
			5.609512854221066e-11
		],
		[
			2.296e1,
			5.6060933673052205e-11
		],
		[
			2.297e1,
			5.601963337653615e-11
		],
		[
			2.298e1,
			5.5985882596587544e-11
		],
		[
			2.299e1,
			5.595923724399654e-11
		],
		[
			2.3e1,
			5.5932147802195686e-11
		],
		[
			2.301e1,
			5.589839702224708e-11
		],
		[
			2.302e1,
			5.587841300780383e-11
		],
		[
			2.303e1,
			5.5851767655212825e-11
		],
		[
			2.304e1,
			5.581801687526422e-11
		],
		[
			2.305e1,
			5.5789595165833816e-11
		],
		[
			2.306e1,
			5.575584438588521e-11
		],
		[
			2.307e1,
			5.5722093605936607e-11
		],
		[
			2.308e1,
			5.56839019338895e-11
		],
		[
			2.309e1,
			5.565681249208865e-11
		],
		[
			2.31e1,
			5.562261762293019e-11
		],
		[
			2.311e1,
			5.558886684298159e-11
		],
		[
			2.312e1,
			5.555467197382313e-11
		],
		[
			2.313e1,
			5.552047710466468e-11
		],
		[
			2.314e1,
			5.5486726324716074e-11
		],
		[
			2.315e1,
			5.545341963397732e-11
		],
		[
			2.316e1,
			5.541300751588096e-11
		],
		[
			2.317e1,
			5.537836855751266e-11
		],
		[
			2.318e1,
			5.5351723204921655e-11
		],
		[
			2.319e1,
			5.531797242497305e-11
		],
		[
			2.32e1,
			5.5283333466604745e-11
		],
		[
			2.321e1,
			5.525047086507584e-11
		],
		[
			2.322e1,
			5.5216720085127236e-11
		],
		[
			2.323e1,
			5.518252521596878e-11
		],
		[
			2.324e1,
			5.5149218525230026e-11
		],
		[
			2.325e1,
			5.5081716965332816e-11
		],
		[
			2.326e1,
			5.503331124145916e-11
		],
		[
			2.327e1,
			5.501599176227501e-11
		],
		[
			2.328e1,
			5.4988902320474153e-11
		],
		[
			2.329e1,
			5.49644774139324e-11
		],
		[
			2.33e1,
			5.4930726633983795e-11
		],
		[
			2.331e1,
			5.489741994324504e-11
		],
		[
			2.332e1,
			5.4864113252506286e-11
		],
		[
			2.333e1,
			5.4846793773322133e-11
		],
		[
			2.334e1,
			5.480549347680608e-11
		],
		[
			2.335e1,
			5.477174269685747e-11
		],
		[
			2.336e1,
			5.473976827374827e-11
		],
		[
			2.337e1,
			5.4714455188786815e-11
		],
		[
			2.338e1,
			5.468070440883821e-11
		],
		[
			2.339e1,
			5.4647841807309305e-11
		],
		[
			2.34e1,
			5.46158673842001e-11
		],
		[
			2.341e1,
			5.4583448871881046e-11
		],
		[
			2.342e1,
			5.455058627035214e-11
		],
		[
			2.343e1,
			5.451772366882324e-11
		],
		[
			2.344e1,
			5.448486106729433e-11
		],
		[
			2.345e1,
			5.445244255497528e-11
		],
		[
			2.346e1,
			5.441336270450847e-11
		],
		[
			2.347e1,
			5.4368953783523466e-11
		],
		[
			2.348e1,
			5.433919980646351e-11
		],
		[
			2.349e1,
			5.430722538335431e-11
		],
		[
			2.35e1,
			5.4282356387602704e-11
		],
		[
			2.351e1,
			5.425970783790035e-11
		],
		[
			2.352e1,
			5.4228177504000996e-11
		],
		[
			2.353e1,
			5.418732129669479e-11
		],
		[
			2.354e1,
			5.416289639015304e-11
		],
		[
			2.355e1,
			5.413092196704383e-11
		],
		[
			2.356e1,
			5.410649706050208e-11
		],
		[
			2.357e1,
			5.4074522637392874e-11
		],
		[
			2.358e1,
			5.404254821428367e-11
		],
		[
			2.359e1,
			5.4011017880384316e-11
		],
		[
			2.36e1,
			5.397948754648496e-11
		],
		[
			2.361e1,
			5.3933302268660555e-11
		],
		[
			2.362e1,
			5.388178792031795e-11
		],
		[
			2.363e1,
			5.3869353422442146e-11
		],
		[
			2.364e1,
			5.384404033748069e-11
		],
		[
			2.365e1,
			5.382050360935864e-11
		],
		[
			2.366e1,
			5.3790305543088834e-11
		],
		[
			2.367e1,
			5.3730797588968926e-11
		],
		[
			2.368e1,
			5.370903721768627e-11
		],
		[
			2.369e1,
			5.367795097299677e-11
		],
		[
			2.37e1,
			5.3647752906726964e-11
		],
		[
			2.371e1,
			5.361755484045716e-11
		],
		[
			2.372e1,
			5.3578030900780504e-11
		],
		[
			2.373e1,
			5.354738874530085e-11
		],
		[
			2.374e1,
			5.35265165524379e-11
		],
		[
			2.375e1,
			5.349720666458779e-11
		],
		[
			2.376e1,
			5.346745268752784e-11
		],
		[
			2.377e1,
			5.3435922353628484e-11
		],
		[
			2.378e1,
			5.340616837656853e-11
		],
		[
			2.379e1,
			5.338351982686618e-11
		],
		[
			2.38e1,
			5.335420993901607e-11
		],
		[
			2.381e1,
			5.3304027858303016e-11
		],
		[
			2.382e1,
			5.326983298914456e-11
		],
		[
			2.383e1,
			5.324762852865206e-11
		],
		[
			2.384e1,
			5.318812057453215e-11
		],
		[
			2.385e1,
			5.305045291947863e-11
		],
		[
			2.386e1,
			5.3023363477677776e-11
		],
		[
			2.387e1,
			5.289013671472276e-11
		],
		[
			2.388e1,
			5.264544356009537e-11
		],
		[
			2.389e1,
			5.24904564258577e-11
		],
		[
			2.39e1,
			5.2296389441153224e-11
		],
		[
			2.391e1,
			5.153966142756872e-11
		],
		[
			2.392e1,
			5.042677386768446e-11
		],
		[
			2.393e1,
			5.28284083145536e-11
		],
		[
			2.394e1,
			5.274713998915104e-11
		],
		[
			2.395e1,
			5.2731152777596435e-11
		],
		[
			2.396e1,
			5.1876725137844915e-11
		],
		[
			2.397e1,
			5.1323834071581587e-11
		],
		[
			2.398e1,
			4.106537332404514e-11
		],
		[
			2.399e1,
			4.014610865965551e-11
		],
		[
			2.4e1,
			3.8321346096381603e-11
		],
		[
			2.401e1,
			3.538191961638404e-11
		],
		[
			2.402e1,
			1.113331649094107e-12
		],
		[
			2.403e1,
			-8.480771640506646e-12
		],
		[
			2.404e1,
			-6.241451799837705e-11
		],
		[
			2.405e1,
			-1.925415382686424e-10
		],
		[
			2.406e1,
			-3.6625902311016034e-10
		],
		[
			2.407e1,
			-5.10747000248557e-10
		],
		[
			2.408e1,
			-1.014299755297543e-11
		],
		[
			2.409e1,
			3.553735083983156e-11
		],
		[
			2.41e1,
			4.312594725774943e-11
		],
		[
			2.411e1,
			5.041522754822836e-11
		],
		[
			2.412e1,
			5.2027715469193936e-11
		],
		[
			2.413e1,
			5.2245319182020467e-11
		],
		[
			2.414e1,
			5.2366555536309534e-11
		],
		[
			2.415e1,
			5.239852995941874e-11
		],
		[
			2.416e1,
			5.2376769588136085e-11
		],
		[
			2.417e1,
			5.235145650317463e-11
		],
		[
			2.418e1,
			5.232747568584273e-11
		],
		[
			2.419e1,
			5.2302162600881275e-11
		],
		[
			2.42e1,
			5.226086230436522e-11
		],
		[
			2.421e1,
			5.2235993308613615e-11
		],
		[
			2.422e1,
			5.221201249128171e-11
		],
		[
			2.423e1,
			5.218714349553011e-11
		],
		[
			2.424e1,
			5.2162718588988355e-11
		],
		[
			2.425e1,
			5.21374055040269e-11
		],
		[
			2.426e1,
			5.21116483298556e-11
		],
		[
			2.427e1,
			5.205791353546374e-11
		],
		[
			2.428e1,
			5.2020610041836335e-11
		],
		[
			2.429e1,
			5.172440253886634e-11
		],
		[
			2.43e1,
			5.092681831797563e-11
		],
		[
			2.431e1,
			4.8908876948416946e-11
		],
		[
			2.432e1,
			4.098721362311153e-11
		],
		[
			2.433e1,
			3.387956581946128e-11
		],
		[
			2.434e1,
			1.1685763467994548e-11
		],
		[
			2.435e1,
			-1.9374235549207697e-10
		],
		[
			2.436e1,
			-3.395461689592594e-10
		],
		[
			2.437e1,
			5.659028801119348e-12
		],
		[
			2.438e1,
			-5.044409334686861e-12
		],
		[
			2.439e1,
			-1.1433209934352817e-10
		],
		[
			2.44e1,
			-1.5945156306429453e-10
		],
		[
			2.441e1,
			3.456213093500082e-11
		],
		[
			2.442e1,
			4.4580783509218236e-11
		],
		[
			2.443e1,
			5.161382432561368e-11
		],
		[
			2.444e1,
			5.170752714889204e-11
		],
		[
			2.445e1,
			5.169331629417684e-11
		],
		[
			2.446e1,
			5.1673332279733586e-11
		],
		[
			2.447e1,
			5.165246008687063e-11
		],
		[
			2.448e1,
			5.163069971558798e-11
		],
		[
			2.449e1,
			5.161027161193488e-11
		],
		[
			2.45e1,
			5.1590287597491624e-11
		],
		[
			2.451e1,
			5.156897131541882e-11
		],
		[
			2.452e1,
			5.154809912255587e-11
		],
		[
			2.453e1,
			5.1528115108112615e-11
		],
		[
			2.454e1,
			5.150768700445951e-11
		],
		[
			2.455e1,
			5.148770299001626e-11
		],
		[
			2.456e1,
			5.146771897557301e-11
		],
		[
			2.457e1,
			5.1448179050339604e-11
		],
		[
			2.458e1,
			5.1387338828590146e-11
		],
		[
			2.459e1,
			5.122258173173577e-11
		],
		[
			2.46e1,
			4.958122801212994e-11
		],
		[
			2.461e1,
			4.873657033499512e-11
		],
		[
			2.462e1,
			5.133715674787709e-11
		],
		[
			2.463e1,
			5.133182767735889e-11
		],
		[
			2.464e1,
			5.1312731841335335e-11
		],
		[
			2.465e1,
			5.129363600531178e-11
		],
		[
			2.466e1,
			5.127009927718973e-11
		],
		[
			2.467e1,
			5.1251447530376026e-11
		],
		[
			2.468e1,
			5.1236792586450974e-11
		],
		[
			2.469e1,
			5.121902901805697e-11
		],
		[
			2.47e1,
			5.120082136045312e-11
		],
		[
			2.471e1,
			5.1173287829442415e-11
		],
		[
			2.472e1,
			5.115552426104841e-11
		],
		[
			2.473e1,
			5.113820478186426e-11
		],
		[
			2.474e1,
			5.112044121347026e-11
		],
		[
			2.475e1,
			5.1102677645076255e-11
		],
		[
			2.476e1,
			5.108580225510195e-11
		],
		[
			2.477e1,
			5.10596009917208e-11
		],
		[
			2.478e1,
			5.104228151253665e-11
		],
		[
			2.479e1,
			5.1025406122562345e-11
		],
		[
			2.48e1,
			5.100764255416834e-11
		],
		[
			2.481e1,
			5.098144129078719e-11
		],
		[
			2.482e1,
			5.0965009990022736e-11
		],
		[
			2.483e1,
			5.0948134600048434e-11
		],
		[
			2.484e1,
			5.093125921007413e-11
		],
		[
			2.485e1,
			5.091438382009983e-11
		],
		[
			2.486e1,
			5.0898396608545227e-11
		],
		[
			2.487e1,
			5.0882409396990624e-11
		],
		[
			2.488e1,
			5.086597809622617e-11
		],
		[
			2.489e1,
			5.085754040123902e-11
		],
		[
			2.49e1,
			5.084288545731397e-11
		],
		[
			2.491e1,
			5.0827342334969217e-11
		],
		[
			2.492e1,
			5.0812243301834314e-11
		],
		[
			2.493e1,
			5.079625609027971e-11
		],
		[
			2.494e1,
			5.078026887872511e-11
		],
		[
			2.495e1,
			5.076472575638036e-11
		],
		[
			2.496e1,
			5.0749626723245456e-11
		],
		[
			2.497e1,
			5.0734083600900703e-11
		],
		[
			2.498e1,
			5.071942865697565e-11
		],
		[
			2.499e1,
			5.07056618914703e-11
		],
		[
			2.5e1,
			5.06905628583354e-11
		],
		[
			2.501e1,
			5.0667914308633044e-11
		],
		[
			2.502e1,
			5.065325936470799e-11
		],
		[
			2.503e1,
			5.063904850999279e-11
		],
		[
			2.504e1,
			5.062528174448744e-11
		],
		[
			2.505e1,
			5.0610626800562386e-11
		],
		[
			2.506e1,
			5.0596415945847184e-11
		],
		[
			2.507e1,
			5.058131691271228e-11
		],
		[
			2.508e1,
			5.056799423641678e-11
		],
		[
			2.509e1,
			5.055378338170158e-11
		],
		[
			2.51e1,
			5.0530690742789375e-11
		],
		[
			2.511e1,
			5.03384001149243e-11
		],
		[
			2.512e1,
			4.191713642853756e-11
		],
		[
			2.513e1,
			-1.2532197501968767e-12
		],
		[
			2.514e1,
			-1.7682566522125853e-10
		],
		[
			2.515e1,
			5.029532346156884e-11
		],
		[
			2.516e1,
			5.0456083755534564e-11
		],
		[
			2.517e1,
			5.044320516844891e-11
		],
		[
			2.518e1,
			5.043387929504206e-11
		],
		[
			2.519e1,
			5.042233297558596e-11
		],
		[
			2.52e1,
			5.040856621008061e-11
		],
		[
			2.521e1,
			5.0396575801414656e-11
		],
		[
			2.522e1,
			5.0383253125119154e-11
		],
		[
			2.523e1,
			5.037081862724335e-11
		],
		[
			2.524e1,
			5.03588282185774e-11
		],
		[
			2.525e1,
			5.034594963149175e-11
		],
		[
			2.526e1,
			5.03348474012455e-11
		],
		[
			2.527e1,
			5.0323301081789396e-11
		],
		[
			2.528e1,
			5.0309534316284044e-11
		],
		[
			2.529e1,
			4.9957815662082794e-11
		],
		[
			2.53e1,
			5.0042636701164156e-11
		],
		[
			2.531e1,
			5.021982829589433e-11
		],
		[
			2.532e1,
			5.026246086003994e-11
		],
		[
			2.533e1,
			5.0247361826905035e-11
		],
		[
			2.534e1,
			5.0240256399547434e-11
		],
		[
			2.535e1,
			5.022959825851103e-11
		],
		[
			2.536e1,
			5.021760784984508e-11
		],
		[
			2.537e1,
			5.020694970880868e-11
		],
		[
			2.538e1,
			5.019673565698213e-11
		],
		[
			2.539e1,
			5.019318294330333e-11
		],
		[
			2.54e1,
			5.0182968891476776e-11
		],
		[
			2.541e1,
			5.0172754839650224e-11
		],
		[
			2.542e1,
			5.0166093501502473e-11
		],
		[
			2.543e1,
			5.0177195731748725e-11
		],
		[
			2.544e1,
			5.028555349895214e-11
		],
		[
			2.545e1,
			5.092548605034608e-11
		],
		[
			2.546e1,
			5.484324105964333e-11
		],
		[
			2.547e1,
			7.21318560437112e-11
		],
		[
			2.548e1,
			1.4855316976536415e-10
		],
		[
			2.549e1,
			5.504805500322618e-10
		],
		[
			2.55e1,
			2.014448163834004e-9
		],
		[
			2.551e1,
			7.377121358231875e-9
		],
		[
			2.552e1,
			3.0512720350373e-8
		],
		[
			2.553e1,
			9.97675551062116e-8
		],
		[
			2.554e1,
			3.0901702707808454e-7
		],
		[
			2.555e1,
			1.031887491897976e-6
		],
		[
			2.556e1,
			2.782800041067901e-6
		],
		[
			2.557e1,
			7.112942980391779e-6
		],
		[
			2.558e1,
			1.8687728696509254e-5
		],
		[
			2.559e1,
			4.0939780265647485e-5
		],
		[
			2.56e1,
			8.849141320688148e-5
		],
		[
			2.561e1,
			1.737791842895131e-4
		],
		[
			2.562e1,
			3.077039369565604e-4
		],
		[
			2.563e1,
			5.417937820975105e-4
		],
		[
			2.564e1,
			8.365331113049379e-4
		],
		[
			2.565e1,
			1.282357872087303e-3
		],
		[
			2.566e1,
			1.7725870946851963e-3
		],
		[
			2.567e1,
			2.36224626955428e-3
		],
		[
			2.568e1,
			3.1010363123871176e-3
		],
		[
			2.569e1,
			3.8349806560258326e-3
		],
		[
			2.57e1,
			4.732121603480355e-3
		],
		[
			2.571e1,
			5.570031705748324e-3
		],
		[
			2.572e1,
			6.566662767503617e-3
		],
		[
			2.573e1,
			7.470225432937738e-3
		],
		[
			2.574e1,
			8.526773585283864e-3
		],
		[
			2.575e1,
			9.4683549266108e-3
		],
		[
			2.576e1,
			1.0525741515752252e-2
		],
		[
			2.577e1,
			1.1519920025244268e-2
		],
		[
			2.578e1,
			1.2544885552510543e-2
		],
		[
			2.579e1,
			1.3595860219835831e-2
		],
		[
			2.58e1,
			1.4607527022391542e-2
		],
		[
			2.581e1,
			1.5677089590885984e-2
		],
		[
			2.582e1,
			1.668213519270778e-2
		],
		[
			2.583e1,
			1.7750897533332255e-2
		],
		[
			2.584e1,
			1.8755421504091485e-2
		],
		[
			2.585e1,
			1.980868798658464e-2
		],
		[
			2.586e1,
			2.082659197932979e-2
		],
		[
			2.587e1,
			2.184457277384544e-2
		],
		[
			2.588e1,
			2.291649709575516e-2
		],
		[
			2.589e1,
			2.3854495472441783e-2
		],
		[
			2.59e1,
			2.4923293849245187e-2
		],
		[
			2.591e1,
			2.583571233374027e-2
		],
		[
			2.592e1,
			2.6889259584284897e-2
		],
		[
			2.593e1,
			2.7786675211946443e-2
		],
		[
			2.594e1,
			2.8823646268769654e-2
		],
		[
			2.595e1,
			2.9708324228332916e-2
		],
		[
			2.596e1,
			3.0725376936205695e-2
		],
		[
			2.597e1,
			3.1615065372439854e-2
		],
		[
			2.598e1,
			3.259377699829269e-2
		],
		[
			2.599e1,
			3.3590203886425085e-2
		],
		[
			2.6e1,
			3.4428617443571286e-2
		],
		[
			2.601e1,
			3.5407805663906e-2
		],
		[
			2.602e1,
			3.623171504450107e-2
		],
		[
			2.603e1,
			3.719140566380141e-2
		],
		[
			2.604e1,
			3.803095143530211e-2
		],
		[
			2.605e1,
			3.894109619326391e-2
		],
		[
			2.606e1,
			3.9877922227316676e-2
		],
		[
			2.607e1,
			4.065800512800277e-2
		],
		[
			2.608e1,
			4.157682020990805e-2
		],
		[
			2.609e1,
			4.236547470581309e-2
		],
		[
			2.61e1,
			4.324232897532854e-2
		],
		[
			2.611e1,
			4.413713939672026e-2
		],
		[
			2.612e1,
			4.48765561636415e-2
		],
		[
			2.613e1,
			4.575293565236138e-2
		],
		[
			2.614e1,
			4.65510314484765e-2
		],
		[
			2.615e1,
			4.733640391107774e-2
		],
		[
			2.616e1,
			4.8190080395991375e-2
		],
		[
			2.617e1,
			4.8899851319232024e-2
		],
		[
			2.618e1,
			4.972520393219271e-2
		],
		[
			2.619e1,
			5.055512316119093e-2
		],
		[
			2.62e1,
			5.123203696518397e-2
		],
		[
			2.621e1,
			5.204306604033904e-2
		],
		[
			2.622e1,
			5.2849580661264994e-2
		],
		[
			2.623e1,
			5.350155253981348e-2
		],
		[
			2.624e1,
			5.4291427269367976e-2
		],
		[
			2.625e1,
			5.507504557011611e-2
		],
		[
			2.626e1,
			5.570407084934459e-2
		],
		[
			2.627e1,
			5.647189301928157e-2
		],
		[
			2.628e1,
			5.721967645423631e-2
		],
		[
			2.629e1,
			5.784025496260137e-2
		],
		[
			2.63e1,
			5.858611389102064e-2
		],
		[
			2.631e1,
			5.932556921456644e-2
		],
		[
			2.632e1,
			5.991171509129978e-2
		],
		[
			2.633e1,
			6.063575686117462e-2
		],
		[
			2.634e1,
			6.135395618764439e-2
		],
		[
			2.635e1,
			6.1920782683636766e-2
		],
		[
			2.636e1,
			6.26224946589593e-2
		],
		[
			2.637e1,
			6.331998007312611e-2
		],
		[
			2.638e1,
			6.387273334086929e-2
		],
		[
			2.639e1,
			6.454802137917937e-2
		],
		[
			2.64e1,
			6.522529294458934e-2
		],
		[
			2.641e1,
			6.579275731171652e-2
		],
		[
			2.642e1,
			6.641424633320359e-2
		],
		[
			2.643e1,
			6.707153083607764e-2
		],
		[
			2.644e1,
			6.772284975090814e-2
		],
		[
			2.645e1,
			6.822537934632189e-2
		],
		[
			2.646e1,
			6.886033702086047e-2
		],
		[
			2.647e1,
			6.949270925142637e-2
		],
		[
			2.648e1,
			7.001716021526128e-2
		],
		[
			2.649e1,
			7.059379209598338e-2
		],
		[
			2.65e1,
			7.120720962080318e-2
		],
		[
			2.651e1,
			7.181522130186169e-2
		],
		[
			2.652e1,
			7.228355957652366e-2
		],
		[
			2.653e1,
			7.2868063082967e-2
		],
		[
			2.654e1,
			7.345818364170498e-2
		],
		[
			2.655e1,
			7.404270274563496e-2
		],
		[
			2.656e1,
			7.448211607579935e-2
		],
		[
			2.657e1,
			7.50494334885019e-2
		],
		[
			2.658e1,
			7.561679524508458e-2
		],
		[
			2.659e1,
			7.617869112885445e-2
		],
		[
			2.66e1,
			7.659542924154183e-2
		],
		[
			2.661e1,
			7.714112859064826e-2
		],
		[
			2.662e1,
			7.768649987056109e-2
		],
		[
			2.663e1,
			7.822661849330603e-2
		],
		[
			2.664e1,
			7.862531801668426e-2
		],
		[
			2.665e1,
			7.914653428774576e-2
		],
		[
			2.666e1,
			7.967064960876469e-2
		],
		[
			2.667e1,
			8.018980896519579e-2
		],
		[
			2.668e1,
			8.058342969786647e-2
		],
		[
			2.669e1,
			8.106920615093993e-2
		],
		[
			2.67e1,
			8.15724966649507e-2
		],
		[
			2.671e1,
			8.207147825077543e-2
		],
		[
			2.672e1,
			8.253598825989439e-2
		],
		[
			2.673e1,
			8.291456332886793e-2
		],
		[
			2.674e1,
			8.339525775251166e-2
		],
		[
			2.675e1,
			8.387473648800592e-2
		],
		[
			2.676e1,
			8.4349605446145e-2
		],
		[
			2.677e1,
			8.47109372374879e-2
		],
		[
			2.678e1,
			8.514298345510696e-2
		],
		[
			2.679e1,
			8.560262614601166e-2
		],
		[
			2.68e1,
			8.605897149580066e-2
		],
		[
			2.681e1,
			8.651085989427854e-2
		],
		[
			2.682e1,
			8.683789867795921e-2
		],
		[
			2.683e1,
			8.725893503768312e-2
		],
		[
			2.684e1,
			8.76965690615088e-2
		],
		[
			2.685e1,
			8.813081779903031e-2
		],
		[
			2.686e1,
			8.856081845955299e-2
		],
		[
			2.687e1,
			8.887532716662538e-2
		],
		[
			2.688e1,
			8.92666923540717e-2
		],
		[
			2.689e1,
			8.968248943992663e-2
		],
		[
			2.69e1,
			9.00956527954242e-2
		],
		[
			2.691e1,
			9.050480937556893e-2
		],
		[
			2.692e1,
			9.085657939360892e-2
		],
		[
			2.693e1,
			9.117362787173167e-2
		],
		[
			2.694e1,
			9.156572335104984e-2
		],
		[
			2.695e1,
			9.195862179009806e-2
		],
		[
			2.696e1,
			9.234792028685224e-2
		],
		[
			2.697e1,
			9.273338418814703e-2
		],
		[
			2.698e1,
			9.30064291110162e-2
		],
		[
			2.699e1,
			9.335282239272447e-2
		],
		[
			2.7e1,
			9.372474563215594e-2
		],
		[
			2.701e1,
			9.409501438714463e-2
		],
		[
			2.702e1,
			9.44617625110773e-2
		],
		[
			2.703e1,
			9.482488962397362e-2
		],
		[
			2.704e1,
			9.507449235102161e-2
		],
		[
			2.705e1,
			9.540086867159125e-2
		],
		[
			2.706e1,
			9.575090639597672e-2
		],
		[
			2.707e1,
			9.609966009700988e-2
		],
		[
			2.708e1,
			9.644514036877339e-2
		],
		[
			2.709e1,
			9.678721326229889e-2
		],
		[
			2.71e1,
			9.705745096812679e-2
		],
		[
			2.711e1,
			9.732627535068739e-2
		],
		[
			2.712e1,
			9.765205637128238e-2
		],
		[
			2.713e1,
			9.798017662125513e-2
		],
		[
			2.714e1,
			9.830557669962925e-2
		],
		[
			2.715e1,
			9.862780346181177e-2
		],
		[
			2.716e1,
			9.894684135054899e-2
		],
		[
			2.717e1,
			9.91621139535197e-2
		],
		[
			2.718e1,
			9.943841611978455e-2
		],
		[
			2.719e1,
			9.974408097129195e-2
		],
		[
			2.72e1,
			0.10005021135692083
		],
		[
			2.721e1,
			0.10035369527556659
		],
		[
			2.722e1,
			0.10065421401793762
		],
		[
			2.723e1,
			0.10095175773027032
		],
		[
			2.724e1,
			0.10117055223869498
		],
		[
			2.725e1,
			0.10140508582075802
		],
		[
			2.726e1,
			0.10168665686769995
		],
		[
			2.727e1,
			0.10197164448875262
		],
		[
			2.728e1,
			0.1022546020891546
		],
		[
			2.729e1,
			0.10253485705005572
		],
		[
			2.73e1,
			0.10281234570332831
		],
		[
			2.731e1,
			0.10308708332971595
		],
		[
			2.732e1,
			0.10325884307279454
		],
		[
			2.733e1,
			0.10349350673013902
		],
		[
			2.734e1,
			0.10375505037196486
		],
		[
			2.735e1,
			0.10401828231523047
		],
		[
			2.736e1,
			0.10427954224477864
		],
		[
			2.737e1,
			0.10453830692827726
		],
		[
			2.738e1,
			0.10479451874813206
		],
		[
			2.739e1,
			0.10504819022085865
		],
		[
			2.74e1,
			0.10524226193801933
		],
		[
			2.741e1,
			0.10542163769078261
		],
		[
			2.742e1,
			0.10565607242029973
		],
		[
			2.743e1,
			0.10589779294760326
		],
		[
			2.744e1,
			0.10613876754846419
		],
		[
			2.745e1,
			0.10637763941815481
		],
		[
			2.746e1,
			0.10661419150929596
		],
		[
			2.747e1,
			0.10684840459906342
		],
		[
			2.748e1,
			0.10708029422130894
		],
		[
			2.749e1,
			0.10727075333641856
		],
		[
			2.75e1,
			0.10741689680161337
		],
		[
			2.751e1,
			0.10762597236244398
		],
		[
			2.752e1,
			0.1078455962756919
		],
		[
			2.753e1,
			0.10806555305260379
		],
		[
			2.754e1,
			0.10828383420721921
		],
		[
			2.755e1,
			0.10850005230037629
		],
		[
			2.756e1,
			0.10871414510904098
		],
		[
			2.757e1,
			0.10892611650121964
		],
		[
			2.758e1,
			0.10913598385894963
		],
		[
			2.759e1,
			0.10930450040245487
		],
		[
			2.76e1,
			0.10943265302259642
		],
		[
			2.761e1,
			0.10961858411616454
		],
		[
			2.762e1,
			0.10981612126198415
		],
		[
			2.763e1,
			0.11001480394940488
		],
		[
			2.764e1,
			0.11021224150060549
		],
		[
			2.765e1,
			0.11040789101880444
		],
		[
			2.766e1,
			0.11060163887289187
		],
		[
			2.767e1,
			0.11079347240940862
		],
		[
			2.768e1,
			0.11098340293356501
		],
		[
			2.769e1,
			0.1111714474136325
		],
		[
			2.77e1,
			0.11133024249616419
		],
		[
			2.771e1,
			0.11143226413221807
		],
		[
			2.772e1,
			0.11159288969693226
		],
		[
			2.773e1,
			0.11176768783430258
		],
		[
			2.774e1,
			0.11194497256445501
		],
		[
			2.775e1,
			0.11212164128672741
		],
		[
			2.776e1,
			0.11229686948587014
		],
		[
			2.777e1,
			0.11247044426388886
		],
		[
			2.778e1,
			0.11264231915118694
		],
		[
			2.779e1,
			0.11281249338186927
		],
		[
			2.78e1,
			0.11298097881905678
		],
		[
			2.781e1,
			0.11314779077332648
		],
		[
			2.782e1,
			0.11331294542320691
		],
		[
			2.783e1,
			0.11339429925836852
		],
		[
			2.784e1,
			0.1135168759443399
		],
		[
			2.785e1,
			0.11366492851353405
		],
		[
			2.786e1,
			0.11381977033028079
		],
		[
			2.787e1,
			0.11397565777303909
		],
		[
			2.788e1,
			0.11413081430430294
		],
		[
			2.789e1,
			0.11428469066271241
		],
		[
			2.79e1,
			0.11443712239429638
		],
		[
			2.791e1,
			0.11458806701120405
		],
		[
			2.792e1,
			0.11473752071311938
		],
		[
			2.793e1,
			0.11488549219363109
		],
		[
			2.794e1,
			0.11503199413188869
		],
		[
			2.795e1,
			0.11517704042839538
		],
		[
			2.796e1,
			0.11532064529644281
		],
		[
			2.797e1,
			0.11539687464801096
		],
		[
			2.798e1,
			0.11549108187083612
		],
		[
			2.799e1,
			0.11561363867458074
		],
		[
			2.8e1,
			0.11574549100042075
		],
		[
			2.801e1,
			0.11587984405726215
		],
		[
			2.802e1,
			0.11601425663013809
		],
		[
			2.803e1,
			0.11614784922875332
		],
		[
			2.804e1,
			0.11628030619770424
		],
		[
			2.805e1,
			0.1164115191147097
		],
		[
			2.806e1,
			0.11654145537217775
		],
		[
			2.807e1,
			0.1166701106465009
		],
		[
			2.808e1,
			0.11679749116981997
		],
		[
			2.809e1,
			0.11692360709699967
		],
		[
			2.81e1,
			0.11704847001085872
		],
		[
			2.811e1,
			0.11717209197025169
		],
		[
			2.812e1,
			0.11729448514512297
		],
		[
			2.813e1,
			0.11739246195577291
		],
		[
			2.814e1,
			0.11744553520638501
		],
		[
			2.815e1,
			0.11753632127833535
		],
		[
			2.816e1,
			0.11764211068800812
		],
		[
			2.817e1,
			0.11775351662330014
		],
		[
			2.818e1,
			0.11786663412246412
		],
		[
			2.819e1,
			0.11797982861048983
		],
		[
			2.82e1,
			0.11809241395480363
		],
		[
			2.821e1,
			0.11820410391684755
		],
		[
			2.822e1,
			0.11831478111081051
		],
		[
			2.823e1,
			0.1184244010296136
		],
		[
			2.824e1,
			0.1185329501943102
		],
		[
			2.825e1,
			0.11864042869446845
		],
		[
			2.826e1,
			0.11874684247888001
		],
		[
			2.827e1,
			0.11885220002018793
		],
		[
			2.828e1,
			0.11895651086056747
		],
		[
			2.829e1,
			0.11905978496512448
		],
		[
			2.83e1,
			0.11916203243409962
		],
		[
			2.831e1,
			0.11926326337416149
		],
		[
			2.832e1,
			0.11936348784069306
		],
		[
			2.833e1,
			0.11941414954673268
		],
		[
			2.834e1,
			0.1194667029929175
		],
		[
			2.835e1,
			0.11954165682445139
		],
		[
			2.836e1,
			0.11962698548990414
		],
		[
			2.837e1,
			0.11971689556204201
		],
		[
			2.838e1,
			0.1198085815531571
		],
		[
			2.839e1,
			0.11990067728104914
		],
		[
			2.84e1,
			0.11999251570646341
		],
		[
			2.841e1,
			0.1200837713011178
		],
		[
			2.842e1,
			0.1201742863282762
		],
		[
			2.843e1,
			0.12026398611666789
		],
		[
			2.844e1,
			0.1203528373554068
		],
		[
			2.845e1,
			0.12044082742717932
		],
		[
			2.846e1,
			0.12052795412326134
		],
		[
			2.847e1,
			0.120614220480733
		],
		[
			2.848e1,
			0.12069963217733193
		],
		[
			2.849e1,
			0.12078419620908876
		],
		[
			2.85e1,
			0.1208679202142493
		],
		[
			2.851e1,
			0.12095081212606451
		],
		[
			2.852e1,
			0.12103287999335355
		],
		[
			2.853e1,
			0.1211141318875979
		],
		[
			2.854e1,
			0.12119457585453763
		],
		[
			2.855e1,
			0.1212742198891068
		],
		[
			2.856e1,
			0.12135307192248401
		],
		[
			2.857e1,
			0.12141269962476242
		],
		[
			2.858e1,
			0.12143868612415054
		],
		[
			2.859e1,
			0.12148610652501768
		],
		[
			2.86e1,
			0.12154527456695985
		],
		[
			2.861e1,
			0.12161077010046162
		],
		[
			2.862e1,
			0.12167954955347327
		],
		[
			2.863e1,
			0.12174989651111168
		],
		[
			2.864e1,
			0.12182083880171302
		],
		[
			2.865e1,
			0.12189182416782152
		],
		[
			2.866e1,
			0.12196253864389672
		],
		[
			2.867e1,
			0.12203280392574456
		],
		[
			2.868e1,
			0.12210251955102436
		],
		[
			2.869e1,
			0.12217163004832154
		],
		[
			2.87e1,
			0.12224010545003772
		],
		[
			2.871e1,
			0.12230793097706538
		],
		[
			2.872e1,
			0.12237510060208345
		],
		[
			2.873e1,
			0.1224416134206785
		],
		[
			2.874e1,
			0.12250747152471941
		],
		[
			2.875e1,
			0.12257267875821021
		],
		[
			2.876e1,
			0.12263723998350584
		],
		[
			2.877e1,
			0.12270116064786629
		],
		[
			2.878e1,
			0.12276444652530971
		],
		[
			2.879e1,
			0.1228271035629327
		],
		[
			2.88e1,
			0.12288913778872024
		],
		[
			2.881e1,
			0.1229505552562209
		],
		[
			2.882e1,
			0.12301136201121388
		],
		[
			2.883e1,
			0.1230715640716944
		],
		[
			2.884e1,
			0.12313116741581753
		],
		[
			2.885e1,
			0.12319017797481324
		],
		[
			2.886e1,
			0.12324860162869289
		],
		[
			2.887e1,
			0.12330644420392556
		],
		[
			2.888e1,
			0.12336371147217084
		],
		[
			2.889e1,
			0.1234156783912399
		],
		[
			2.89e1,
			0.12342727792672648
		],
		[
			2.891e1,
			0.12345345296881671
		],
		[
			2.892e1,
			0.12348899152688109
		],
		[
			2.893e1,
			0.12353050464597315
		],
		[
			2.894e1,
			0.12357578145224646
		],
		[
			2.895e1,
			0.12362337420041469
		],
		[
			2.896e1,
			0.12367233377978515
		],
		[
			2.897e1,
			0.1237220348842889
		],
		[
			2.898e1,
			0.12377206457537371
		],
		[
			2.899e1,
			0.12382215036901112
		],
		[
			2.9e1,
			0.12387211184404157
		],
		[
			2.901e1,
			0.12392182970168575
		],
		[
			2.902e1,
			0.12397122527362292
		],
		[
			2.903e1,
			0.12402024713156612
		],
		[
			2.904e1,
			0.12406886195378175
		],
		[
			2.905e1,
			0.12411704859781247
		],
		[
			2.906e1,
			0.1241647941423798
		],
		[
			2.907e1,
			0.12421209121798182
		],
		[
			2.908e1,
			0.12425893621844253
		],
		[
			2.909e1,
			0.12430532806417904
		],
		[
			2.91e1,
			0.12435126741093194
		],
		[
			2.911e1,
			0.12439675608504053
		],
		[
			2.912e1,
			0.1244417967068896
		],
		[
			2.913e1,
			0.12448639243159021
		],
		[
			2.914e1,
			0.12453054677142017
		],
		[
			2.915e1,
			0.12457426347469291
		],
		[
			2.916e1,
			0.12461754644113299
		],
		[
			2.917e1,
			0.12466039966384113
		],
		[
			2.918e1,
			0.12470282718909154
		],
		[
			2.919e1,
			0.12474483308829298
		],
		[
			2.92e1,
			0.1247864214386456
		],
		[
			2.921e1,
			0.12482759630957396
		],
		[
			2.922e1,
			0.1248683617533819
		],
		[
			2.923e1,
			0.1249087217987348
		],
		[
			2.924e1,
			0.12494868044608687
		],
		[
			2.925e1,
			0.1249882416647683
		],
		[
			2.926e1,
			0.12502740939066337
		],
		[
			2.927e1,
			0.12506618752514287
		],
		[
			2.928e1,
			0.12510457993382307
		],
		[
			2.929e1,
			0.12514259044632414
		],
		[
			2.93e1,
			0.12518022285588914
		],
		[
			2.931e1,
			0.12521748091931073
		],
		[
			2.932e1,
			0.12525436835695625
		],
		[
			2.933e1,
			0.1252908888528521
		],
		[
			2.934e1,
			0.12532704605485923
		],
		[
			2.935e1,
			0.12536284357498495
		],
		[
			2.936e1,
			0.12539828498958894
		],
		[
			2.937e1,
			0.125416745249592
		],
		[
			2.938e1,
			0.12542449229107033
		],
		[
			2.939e1,
			0.12543810080754714
		],
		[
			2.94e1,
			0.1254561075013605
		],
		[
			2.941e1,
			0.1254774059227075
		],
		[
			2.942e1,
			0.12550115458582134
		],
		[
			2.943e1,
			0.12552671351021427
		],
		[
			2.944e1,
			0.12555359566752733
		],
		[
			2.945e1,
			0.1255814291477182
		],
		[
			2.946e1,
			0.12560992937854576
		],
		[
			2.947e1,
			0.1256388793546681
		],
		[
			2.948e1,
			0.12566811012995838
		],
		[
			2.949e1,
			0.1256974942204605
		],
		[
			2.95e1,
			0.12572693360265852
		],
		[
			2.951e1,
			0.12575635211859582
		],
		[
			2.952e1,
			0.12578569115606975
		],
		[
			2.953e1,
			0.1258149063949341
		],
		[
			2.954e1,
			0.12584396347412152
		],
		[
			2.955e1,
			0.12587283602603283
		],
		[
			2.956e1,
			0.12590150418206925
		],
		[
			2.957e1,
			0.12592995290331133
		],
		[
			2.958e1,
			0.1259581708586297
		],
		[
			2.959e1,
			0.12598614972343336
		],
		[
			2.96e1,
			0.12601388351795628
		],
		[
			2.961e1,
			0.1260413680096546
		],
		[
			2.962e1,
			0.12606860039168666
		],
		[
			2.963e1,
			0.1260955789975302
		],
		[
			2.964e1,
			0.12612230300547922
		],
		[
			2.965e1,
			0.1261487722666037
		],
		[
			2.966e1,
			0.1261749871874005
		],
		[
			2.967e1,
			0.12620094859053155
		],
		[
			2.968e1,
			0.12622665761783947
		],
		[
			2.969e1,
			0.12625211567289107
		],
		[
			2.97e1,
			0.1262773243651698
		],
		[
			2.971e1,
			0.1263022854539182
		],
		[
			2.972e1,
			0.12632700081751236
		],
		[
			2.973e1,
			0.12635147242988243
		],
		[
			2.974e1,
			0.12637570233250717
		],
		[
			2.975e1,
			0.12639969261691553
		],
		[
			2.976e1,
			0.12642344541254857
		],
		[
			2.977e1,
			0.12644696287468515
		],
		[
			2.978e1,
			0.12647024717429423
		],
		[
			2.979e1,
			0.12649330049139373
		],
		[
			2.98e1,
			0.12651612501002263
		],
		[
			2.981e1,
			0.1265387229120667
		],
		[
			2.982e1,
			0.1265610963745485
		],
		[
			2.983e1,
			0.12658324756636574
		],
		[
			2.984e1,
			0.12660517864588994
		],
		[
			2.985e1,
			0.12662689175911734
		],
		[
			2.986e1,
			0.12664838903816444
		],
		[
			2.987e1,
			0.12666967260006934
		],
		[
			2.988e1,
			0.1266907445459018
		],
		[
			2.989e1,
			0.12671160695991346
		],
		[
			2.99e1,
			0.1267322619091369
		],
		[
			2.991e1,
			0.12675271144292832
		],
		[
			2.992e1,
			0.12677295759254692
		],
		[
			2.993e1,
			0.1267930023710424
		],
		[
			2.994e1,
			0.12681284777307789
		],
		[
			2.995e1,
			0.12683249577483657
		],
		[
			2.996e1,
			0.12685194833401048
		],
		[
			2.997e1,
			0.1268712073896332
		],
		[
			2.998e1,
			0.12689027486247983
		],
		[
			2.999e1,
			0.12690915265470082
		],
		[
			3.0e1,
			0.12692784265012746
		],
		[
			3.001e1,
			0.1269463467143297
		],
		[
			3.002e1,
			0.12696466669471485
		],
		[
			3.003e1,
			0.12698280442068777
		],
		[
			3.004e1,
			0.1270007617036526
		],
		[
			3.005e1,
			0.12701854033724214
		],
		[
			3.006e1,
			0.12703614209748149
		],
		[
			3.007e1,
			0.12705356874293328
		],
		[
			3.008e1,
			0.12707082201484177
		],
		[
			3.009e1,
			0.1270879036371948
		],
		[
			3.01e1,
			0.1271048153173493
		],
		[
			3.011e1,
			0.12712155874402686
		],
		[
			3.012e1,
			0.1271381355921759
		],
		[
			3.013e1,
			0.1271545475170348
		],
		[
			3.014e1,
			0.12717079616045068
		],
		[
			3.015e1,
			0.1271868831449332
		],
		[
			3.016e1,
			0.12720281007998002
		],
		[
			3.017e1,
			0.12721857855600005
		],
		[
			3.018e1,
			0.12723419015075632
		],
		[
			3.019e1,
			0.1272496464231736
		],
		[
			3.02e1,
			0.12726494891989115
		],
		[
			3.021e1,
			0.12728009916896177
		],
		[
			3.022e1,
			0.12729509868650046
		],
		[
			3.023e1,
			0.12730994897028935
		],
		[
			3.024e1,
			0.12732465150660843
		],
		[
			3.025e1,
			0.12733920776339458
		],
		[
			3.026e1,
			0.12735361919743982
		],
		[
			3.027e1,
			0.1273678872481867
		],
		[
			3.028e1,
			0.127382013342888
		],
		[
			3.029e1,
			0.12739599889323983
		],
		[
			3.03e1,
			0.12740984529750654
		],
		[
			3.031e1,
			0.12741204057474476
		],
		[
			3.032e1,
			0.12741377331154324
		],
		[
			3.033e1,
			0.12741658600164518
		],
		[
			3.034e1,
			0.1274203477432152
		],
		[
			3.035e1,
			0.12742493955355272
		],
		[
			3.036e1,
			0.12743026019477366
		],
		[
			3.037e1,
			0.12743621657077675
		],
		[
			3.038e1,
			0.12744272982621974
		],
		[
			3.039e1,
			0.12744972652553122
		],
		[
			3.04e1,
			0.12745714593350432
		],
		[
			3.041e1,
			0.12746493069762788
		],
		[
			3.042e1,
			0.12747303154694611
		],
		[
			3.043e1,
			0.1274814051214208
		],
		[
			3.044e1,
			0.12749001108845737
		],
		[
			3.045e1,
			0.12749881619441994
		],
		[
			3.046e1,
			0.12750778856854206
		],
		[
			3.047e1,
			0.12751690129483295
		],
		[
			3.048e1,
			0.12752613037355398
		],
		[
			3.049e1,
			0.1275354534372264
		],
		[
			3.05e1,
			0.12754485205363597
		],
		[
			3.051e1,
			0.12755430850524618
		],
		[
			3.052e1,
			0.12756380774245368
		],
		[
			3.053e1,
			0.12757333636662338
		],
		[
			3.054e1,
			0.12758288182308464
		],
		[
			3.055e1,
			0.12759243405872422
		],
		[
			3.056e1,
			0.1276019834732196
		],
		[
			3.057e1,
			0.1276115205639332
		],
		[
			3.058e1,
			0.12762103796474866
		],
		[
			3.059e1,
			0.12763052961187604
		],
		[
			3.06e1,
			0.12763998932933784
		],
		[
			3.061e1,
			0.12764941120081685
		],
		[
			3.062e1,
			0.12765879096533572
		],
		[
			3.063e1,
			0.1276681247025948
		],
		[
			3.064e1,
			0.1276774084598229
		],
		[
			3.065e1,
			0.127686638713028
		],
		[
			3.066e1,
			0.1276958129525314
		],
		[
			3.067e1,
			0.1277049286738563
		],
		[
			3.068e1,
			0.12771398338491502
		],
		[
			3.069e1,
			0.1277229751442226
		],
		[
			3.07e1,
			0.12773190249953714
		],
		[
			3.071e1,
			0.12774076397208223
		],
		[
			3.072e1,
			0.1277495581309167
		],
		[
			3.073e1,
			0.127758284001821
		],
		[
			3.074e1,
			0.12776694078087392
		],
		[
			3.075e1,
			0.12777552765397449
		],
		[
			3.076e1,
			0.1277840439102469
		],
		[
			3.077e1,
			0.12779248917821162
		],
		[
			3.078e1,
			0.12780086310531735
		],
		[
			3.079e1,
			0.12780916533744646
		],
		[
			3.08e1,
			0.12781739553912486
		],
		[
			3.081e1,
			0.1278255536617432
		],
		[
			3.082e1,
			0.12783363974845607
		],
		[
			3.083e1,
			0.1278416538178937
		],
		[
			3.084e1,
			0.12784959588868583
		],
		[
			3.085e1,
			0.12785746605234194
		],
		[
			3.086e1,
			0.12786526455789415
		],
		[
			3.087e1,
			0.12787299163851307
		],
		[
			3.088e1,
			0.1278806475270482
		],
		[
			3.089e1,
			0.12788823246617076
		],
		[
			3.09e1,
			0.12789574680644789
		],
		[
			3.091e1,
			0.1279031909214472
		],
		[
			3.092e1,
			0.12791056517736377
		],
		[
			3.093e1,
			0.127917869940392
		],
		[
			3.094e1,
			0.12792510561470505
		],
		[
			3.095e1,
			0.127932272662723
		],
		[
			3.096e1,
			0.12793937153696833
		],
		[
			3.097e1,
			0.1279464026899615
		],
		[
			3.098e1,
			0.1279533665790069
		],
		[
			3.099e1,
			0.12796026369965885
		],
		[
			3.1e1,
			0.12796709455131827
		],
		[
			3.101e1,
			0.12797385963124963
		],
		[
			3.102e1,
			0.12798055943676867
		],
		[
			3.103e1,
			0.1279871944823412
		],
		[
			3.104e1,
			0.12799376529498008
		],
		[
			3.105e1,
			0.12800027239508727
		],
		[
			3.106e1,
			0.12800671630306404
		],
		[
			3.107e1,
			0.12801309753971823
		],
		[
			3.108e1,
			0.12801941664034922
		],
		[
			3.109e1,
			0.12802567414031918
		],
		[
			3.11e1,
			0.12803187057019239
		],
		[
			3.111e1,
			0.1280380064605282
		],
		[
			3.112e1,
			0.12804408234246867
		],
		[
			3.113e1,
			0.12805009875249285
		],
		[
			3.114e1,
			0.1280560562203381
		],
		[
			3.115e1,
			0.12806195527355024
		],
		[
			3.116e1,
			0.12806779643967747
		],
		[
			3.117e1,
			0.1280735802469264
		],
		[
			3.118e1,
			0.12807930722344474
		],
		[
			3.119e1,
			0.12808497788852913
		],
		[
			3.12e1,
			0.12809059276037926
		],
		[
			3.121e1,
			0.12809615235719685
		],
		[
			3.122e1,
			0.12810165719746736
		],
		[
			3.123e1,
			0.12810710779436407
		],
		[
			3.124e1,
			0.12811250465289747
		],
		[
			3.125e1,
			0.1281178482776859
		],
		[
			3.126e1,
			0.12812313917334528
		],
		[
			3.127e1,
			0.12812837784398257
		],
		[
			3.128e1,
			0.1281335647844306
		],
		[
			3.129e1,
			0.12813870048300302
		],
		[
			3.13e1,
			0.12814378542791882
		],
		[
			3.131e1,
			0.1281488201073997
		],
		[
			3.132e1,
			0.12815380501467533
		],
		[
			3.133e1,
			0.1281587406292315
		],
		[
			3.134e1,
			0.12816362741417864
		],
		[
			3.135e1,
			0.12816846583256125
		],
		[
			3.136e1,
			0.1281732563474276
		],
		[
			3.137e1,
			0.12817799942182462
		],
		[
			3.138e1,
			0.12818269551879968
		],
		[
			3.139e1,
			0.12818734510139884
		],
		[
			3.14e1,
			0.12819194863210015
		],
		[
			3.141e1,
			0.12819650655873804
		],
		[
			3.142e1,
			0.12820101931456773
		],
		[
			3.143e1,
			0.12820548733232395
		],
		[
			3.144e1,
			0.1282099110447421
		],
		[
			3.145e1,
			0.12821429088455805
		],
		[
			3.146e1,
			0.12821862728450606
		],
		[
			3.147e1,
			0.12822292067732288
		],
		[
			3.148e1,
			0.1282271714957437
		],
		[
			3.149e1,
			0.12823138016491753
		],
		[
			3.15e1,
			0.12823554708593177
		],
		[
			3.151e1,
			0.1282396726582249
		],
		[
			3.152e1,
			0.1282437572813122
		],
		[
			3.153e1,
			0.12824780135470792
		],
		[
			3.154e1,
			0.128251805277926
		],
		[
			3.155e1,
			0.12825576945048
		],
		[
			3.156e1,
			0.12825969427188544
		],
		[
			3.157e1,
			0.12826358014116224
		],
		[
			3.158e1,
			0.12826742744228903
		],
		[
			3.159e1,
			0.1282712365437313
		],
		[
			3.16e1,
			0.12827500781348622
		],
		[
			3.161e1,
			0.128278741619551
		],
		[
			3.162e1,
			0.1282824383299228
		],
		[
			3.163e1,
			0.12828609831259818
		],
		[
			3.164e1,
			0.12828972193557386
		],
		[
			3.165e1,
			0.12829330956684704
		],
		[
			3.166e1,
			0.12829686157105202
		],
		[
			3.167e1,
			0.12830037829392227
		],
		[
			3.168e1,
			0.1283038600748525
		],
		[
			3.169e1,
			0.12830730725325012
		],
		[
			3.17e1,
			0.1283107201685194
		],
		[
			3.171e1,
			0.12831409916006642
		],
		[
			3.172e1,
			0.128317444567295
		],
		[
			3.173e1,
			0.12832075672961096
		],
		[
			3.174e1,
			0.12832403598621545
		],
		[
			3.175e1,
			0.12832728266547888
		],
		[
			3.176e1,
			0.12833049708038047
		],
		[
			3.177e1,
			0.12833367954279162
		],
		[
			3.178e1,
			0.1283368303645842
		],
		[
			3.179e1,
			0.12833994985763075
		],
		[
			3.18e1,
			0.12834303833380423
		],
		[
			3.181e1,
			0.12834609610497472
		],
		[
			3.182e1,
			0.12834912348301497
		],
		[
			3.183e1,
			0.12835212077768032
		],
		[
			3.184e1,
			0.12835508828299824
		],
		[
			3.185e1,
			0.12835802628597137
		],
		[
			3.186e1,
			0.12836093507357527
		],
		[
			3.187e1,
			0.12836381493278104
		],
		[
			3.188e1,
			0.12836666615056247
		],
		[
			3.189e1,
			0.12836948901389245
		],
		[
			3.19e1,
			0.12837228380974453
		],
		[
			3.191e1,
			0.12837505082499723
		],
		[
			3.192e1,
			0.1283777903384533
		],
		[
			3.193e1,
			0.12838050261519696
		],
		[
			3.194e1,
			0.12838318791902292
		],
		[
			3.195e1,
			0.12838584651372553
		],
		[
			3.196e1,
			0.12838847866310021
		],
		[
			3.197e1,
			0.12839108463094018
		],
		[
			3.198e1,
			0.12839366468104063
		],
		[
			3.199e1,
			0.12839621907719634
		],
		[
			3.2e1,
			0.1283987480816069
		],
		[
			3.201e1,
			0.12840125194316943
		],
		[
			3.202e1,
			0.1284037309042716
		],
		[
			3.203e1,
			0.12840618520726177
		],
		[
			3.204e1,
			0.1284086150944901
		],
		[
			3.205e1,
			0.1284110208083058
		],
		[
			3.206e1,
			0.1284134025910586
		],
		[
			3.207e1,
			0.12841576068509797
		],
		[
			3.208e1,
			0.12841809533273407
		],
		[
			3.209e1,
			0.12842040677027544
		],
		[
			3.21e1,
			0.128422695221877
		],
		[
			3.211e1,
			0.12842496091024835
		],
		[
			3.212e1,
			0.12842720405810049
		],
		[
			3.213e1,
			0.1284294248881459
		],
		[
			3.214e1,
			0.12843162362309402
		],
		[
			3.215e1,
			0.12843380048565667
		],
		[
			3.216e1,
			0.12843595569854305
		],
		[
			3.217e1,
			0.12843808948451896
		],
		[
			3.218e1,
			0.12844020205725704
		],
		[
			3.219e1,
			0.12844229361992898
		],
		[
			3.22e1,
			0.12844436437531837
		],
		[
			3.221e1,
			0.12844641452621208
		],
		[
			3.222e1,
			0.12844844427539504
		],
		[
			3.223e1,
			0.12845045382565257
		],
		[
			3.224e1,
			0.1284524433797698
		],
		[
			3.225e1,
			0.1284544131405334
		],
		[
			3.226e1,
			0.1284563633107283
		],
		[
			3.227e1,
			0.12845829409290976
		],
		[
			3.228e1,
			0.1284602056811317
		],
		[
			3.229e1,
			0.1284620982589606
		],
		[
			3.23e1,
			0.12846397200935677
		],
		[
			3.231e1,
			0.12846582711527743
		],
		[
			3.232e1,
			0.12846766375968244
		],
		[
			3.233e1,
			0.12846948212553055
		],
		[
			3.234e1,
			0.12847128239578054
		],
		[
			3.235e1,
			0.1284730647533916
		],
		[
			3.236e1,
			0.12847482938132204
		],
		[
			3.237e1,
			0.12847657646252975
		],
		[
			3.238e1,
			0.12847830617600908
		],
		[
			3.239e1,
			0.12848001868893744
		],
		[
			3.24e1,
			0.12848171416639276
		],
		[
			3.241e1,
			0.12848339277345233
		],
		[
			3.242e1,
			0.12848505467519145
		],
		[
			3.243e1,
			0.12848670003668827
		],
		[
			3.244e1,
			0.1284883290230192
		],
		[
			3.245e1,
			0.12848994179926132
		],
		[
			3.246e1,
			0.12849153853049167
		],
		[
			3.247e1,
			0.12849311938178598
		],
		[
			3.248e1,
			0.1284946845169208
		],
		[
			3.249e1,
			0.1284962340894844
		],
		[
			3.25e1,
			0.12849776824841452
		],
		[
			3.251e1,
			0.12849928714263226
		],
		[
			3.252e1,
			0.12850079092105737
		],
		[
			3.253e1,
			0.1285022797326134
		],
		[
			3.254e1,
			0.12850375372621947
		],
		[
			3.255e1,
			0.1285052130507991
		],
		[
			3.256e1,
			0.1285066578552716
		],
		[
			3.257e1,
			0.12850808828855964
		],
		[
			3.258e1,
			0.1285095044993383
		],
		[
			3.259e1,
			0.12851090662952291
		],
		[
			3.26e1,
			0.12851229481378978
		],
		[
			3.261e1,
			0.12851366918648455
		],
		[
			3.262e1,
			0.12851502988195218
		],
		[
			3.263e1,
			0.1285163770345379
		],
		[
			3.264e1,
			0.12851771077858754
		],
		[
			3.265e1,
			0.12851903124844455
		],
		[
			3.266e1,
			0.12852033857845635
		],
		[
			3.267e1,
			0.12852163290296614
		],
		[
			3.268e1,
			0.12852291435631424
		],
		[
			3.269e1,
			0.1285241830694741
		],
		[
			3.27e1,
			0.12852543916490533
		],
		[
			3.271e1,
			0.12852668276380141
		],
		[
			3.272e1,
			0.1285279139873532
		],
		[
			3.273e1,
			0.12852913295675128
		],
		[
			3.274e1,
			0.12853033979318806
		],
		[
			3.275e1,
			0.12853153461785416
		],
		[
			3.276e1,
			0.12853271755194218
		],
		[
			3.277e1,
			0.12853388871664162
		],
		[
			3.278e1,
			0.12853504823314532
		],
		[
			3.279e1,
			0.12853619622147128
		],
		[
			3.28e1,
			0.12853733279394852
		],
		[
			3.281e1,
			0.12853845805990027
		],
		[
			3.282e1,
			0.12853957212864953
		],
		[
			3.283e1,
			0.12854067510951772
		],
		[
			3.284e1,
			0.12854176711182763
		],
		[
			3.285e1,
			0.12854284824490225
		],
		[
			3.286e1,
			0.1285439186180637
		],
		[
			3.287e1,
			0.1285449783406334
		],
		[
			3.288e1,
			0.12854602752193323
		],
		[
			3.289e1,
			0.12854706627133283
		],
		[
			3.29e1,
			0.12854809469437445
		],
		[
			3.291e1,
			0.12854911288950177
		],
		[
			3.292e1,
			0.12855012095454166
		],
		[
			3.293e1,
			0.12855111898732097
		],
		[
			3.294e1,
			0.1285521070856661
		],
		[
			3.295e1,
			0.1285530853474044
		],
		[
			3.296e1,
			0.12855405387036223
		],
		[
			3.297e1,
			0.12855501275236736
		],
		[
			3.298e1,
			0.12855596209124598
		],
		[
			3.299e1,
			0.12855690198482406
		],
		[
			3.3e1,
			0.12855783253093023
		],
		[
			3.301e1,
			0.12855875382697834
		],
		[
			3.302e1,
			0.1285596659643078
		],
		[
			3.303e1,
			0.12856056902982727
		],
		[
			3.304e1,
			0.12856146311036665
		],
		[
			3.305e1,
			0.12856234829275492
		],
		[
			3.306e1,
			0.12856322466382042
		],
		[
			3.307e1,
			0.128564092310393
		],
		[
			3.308e1,
			0.12856495131930146
		],
		[
			3.309e1,
			0.1285658017773743
		],
		[
			3.31e1,
			0.12856664377144122
		],
		[
			3.311e1,
			0.12856747738833008
		],
		[
			3.312e1,
			0.12856830271487096
		],
		[
			3.313e1,
			0.12856911983738772
		],
		[
			3.314e1,
			0.12856992883646345
		],
		[
			3.315e1,
			0.12857072978919737
		],
		[
			3.316e1,
			0.12857152277265516
		],
		[
			3.317e1,
			0.1285723078639034
		],
		[
			3.318e1,
			0.12857308514000665
		],
		[
			3.319e1,
			0.12857385467803084
		],
		[
			3.32e1,
			0.12857461655504077
		],
		[
			3.321e1,
			0.12857537084810322
		],
		[
			3.322e1,
			0.12857611763428234
		],
		[
			3.323e1,
			0.1285768569906458
		],
		[
			3.324e1,
			0.1285775889942573
		],
		[
			3.325e1,
			0.128578313721585
		],
		[
			3.326e1,
			0.12857903124373582
		],
		[
			3.327e1,
			0.12857974162912056
		],
		[
			3.328e1,
			0.12858044494613852
		],
		[
			3.329e1,
			0.1285811412631892
		],
		[
			3.33e1,
			0.1285818306486719
		],
		[
			3.331e1,
			0.1285825131709868
		],
		[
			3.332e1,
			0.12858318889853404
		],
		[
			3.333e1,
			0.12858385789971272
		],
		[
			3.334e1,
			0.12858452024292233
		],
		[
			3.335e1,
			0.12858517599656305
		],
		[
			3.336e1,
			0.12858582522903483
		],
		[
			3.337e1,
			0.12858646800804618
		],
		[
			3.338e1,
			0.12858710439635734
		],
		[
			3.339e1,
			0.1285877344546753
		],
		[
			3.34e1,
			0.1285883582437084
		],
		[
			3.341e1,
			0.12858897582416362
		],
		[
			3.342e1,
			0.12858958725674974
		],
		[
			3.343e1,
			0.12859019260217397
		],
		[
			3.344e1,
			0.12859079192114442
		],
		[
			3.345e1,
			0.12859138527436875
		],
		[
			3.346e1,
			0.12859197272255463
		],
		[
			3.347e1,
			0.12859255432640948
		],
		[
			3.348e1,
			0.12859313014664187
		],
		[
			3.349e1,
			0.1285937002431785
		],
		[
			3.35e1,
			0.12859426467143042
		],
		[
			3.351e1,
			0.12859482348527518
		],
		[
			3.352e1,
			0.1285953767385939
		],
		[
			3.353e1,
			0.12859592448526636
		],
		[
			3.354e1,
			0.12859646677917302
		],
		[
			3.355e1,
			0.1285970036741939
		],
		[
			3.356e1,
			0.12859753522421258
		],
		[
			3.357e1,
			0.1285980614831066
		],
		[
			3.358e1,
			0.12859858250475753
		],
		[
			3.359e1,
			0.12859909834304561
		],
		[
			3.36e1,
			0.1285996090518533
		],
		[
			3.361e1,
			0.12860011468419286
		],
		[
			3.362e1,
			0.1286006152890069
		],
		[
			3.363e1,
			0.1286011109141152
		],
		[
			3.364e1,
			0.12860160160733836
		],
		[
			3.365e1,
			0.1286020874164966
		],
		[
			3.366e1,
			0.1286025683894123
		],
		[
			3.367e1,
			0.1286030445739048
		],
		[
			3.368e1,
			0.12860351601779718
		],
		[
			3.369e1,
			0.12860398276890872
		],
		[
			3.37e1,
			0.12860444487506095
		],
		[
			3.371e1,
			0.12860490238407518
		],
		[
			3.372e1,
			0.12860535534377182
		],
		[
			3.373e1,
			0.12860580380165887
		],
		[
			3.374e1,
			0.12860624780156815
		],
		[
			3.375e1,
			0.12860668738558112
		],
		[
			3.376e1,
			0.12860712259577367
		],
		[
			3.377e1,
			0.12860755347422548
		],
		[
			3.378e1,
			0.12860798006301266
		],
		[
			3.379e1,
			0.12860840240421378
		],
		[
			3.38e1,
			0.12860882053990474
		],
		[
			3.381e1,
			0.1286092345121661
		],
		[
			3.382e1,
			0.1286096443630722
		],
		[
			3.383e1,
			0.1286100501347045
		],
		[
			3.384e1,
			0.12861045186913667
		],
		[
			3.385e1,
			0.12861084960844948
		],
		[
			3.386e1,
			0.12861124339468288
		],
		[
			3.387e1,
			0.12861163326773828
		],
		[
			3.388e1,
			0.12861201926450483
		],
		[
			3.389e1,
			0.12861240142168096
		],
		[
			3.39e1,
			0.12861277977596908
		],
		[
			3.391e1,
			0.12861315436406562
		],
		[
			3.392e1,
			0.12861352522267322
		],
		[
			3.393e1,
			0.1286138923884912
		],
		[
			3.394e1,
			0.12861425589822018
		],
		[
			3.395e1,
			0.1286146157885586
		],
		[
			3.396e1,
			0.12861497209620842
		],
		[
			3.397e1,
			0.12861532485786897
		],
		[
			3.398e1,
			0.12861567411024044
		],
		[
			3.399e1,
			0.12861601989002214
		],
		[
			3.4e1,
			0.12861636223367512
		],
		[
			3.401e1,
			0.12861670117486268
		],
		[
			3.402e1,
			0.12861703674559788
		],
		[
			3.403e1,
			0.12861736897788667
		],
		[
			3.404e1,
			0.12861769790373634
		],
		[
			3.405e1,
			0.12861802355515395
		],
		[
			3.406e1,
			0.12861834596414523
		],
		[
			3.407e1,
			0.12861866516271725
		],
		[
			3.408e1,
			0.12861898118287574
		],
		[
			3.409e1,
			0.12861929405662753
		],
		[
			3.41e1,
			0.1286196038159806
		],
		[
			3.411e1,
			0.1286199104929393
		],
		[
			3.412e1,
			0.12862021411951208
		],
		[
			3.413e1,
			0.12862051472770486
		],
		[
			3.414e1,
			0.1286208123488506
		],
		[
			3.415e1,
			0.12862110701149376
		],
		[
			3.416e1,
			0.12862139874354472
		],
		[
			3.417e1,
			0.12862168757291648
		],
		[
			3.418e1,
			0.12862197352752092
		],
		[
			3.419e1,
			0.12862225663527083
		],
		[
			3.42e1,
			0.12862253692407943
		],
		[
			3.421e1,
			0.1286228144218582
		],
		[
			3.422e1,
			0.12862308915652054
		],
		[
			3.423e1,
			0.1286233611559795
		],
		[
			3.424e1,
			0.12862363044814717
		],
		[
			3.425e1,
			0.1286238970609359
		],
		[
			3.426e1,
			0.12862416102225938
		],
		[
			3.427e1,
			0.12862442236001503
		],
		[
			3.428e1,
			0.12862468110081093
		],
		[
			3.429e1,
			0.12862493726915059
		],
		[
			3.43e1,
			0.12862519088937696
		],
		[
			3.431e1,
			0.1286254419858328
		],
		[
			3.432e1,
			0.12862569058286
		],
		[
			3.433e1,
			0.12862593670480305
		],
		[
			3.434e1,
			0.1286261803760027
		],
		[
			3.435e1,
			0.1286264216208033
		],
		[
			3.436e1,
			0.12862666046354598
		],
		[
			3.437e1,
			0.12862689692857465
		],
		[
			3.438e1,
			0.12862713104023094
		],
		[
			3.439e1,
			0.12862736282285803
		],
		[
			3.44e1,
			0.12862759230079934
		],
		[
			3.441e1,
			0.1286278194982744
		],
		[
			3.442e1,
			0.12862804443774412
		],
		[
			3.443e1,
			0.12862826714045195
		],
		[
			3.444e1,
			0.12862848762762757
		],
		[
			3.445e1,
			0.12862870592050002
		],
		[
			3.446e1,
			0.1286289220402994
		],
		[
			3.447e1,
			0.12862913600825454
		],
		[
			3.448e1,
			0.12862934784559577
		],
		[
			3.449e1,
			0.12862955757355277
		],
		[
			3.45e1,
			0.12862976521335412
		],
		[
			3.451e1,
			0.12862997078622995
		],
		[
			3.452e1,
			0.12863017431341017
		],
		[
			3.453e1,
			0.12863037581612313
		],
		[
			3.454e1,
			0.12863057531559985
		],
		[
			3.455e1,
			0.12863077283269408
		],
		[
			3.456e1,
			0.12863096838641974
		],
		[
			3.457e1,
			0.12863116199528912
		],
		[
			3.458e1,
			0.12863135367781653
		],
		[
			3.459e1,
			0.12863154345251737
		],
		[
			3.46e1,
			0.12863173133790506
		],
		[
			3.461e1,
			0.1286319173524948
		],
		[
			3.462e1,
			0.12863210151480198
		],
		[
			3.463e1,
			0.1286322838433398
		],
		[
			3.464e1,
			0.12863246435662257
		],
		[
			3.465e1,
			0.12863264307316635
		],
		[
			3.466e1,
			0.12863282001148457
		],
		[
			3.467e1,
			0.12863299519009197
		],
		[
			3.468e1,
			0.12863316862749863
		],
		[
			3.469e1,
			0.12863334034144525
		],
		[
			3.47e1,
			0.12863351034821546
		],
		[
			3.471e1,
			0.12863367866395636
		],
		[
			3.472e1,
			0.1286338453048148
		],
		[
			3.473e1,
			0.12863401028693788
		],
		[
			3.474e1,
			0.12863417362647134
		],
		[
			3.475e1,
			0.12863433533956314
		],
		[
			3.476e1,
			0.12863449544235817
		],
		[
			3.477e1,
			0.12863465395100615
		],
		[
			3.478e1,
			0.12863481088165107
		],
		[
			3.479e1,
			0.12863496625044046
		],
		[
			3.48e1,
			0.12863512007352185
		],
		[
			3.481e1,
			0.12863527236704142
		],
		[
			3.482e1,
			0.12863542314728593
		],
		[
			3.483e1,
			0.12863557243052437
		],
		[
			3.484e1,
			0.12863572023078995
		],
		[
			3.485e1,
			0.12863586656180548
		],
		[
			3.486e1,
			0.12863601143729264
		],
		[
			3.487e1,
			0.12863615487097402
		],
		[
			3.488e1,
			0.1286362968765733
		],
		[
			3.489e1,
			0.12863643746781173
		],
		[
			3.49e1,
			0.12863657665841322
		],
		[
			3.491e1,
			0.12863671446209946
		],
		[
			3.492e1,
			0.12863685089259325
		],
		[
			3.493e1,
			0.12863698596361783
		],
		[
			3.494e1,
			0.12863711968889602
		],
		[
			3.495e1,
			0.12863725208214838
		],
		[
			3.496e1,
			0.12863738315709972
		],
		[
			3.497e1,
			0.12863751292747172
		],
		[
			3.498e1,
			0.12863764140698808
		],
		[
			3.499e1,
			0.12863776860937048
		],
		[
			3.5e1,
			0.12863789454834174
		],
		[
			3.501e1,
			0.12863801923749252
		],
		[
			3.502e1,
			0.12863814268889917
		],
		[
			3.503e1,
			0.12863826491389396
		],
		[
			3.504e1,
			0.12863838592383048
		],
		[
			3.505e1,
			0.1286385057300634
		],
		[
			3.506e1,
			0.12863862434394724
		],
		[
			3.507e1,
			0.12863874177683732
		],
		[
			3.508e1,
			0.128638858040087
		],
		[
			3.509e1,
			0.12863897314505124
		],
		[
			3.51e1,
			0.12863908710308403
		],
		[
			3.511e1,
			0.12863919992554118
		],
		[
			3.512e1,
			0.12863931162377584
		],
		[
			3.513e1,
			0.1286394222091436
		],
		[
			3.514e1,
			0.12863953169299824
		],
		[
			3.515e1,
			0.12863964008669493
		],
		[
			3.516e1,
			0.1286397474015868
		],
		[
			3.517e1,
			0.12863985364902963
		],
		[
			3.518e1,
			0.1286399588403777
		],
		[
			3.519e1,
			0.12864006298698571
		],
		[
			3.52e1,
			0.12864016610006734
		],
		[
			3.521e1,
			0.1286402681895349
		],
		[
			3.522e1,
			0.12864036926476685
		],
		[
			3.523e1,
			0.1286404693351555
		],
		[
			3.524e1,
			0.12864056841009797
		],
		[
			3.525e1,
			0.12864066649898742
		],
		[
			3.526e1,
			0.12864076361122145
		],
		[
			3.527e1,
			0.12864085975619322
		],
		[
			3.528e1,
			0.12864095494329786
		],
		[
			3.529e1,
			0.12864104918193098
		],
		[
			3.53e1,
			0.12864114248148706
		],
		[
			3.531e1,
			0.12864123485136147
		],
		[
			3.532e1,
			0.12864132630094915
		],
		[
			3.533e1,
			0.12864141683964547
		],
		[
			3.534e1,
			0.1286415064768449
		],
		[
			3.535e1,
			0.12864159522194285
		],
		[
			3.536e1,
			0.12864168308433377
		],
		[
			3.537e1,
			0.12864177007341393
		],
		[
			3.538e1,
			0.12864185619857715
		],
		[
			3.539e1,
			0.12864194146907337
		],
		[
			3.54e1,
			0.1286420258930412
		],
		[
			3.541e1,
			0.12864210947824084
		],
		[
			3.542e1,
			0.1286421922324461
		],
		[
			3.543e1,
			0.12864227416343077
		],
		[
			3.544e1,
			0.1286423552789684
		],
		[
			3.545e1,
			0.1286424355868323
		],
		[
			3.546e1,
			0.1286425150947963
		],
		[
			3.547e1,
			0.12864259381063414
		],
		[
			3.548e1,
			0.1286426717421194
		],
		[
			3.549e1,
			0.12864274889702632
		],
		[
			3.55e1,
			0.12864282528312798
		],
		[
			3.551e1,
			0.1286429009081982
		],
		[
			3.552e1,
			0.12864297578001005
		],
		[
			3.553e1,
			0.12864304990633801
		],
		[
			3.554e1,
			0.12864312329495542
		],
		[
			3.555e1,
			0.12864319595363627
		],
		[
			3.556e1,
			0.12864326789015323
		],
		[
			3.557e1,
			0.12864333911228187
		],
		[
			3.558e1,
			0.12864340962764453
		],
		[
			3.559e1,
			0.1286434794429292
		],
		[
			3.56e1,
			0.12864354856455806
		],
		[
			3.561e1,
			0.12864361699896198
		],
		[
			3.562e1,
			0.12864368475257448
		],
		[
			3.563e1,
			0.12864375183182752
		],
		[
			3.564e1,
			0.12864381824315263
		],
		[
			3.565e1,
			0.12864388399298132
		],
		[
			3.566e1,
			0.1286439490877478
		],
		[
			3.567e1,
			0.12864401353388244
		],
		[
			3.568e1,
			0.1286440773378179
		],
		[
			3.569e1,
			0.12864414050598594
		],
		[
			3.57e1,
			0.1286442030448196
		],
		[
			3.571e1,
			0.12864426496075043
		],
		[
			3.572e1,
			0.12864432626021038
		],
		[
			3.573e1,
			0.12864438694963232
		],
		[
			3.574e1,
			0.12864444703544642
		],
		[
			3.575e1,
			0.12864450652408732
		],
		[
			3.576e1,
			0.1286445654219861
		],
		[
			3.577e1,
			0.12864462373542418
		],
		[
			3.578e1,
			0.12864468146989783
		],
		[
			3.579e1,
			0.1286447386307219
		],
		[
			3.58e1,
			0.1286447952232188
		],
		[
			3.581e1,
			0.12864485125271163
		],
		[
			3.582e1,
			0.128644906724521
		],
		[
			3.583e1,
			0.12864496164396977
		],
		[
			3.584e1,
			0.12864501601637968
		],
		[
			3.585e1,
			0.12864506984707313
		],
		[
			3.586e1,
			0.12864512314137233
		],
		[
			3.587e1,
			0.12864517590459945
		],
		[
			3.588e1,
			0.12864522814207557
		],
		[
			3.589e1,
			0.12864527985912355
		],
		[
			3.59e1,
			0.1286453310610649
		],
		[
			3.591e1,
			0.1286453817532227
		],
		[
			3.592e1,
			0.1286454319409187
		],
		[
			3.593e1,
			0.12864548162947465
		],
		[
			3.594e1,
			0.12864553082421248
		],
		[
			3.595e1,
			0.12864557953045552
		],
		[
			3.596e1,
			0.12864562775337562
		],
		[
			3.597e1,
			0.1286456754974914
		],
		[
			3.598e1,
			0.12864572276720354
		],
		[
			3.599e1,
			0.1286457695669163
		],
		[
			3.6e1,
			0.12864581590103152
		],
		[
			3.601e1,
			0.12864586177395365
		],
		[
			3.602e1,
			0.12864590719008717
		],
		[
			3.603e1,
			0.1286459521538339
		],
		[
			3.604e1,
			0.12864599666959964
		],
		[
			3.605e1,
			0.12864604074178554
		],
		[
			3.606e1,
			0.12864608437479763
		],
		[
			3.607e1,
			0.12864612757303773
		],
		[
			3.608e1,
			0.12864617034091053
		],
		[
			3.609e1,
			0.1286462126828194
		],
		[
			3.61e1,
			0.12864625460316792
		],
		[
			3.611e1,
			0.12864629610635925
		],
		[
			3.612e1,
			0.12864633719679786
		],
		[
			3.613e1,
			0.12864637787888644
		],
		[
			3.614e1,
			0.12864641815702904
		],
		[
			3.615e1,
			0.12864645803548358
		],
		[
			3.616e1,
			0.12864649751796753
		],
		[
			3.617e1,
			0.12864653660812309
		],
		[
			3.618e1,
			0.12864657530959311
		],
		[
			3.619e1,
			0.12864661362602248
		],
		[
			3.62e1,
			0.12864665156105382
		],
		[
			3.621e1,
			0.12864668911833155
		],
		[
			3.622e1,
			0.12864672630149876
		],
		[
			3.623e1,
			0.12864676311419943
		],
		[
			3.624e1,
			0.12864679956007774
		],
		[
			3.625e1,
			0.1286468356427759
		],
		[
			3.626e1,
			0.12864687136593855
		],
		[
			3.627e1,
			0.12864690673320922
		],
		[
			3.628e1,
			0.12864694174823166
		],
		[
			3.629e1,
			0.12864697641464984
		],
		[
			3.63e1,
			0.12864701073610618
		],
		[
			3.631e1,
			0.12864704471624533
		],
		[
			3.632e1,
			0.1286470783587117
		],
		[
			3.633e1,
			0.12864711166714704
		],
		[
			3.634e1,
			0.12864714464539673
		],
		[
			3.635e1,
			0.12864717729693642
		],
		[
			3.636e1,
			0.12864720962467047
		],
		[
			3.637e1,
			0.12864724163149877
		],
		[
			3.638e1,
			0.128647273320323
		],
		[
			3.639e1,
			0.12864730469404373
		],
		[
			3.64e1,
			0.12864733575556286
		],
		[
			3.641e1,
			0.12864736650777986
		],
		[
			3.642e1,
			0.12864739695359706
		],
		[
			3.643e1,
			0.12864742709591415
		],
		[
			3.644e1,
			0.1286474569376328
		],
		[
			3.645e1,
			0.12864748648165403
		],
		[
			3.646e1,
			0.1286475157308784
		],
		[
			3.647e1,
			0.12864754468820694
		],
		[
			3.648e1,
			0.1286475733565402
		],
		[
			3.649e1,
			0.12864760173877965
		],
		[
			3.65e1,
			0.1286476298378263
		],
		[
			3.651e1,
			0.12864765765658115
		],
		[
			3.652e1,
			0.1286476851979439
		],
		[
			3.653e1,
			0.12864771246481732
		],
		[
			3.654e1,
			0.12864773946010089
		],
		[
			3.655e1,
			0.1286477661866967
		],
		[
			3.656e1,
			0.12864779264750448
		],
		[
			3.657e1,
			0.12864781884542564
		],
		[
			3.658e1,
			0.12864784478336144
		],
		[
			3.659e1,
			0.12864787046421222
		],
		[
			3.66e1,
			0.12864789589088055
		],
		[
			3.661e1,
			0.12864792106595413
		],
		[
			3.662e1,
			0.12864794599159035
		],
		[
			3.663e1,
			0.12864797067000766
		],
		[
			3.664e1,
			0.12864799510342273
		],
		[
			3.665e1,
			0.12864801929405334
		],
		[
			3.666e1,
			0.12864804324411594
		],
		[
			3.667e1,
			0.1286480669558281
		],
		[
			3.668e1,
			0.12864809043140824
		],
		[
			3.669e1,
			0.1286481136730715
		],
		[
			3.67e1,
			0.12864813668303765
		],
		[
			3.671e1,
			0.12864815946352248
		],
		[
			3.672e1,
			0.12864818201674355
		],
		[
			3.673e1,
			0.12864820434491797
		],
		[
			3.674e1,
			0.12864822645026375
		],
		[
			3.675e1,
			0.12864824833499888
		],
		[
			3.676e1,
			0.12864827000133872
		],
		[
			3.677e1,
			0.1286482914515017
		],
		[
			3.678e1,
			0.12864831268770516
		],
		[
			3.679e1,
			0.12864833371216555
		],
		[
			3.68e1,
			0.12864835452710155
		],
		[
			3.681e1,
			0.12864837513473004
		],
		[
			3.682e1,
			0.12864839553726815
		],
		[
			3.683e1,
			0.12864841573693253
		],
		[
			3.684e1,
			0.12864843573594187
		],
		[
			3.685e1,
			0.12864845553651216
		],
		[
			3.686e1,
			0.12864847514086142
		],
		[
			3.687e1,
			0.12864849455120497
		],
		[
			3.688e1,
			0.1286485137694542
		],
		[
			3.689e1,
			0.1286485327972633
		],
		[
			3.69e1,
			0.12864855163632605
		],
		[
			3.691e1,
			0.12864857028833665
		],
		[
			3.692e1,
			0.12864858875499063
		],
		[
			3.693e1,
			0.12864860703798287
		],
		[
			3.694e1,
			0.12864862513900688
		],
		[
			3.695e1,
			0.12864864305975887
		],
		[
			3.696e1,
			0.12864866080193327
		],
		[
			3.697e1,
			0.1286486783672245
		],
		[
			3.698e1,
			0.12864869575732674
		],
		[
			3.699e1,
			0.1286487129739351
		],
		[
			3.7e1,
			0.128648730018746
		],
		[
			3.701e1,
			0.1286487468934514
		],
		[
			3.702e1,
			0.12864876359974886
		],
		[
			3.703e1,
			0.12864878013933168
		],
		[
			3.704e1,
			0.1286487965138936
		],
		[
			3.705e1,
			0.12864881272513085
		],
		[
			3.706e1,
			0.12864882877473893
		],
		[
			3.707e1,
			0.12864884466441096
		],
		[
			3.708e1,
			0.12864886039584222
		],
		[
			3.709e1,
			0.1286488759707276
		],
		[
			3.71e1,
			0.12864889139076174
		],
		[
			3.711e1,
			0.12864890665763928
		],
		[
			3.712e1,
			0.1286489217730553
		],
		[
			3.713e1,
			0.12864893673870492
		],
		[
			3.714e1,
			0.1286489515562721
		],
		[
			3.715e1,
			0.12864896622717503
		],
		[
			3.716e1,
			0.12864898075268005
		],
		[
			3.717e1,
			0.12864899513408212
		],
		[
			3.718e1,
			0.1286490093726762
		],
		[
			3.719e1,
			0.12864902346975793
		],
		[
			3.72e1,
			0.12864903742662315
		],
		[
			3.721e1,
			0.12864905124456616
		],
		[
			3.722e1,
			0.12864906492488282
		],
		[
			3.723e1,
			0.12864907846886875
		],
		[
			3.724e1,
			0.12864909187781937
		],
		[
			3.725e1,
			0.12864910515302874
		],
		[
			3.726e1,
			0.12864911829579295
		],
		[
			3.727e1,
			0.12864913130740852
		],
		[
			3.728e1,
			0.12864914418916862
		],
		[
			3.729e1,
			0.12864915694236978
		],
		[
			3.73e1,
			0.1286491695683063
		],
		[
			3.731e1,
			0.12864918206827558
		],
		[
			3.732e1,
			0.12864919444357148
		],
		[
			3.733e1,
			0.12864920669548852
		],
		[
			3.734e1,
			0.12864921882532454
		],
		[
			3.735e1,
			0.12864923083437274
		],
		[
			3.736e1,
			0.1286492427239283
		],
		[
			3.737e1,
			0.12864925449528797
		],
		[
			3.738e1,
			0.12864926614974603
		],
		[
			3.739e1,
			0.12864927768859813
		],
		[
			3.74e1,
			0.12864928911313966
		],
		[
			3.741e1,
			0.12864930042465028
		],
		[
			3.742e1,
			0.1286493116241787
		],
		[
			3.743e1,
			0.1286493227126988
		],
		[
			3.744e1,
			0.12864933369120046
		],
		[
			3.745e1,
			0.12864934456067245
		],
		[
			3.746e1,
			0.12864935532210664
		],
		[
			3.747e1,
			0.12864936597649135
		],
		[
			3.748e1,
			0.12864937652481778
		],
		[
			3.749e1,
			0.1286493869680756
		],
		[
			3.75e1,
			0.12864939730725444
		],
		[
			3.751e1,
			0.12864940754334508
		],
		[
			3.752e1,
			0.1286494176773365
		],
		[
			3.753e1,
			0.12864942771021926
		],
		[
			3.754e1,
			0.1286494376429843
		],
		[
			3.755e1,
			0.12864944747662
		],
		[
			3.756e1,
			0.1286494572121175
		],
		[
			3.757e1,
			0.1286494668504672
		],
		[
			3.758e1,
			0.128649476392658
		],
		[
			3.759e1,
			0.12864948583968094
		],
		[
			3.76e1,
			0.12864949519252455
		],
		[
			3.761e1,
			0.12864950445218026
		],
		[
			3.762e1,
			0.12864951361963883
		],
		[
			3.763e1,
			0.12864952269588814
		],
		[
			3.764e1,
			0.12864953168191917
		],
		[
			3.765e1,
			0.12864954057872202
		],
		[
			3.766e1,
			0.128649549387287
		],
		[
			3.767e1,
			0.1286495581086038
		],
		[
			3.768e1,
			0.12864956674364136
		],
		[
			3.769e1,
			0.12864957529317822
		],
		[
			3.77e1,
			0.1286495837579622
		],
		[
			3.771e1,
			0.1286495921387496
		],
		[
			3.772e1,
			0.12864960043629714
		],
		[
			3.773e1,
			0.12864960865136177
		],
		[
			3.774e1,
			0.12864961678470044
		],
		[
			3.775e1,
			0.12864962483706877
		],
		[
			3.776e1,
			0.1286496328092248
		],
		[
			3.777e1,
			0.12864964070192464
		],
		[
			3.778e1,
			0.12864964851592497
		],
		[
			3.779e1,
			0.12864965625198255
		],
		[
			3.78e1,
			0.12864966391085364
		],
		[
			3.781e1,
			0.12864967149329565
		],
		[
			3.782e1,
			0.1286496790000653
		],
		[
			3.783e1,
			0.12864968643191754
		],
		[
			3.784e1,
			0.12864969378961177
		],
		[
			3.785e1,
			0.12864970107390272
		],
		[
			3.786e1,
			0.12864970828554845
		],
		[
			3.787e1,
			0.1286497154253039
		],
		[
			3.788e1,
			0.12864972249392692
		],
		[
			3.789e1,
			0.1286497294921758
		],
		[
			3.79e1,
			0.12864973642080302
		],
		[
			3.791e1,
			0.1286497432805691
		],
		[
			3.792e1,
			0.12864975007222945
		],
		[
			3.793e1,
			0.12864975679654034
		],
		[
			3.794e1,
			0.1286497634542596
		],
		[
			3.795e1,
			0.12864977004611555
		],
		[
			3.796e1,
			0.1286497765726904
		],
		[
			3.797e1,
			0.12864978303455787
		],
		[
			3.798e1,
			0.12864978943229732
		],
		[
			3.799e1,
			0.12864979576648583
		],
		[
			3.8e1,
			0.12864980203770227
		],
		[
			3.801e1,
			0.1286498082465246
		],
		[
			3.802e1,
			0.12864981439353196
		],
		[
			3.803e1,
			0.12864982047930185
		],
		[
			3.804e1,
			0.1286498265044136
		],
		[
			3.805e1,
			0.12864983246944406
		],
		[
			3.806e1,
			0.1286498383749728
		],
		[
			3.807e1,
			0.12864984422157866
		],
		[
			3.808e1,
			0.12864985000983786
		],
		[
			3.809e1,
			0.12864985574033083
		],
		[
			3.81e1,
			0.12864986141363532
		],
		[
			3.811e1,
			0.1286498670303291
		],
		[
			3.812e1,
			0.12864987259099148
		],
		[
			3.813e1,
			0.12864987809619977
		],
		[
			3.814e1,
			0.12864988354653262
		],
		[
			3.815e1,
			0.12864988894256912
		],
		[
			3.816e1,
			0.12864989428488727
		],
		[
			3.817e1,
			0.12864989957406525
		],
		[
			3.818e1,
			0.12864990481068106
		],
		[
			3.819e1,
			0.12864990999531356
		],
		[
			3.82e1,
			0.1286499151285414
		],
		[
			3.821e1,
			0.12864992021094213
		],
		[
			3.822e1,
			0.12864992524306418
		],
		[
			3.823e1,
			0.12864993022534166
		],
		[
			3.824e1,
			0.128649935158218
		],
		[
			3.825e1,
			0.12864994004213393
		],
		[
			3.826e1,
			0.1286499448775309
		],
		[
			3.827e1,
			0.12864994966485188
		],
		[
			3.828e1,
			0.12864995440453786
		],
		[
			3.829e1,
			0.12864995909703225
		],
		[
			3.83e1,
			0.12864996374277538
		],
		[
			3.831e1,
			0.12864996834221065
		],
		[
			3.832e1,
			0.12864997289578017
		],
		[
			3.833e1,
			0.12864997740392559
		],
		[
			3.834e1,
			0.12864998186708854
		],
		[
			3.835e1,
			0.12864998628571112
		],
		[
			3.836e1,
			0.12864999066023586
		],
		[
			3.837e1,
			0.12864999499110508
		],
		[
			3.838e1,
			0.12864999927875997
		],
		[
			3.839e1,
			0.12865000352364309
		],
		[
			3.84e1,
			0.12865000772619584
		],
		[
			3.841e1,
			0.1286500118868612
		],
		[
			3.842e1,
			0.12865001600608128
		],
		[
			3.843e1,
			0.1286500200842966
		],
		[
			3.844e1,
			0.1286500241219506
		],
		[
			3.845e1,
			0.12865002811948578
		],
		[
			3.846e1,
			0.12865003207734205
		],
		[
			3.847e1,
			0.1286500359959637
		],
		[
			3.848e1,
			0.1286500398757915
		],
		[
			3.849e1,
			0.12865004371729882
		],
		[
			3.85e1,
			0.1286500475209027
		],
		[
			3.851e1,
			0.12865005128692641
		],
		[
			3.852e1,
			0.1286500550156906
		],
		[
			3.853e1,
			0.1286500587075179
		],
		[
			3.854e1,
			0.12865006236272958
		],
		[
			3.855e1,
			0.12865006598164763
		],
		[
			3.856e1,
			0.12865006956459424
		],
		[
			3.857e1,
			0.1286500731118898
		],
		[
			3.858e1,
			0.12865007662385697
		],
		[
			3.859e1,
			0.1286500801008177
		],
		[
			3.86e1,
			0.12865008354309304
		],
		[
			3.861e1,
			0.128650086951005
		],
		[
			3.862e1,
			0.12865009032487595
		],
		[
			3.863e1,
			0.12865009366502633
		],
		[
			3.864e1,
			0.12865009697177876
		],
		[
			3.865e1,
			0.12865010024545498
		],
		[
			3.866e1,
			0.1286501034863763
		],
		[
			3.867e1,
			0.12865010669486443
		],
		[
			3.868e1,
			0.12865010987124115
		],
		[
			3.869e1,
			0.12865011301582863
		],
		[
			3.87e1,
			0.12865011612894817
		],
		[
			3.871e1,
			0.12865011921092262
		],
		[
			3.872e1,
			0.12865012226207195
		],
		[
			3.873e1,
			0.1286501252827188
		],
		[
			3.874e1,
			0.12865012827318467
		],
		[
			3.875e1,
			0.12865013123379132
		],
		[
			3.876e1,
			0.12865013416486049
		],
		[
			3.877e1,
			0.12865013706671435
		],
		[
			3.878e1,
			0.12865013993967356
		],
		[
			3.879e1,
			0.12865014278406095
		],
		[
			3.88e1,
			0.12865014560019783
		],
		[
			3.881e1,
			0.12865014838840572
		],
		[
			3.882e1,
			0.1286501511490068
		],
		[
			3.883e1,
			0.12865015388232282
		],
		[
			3.884e1,
			0.1286501565886744
		],
		[
			3.885e1,
			0.12865015926838508
		],
		[
			3.886e1,
			0.12865016192175416
		],
		[
			3.887e1,
			0.12865016454896483
		],
		[
			3.888e1,
			0.1286501671502287
		],
		[
			3.889e1,
			0.1286501697257676
		],
		[
			3.89e1,
			0.1286501722758029
		],
		[
			3.891e1,
			0.12865017480055596
		],
		[
			3.892e1,
			0.12865017730024908
		],
		[
			3.893e1,
			0.12865017977510274
		],
		[
			3.894e1,
			0.12865018222533853
		],
		[
			3.895e1,
			0.1286501846511796
		],
		[
			3.896e1,
			0.1286501870528458
		],
		[
			3.897e1,
			0.12865018943055895
		],
		[
			3.898e1,
			0.1286501917845413
		],
		[
			3.899e1,
			0.12865019411501377
		],
		[
			3.9e1,
			0.12865019642219844
		],
		[
			3.901e1,
			0.12865019870631622
		],
		[
			3.902e1,
			0.12865020096758895
		],
		[
			3.903e1,
			0.1286502032062382
		],
		[
			3.904e1,
			0.12865020542248562
		],
		[
			3.905e1,
			0.1286502076165532
		],
		[
			3.906e1,
			0.12865020978866148
		],
		[
			3.907e1,
			0.12865021193903203
		],
		[
			3.908e1,
			0.1286502140678878
		],
		[
			3.909e1,
			0.12865021617544858
		],
		[
			3.91e1,
			0.12865021826193712
		],
		[
			3.911e1,
			0.128650220327575
		],
		[
			3.912e1,
			0.1286502223725825
		],
		[
			3.913e1,
			0.12865022439718254
		],
		[
			3.914e1,
			0.12865022640159585
		],
		[
			3.915e1,
			0.12865022838604467
		],
		[
			3.916e1,
			0.12865023035074952
		],
		[
			3.917e1,
			0.12865023229593353
		],
		[
			3.918e1,
			0.1286502342218161
		],
		[
			3.919e1,
			0.12865023612862148
		],
		[
			3.92e1,
			0.1286502380165686
		],
		[
			3.921e1,
			0.12865023988587998
		],
		[
			3.922e1,
			0.12865024173677742
		],
		[
			3.923e1,
			0.12865024356948007
		],
		[
			3.924e1,
			0.12865024538413472
		],
		[
			3.925e1,
			0.12865024718087525
		],
		[
			3.926e1,
			0.12865024895985422
		],
		[
			3.927e1,
			0.12865025072122416
		],
		[
			3.928e1,
			0.12865025246513784
		],
		[
			3.929e1,
			0.1286502541917467
		],
		[
			3.93e1,
			0.12865025590120505
		],
		[
			3.931e1,
			0.12865025759366477
		],
		[
			3.932e1,
			0.12865025926927753
		],
		[
			3.933e1,
			0.12865026092819742
		],
		[
			3.934e1,
			0.1286502625705761
		],
		[
			3.935e1,
			0.1286502641965659
		],
		[
			3.936e1,
			0.12865026580632044
		],
		[
			3.937e1,
			0.12865026739999053
		],
		[
			3.938e1,
			0.12865026897773113
		],
		[
			3.939e1,
			0.12865027053969236
		],
		[
			3.94e1,
			0.12865027208602786
		],
		[
			3.941e1,
			0.1286502736168902
		],
		[
			3.942e1,
			0.12865027513243232
		],
		[
			3.943e1,
			0.12865027663280681
		],
		[
			3.944e1,
			0.12865027811816487
		],
		[
			3.945e1,
			0.12865027958866082
		],
		[
			3.946e1,
			0.1286502810444461
		],
		[
			3.947e1,
			0.128650282485673
		],
		[
			3.948e1,
			0.12865028391249544
		],
		[
			3.949e1,
			0.12865028532506462
		],
		[
			3.95e1,
			0.1286502867235333
		],
		[
			3.951e1,
			0.12865028810805512
		],
		[
			3.952e1,
			0.12865028947878177
		],
		[
			3.953e1,
			0.12865029083586554
		],
		[
			3.954e1,
			0.12865029217945967
		],
		[
			3.955e1,
			0.12865029350971646
		],
		[
			3.956e1,
			0.1286502948267889
		],
		[
			3.957e1,
			0.12865029613082846
		],
		[
			3.958e1,
			0.12865029742198808
		],
		[
			3.959e1,
			0.12865029870042077
		],
		[
			3.96e1,
			0.1286502999662793
		],
		[
			3.961e1,
			0.12865030121968757
		],
		[
			3.962e1,
			0.1286503024607275
		],
		[
			3.963e1,
			0.12865030368950547
		],
		[
			3.964e1,
			0.1286503049061254
		],
		[
			3.965e1,
			0.12865030611069317
		],
		[
			3.966e1,
			0.1286503073033134
		],
		[
			3.967e1,
			0.12865030848409154
		],
		[
			3.968e1,
			0.1286503096531313
		],
		[
			3.969e1,
			0.12865031081053857
		],
		[
			3.97e1,
			0.12865031195641885
		],
		[
			3.971e1,
			0.1286503130908767
		],
		[
			3.972e1,
			0.12865031421401674
		],
		[
			3.973e1,
			0.12865031532594529
		],
		[
			3.974e1,
			0.12865031642676517
		],
		[
			3.975e1,
			0.12865031751658407
		],
		[
			3.976e1,
			0.12865031859550502
		],
		[
			3.977e1,
			0.12865031966363327
		],
		[
			3.978e1,
			0.12865032072107474
		],
		[
			3.979e1,
			0.12865032176793334
		],
		[
			3.98e1,
			0.12865032280431543
		],
		[
			3.981e1,
			0.12865032383032515
		],
		[
			3.982e1,
			0.1286503248460673
		],
		[
			3.983e1,
			0.12865032585164782
		],
		[
			3.984e1,
			0.12865032684717082
		],
		[
			3.985e1,
			0.12865032783274177
		],
		[
			3.986e1,
			0.1286503288084646
		],
		[
			3.987e1,
			0.1286503297744468
		],
		[
			3.988e1,
			0.1286503307307918
		],
		[
			3.989e1,
			0.1286503316776042
		],
		[
			3.99e1,
			0.1286503326149897
		],
		[
			3.991e1,
			0.12865033354305266
		],
		[
			3.992e1,
			0.12865033446189944
		],
		[
			3.993e1,
			0.1286503353716344
		],
		[
			3.994e1,
			0.1286503362723619
		],
		[
			3.995e1,
			0.12865033716418717
		],
		[
			3.996e1,
			0.12865033804721615
		],
		[
			3.997e1,
			0.12865033892155298
		],
		[
			3.998e1,
			0.12865033978729556
		],
		[
			3.999e1,
			0.12865034064450298
		],
		[
			4.0e1,
			0.1286503414932434
		],
		[
			4.001e1,
			0.1286503423335903
		],
		[
			4.002e1,
			0.12865034316561563
		],
		[
			4.003e1,
			0.12865034398939135
		],
		[
			4.004e1,
			0.12865034480499005
		],
		[
			4.005e1,
			0.12865034561248456
		],
		[
			4.006e1,
			0.1286503464119464
		],
		[
			4.007e1,
			0.1286503472034477
		],
		[
			4.008e1,
			0.12865034798706154
		],
		[
			4.009e1,
			0.12865034876285986
		],
		[
			4.01e1,
			0.1286503495309157
		],
		[
			4.011e1,
			0.12865035029130034
		],
		[
			4.012e1,
			0.12865035104408573
		],
		[
			4.013e1,
			0.12865035178934559
		],
		[
			4.014e1,
			0.12865035252715185
		],
		[
			4.015e1,
			0.12865035325757535
		],
		[
			4.016e1,
			0.12865035398069047
		],
		[
			4.017e1,
			0.1286503546965676
		],
		[
			4.018e1,
			0.12865035540528114
		],
		[
			4.019e1,
			0.12865035610690168
		],
		[
			4.02e1,
			0.1286503568015025
		],
		[
			4.021e1,
			0.12865035748915443
		],
		[
			4.022e1,
			0.1286503581699323
		],
		[
			4.023e1,
			0.12865035884390608
		],
		[
			4.024e1,
			0.12865035951114945
		],
		[
			4.025e1,
			0.1286503601717337
		],
		[
			4.026e1,
			0.12865036082573278
		],
		[
			4.027e1,
			0.12865036147321707
		],
		[
			4.028e1,
			0.12865036211426006
		],
		[
			4.029e1,
			0.12865036274893416
		],
		[
			4.03e1,
			0.12865036337731106
		],
		[
			4.031e1,
			0.12865036399946206
		],
		[
			4.032e1,
			0.12865036461546198
		],
		[
			4.033e1,
			0.12865036522538142
		],
		[
			4.034e1,
			0.128650365829293
		],
		[
			4.035e1,
			0.12865036642726824
		],
		[
			4.036e1,
			0.12865036701935484
		],
		[
			4.037e1,
			0.12865036760559478
		],
		[
			4.038e1,
			0.12865036818604092
		],
		[
			4.039e1,
			0.12865036876074187
		],
		[
			4.04e1,
			0.1286503693297456
		],
		[
			4.041e1,
			0.12865036989310408
		],
		[
			4.042e1,
			0.12865037045086636
		],
		[
			4.043e1,
			0.12865037100308196
		],
		[
			4.044e1,
			0.12865037154980152
		],
		[
			4.045e1,
			0.1286503720910741
		],
		[
			4.046e1,
			0.12865037262694945
		],
		[
			4.047e1,
			0.1286503731574773
		],
		[
			4.048e1,
			0.1286503736827076
		],
		[
			4.049e1,
			0.12865037420269032
		],
		[
			4.05e1,
			0.12865037471747498
		],
		[
			4.051e1,
			0.12865037522711198
		],
		[
			4.052e1,
			0.12865037573165017
		],
		[
			4.053e1,
			0.1286503762311395
		],
		[
			4.054e1,
			0.1286503767256304
		],
		[
			4.055e1,
			0.12865037721517236
		],
		[
			4.056e1,
			0.1286503776998158
		],
		[
			4.057e1,
			0.12865037817960823
		],
		[
			4.058e1,
			0.12865037865460138
		],
		[
			4.059e1,
			0.1286503791248459
		],
		[
			4.06e1,
			0.12865037959038905
		],
		[
			4.061e1,
			0.1286503800512815
		],
		[
			4.062e1,
			0.12865038050757405
		],
		[
			4.063e1,
			0.12865038095931602
		],
		[
			4.064e1,
			0.12865038140655694
		],
		[
			4.065e1,
			0.1286503818493463
		],
		[
			4.066e1,
			0.12865038228773473
		],
		[
			4.067e1,
			0.12865038272177154
		],
		[
			4.068e1,
			0.1286503831515058
		],
		[
			4.069e1,
			0.12865038357698833
		],
		[
			4.07e1,
			0.1286503839982691
		],
		[
			4.071e1,
			0.12865038441539678
		],
		[
			4.072e1,
			0.1286503848284215
		],
		[
			4.073e1,
			0.12865038523738392
		],
		[
			4.074e1,
			0.1286503856423109
		],
		[
			4.075e1,
			0.12865038604323642
		],
		[
			4.076e1,
			0.12865038644019533
		],
		[
			4.077e1,
			0.12865038683322205
		],
		[
			4.078e1,
			0.12865038722235012
		],
		[
			4.079e1,
			0.12865038760761394
		],
		[
			4.08e1,
			0.1286503879890475
		],
		[
			4.081e1,
			0.12865038836668674
		],
		[
			4.082e1,
			0.12865038874056367
		],
		[
			4.083e1,
			0.12865038911071447
		],
		[
			4.084e1,
			0.128650389477172
		],
		[
			4.085e1,
			0.1286503898399709
		],
		[
			4.086e1,
			0.12865039019914581
		],
		[
			4.087e1,
			0.12865039055473093
		],
		[
			4.088e1,
			0.12865039090676067
		],
		[
			4.089e1,
			0.128650391255269
		],
		[
			4.09e1,
			0.1286503916002899
		],
		[
			4.091e1,
			0.12865039194185846
		],
		[
			4.092e1,
			0.1286503922800084
		],
		[
			4.093e1,
			0.12865039261477396
		],
		[
			4.094e1,
			0.12865039294618974
		],
		[
			4.095e1,
			0.12865039327428907
		],
		[
			4.096e1,
			0.12865039359910835
		],
		[
			4.097e1,
			0.12865039392067978
		],
		[
			4.098e1,
			0.128650394239038
		],
		[
			4.099e1,
			0.12865039455421767
		],
		[
			4.1e1,
			0.1286503948662543
		],
		[
			4.101e1,
			0.12865039517517873
		],
		[
			4.102e1,
			0.12865039548102986
		],
		[
			4.103e1,
			0.1286503957838372
		],
		[
			4.104e1,
			0.1286503960836387
		],
		[
			4.105e1,
			0.12865039638046682
		],
		[
			4.106e1,
			0.12865039667435618
		],
		[
			4.107e1,
			0.1286503969653412
		],
		[
			4.108e1,
			0.12865039725345673
		],
		[
			4.109e1,
			0.1286503975387352
		],
		[
			4.11e1,
			0.12865039782121057
		],
		[
			4.111e1,
			0.12865039810089995
		],
		[
			4.112e1,
			0.12865039837782732
		],
		[
			4.113e1,
			0.12865039865201577
		],
		[
			4.114e1,
			0.12865039892348928
		],
		[
			4.115e1,
			0.12865039919227073
		],
		[
			4.116e1,
			0.12865039945838408
		],
		[
			4.117e1,
			0.1286503997218531
		],
		[
			4.118e1,
			0.12865039998270178
		],
		[
			4.119e1,
			0.12865040024095253
		],
		[
			4.12e1,
			0.1286504004966298
		],
		[
			4.121e1,
			0.12865040074975642
		],
		[
			4.122e1,
			0.12865040100035818
		],
		[
			4.123e1,
			0.1286504012484555
		],
		[
			4.124e1,
			0.12865040149407458
		],
		[
			4.125e1,
			0.12865040173723696
		],
		[
			4.126e1,
			0.12865040197796862
		],
		[
			4.127e1,
			0.12865040221629043
		],
		[
			4.128e1,
			0.12865040245222792
		],
		[
			4.129e1,
			0.1286504026858042
		],
		[
			4.13e1,
			0.12865040291704277
		],
		[
			4.131e1,
			0.12865040314596676
		],
		[
			4.132e1,
			0.12865040337260103
		],
		[
			4.133e1,
			0.12865040359696822
		],
		[
			4.134e1,
			0.12865040381909232
		],
		[
			4.135e1,
			0.12865040403899553
		],
		[
			4.136e1,
			0.12865040425670404
		],
		[
			4.137e1,
			0.12865040447223874
		],
		[
			4.138e1,
			0.12865040468562539
		],
		[
			4.139e1,
			0.12865040489688662
		],
		[
			4.14e1,
			0.12865040510604642
		],
		[
			4.141e1,
			0.12865040531312744
		],
		[
			4.142e1,
			0.1286504055181541
		],
		[
			4.143e1,
			0.12865040572115038
		],
		[
			4.144e1,
			0.1286504059221385
		],
		[
			4.145e1,
			0.1286504061211433
		],
		[
			4.146e1,
			0.12865040631818792
		],
		[
			4.147e1,
			0.12865040651329585
		],
		[
			4.148e1,
			0.1286504067064902
		],
		[
			4.149e1,
			0.12865040689778717
		],
		[
			4.15e1,
			0.12865040708720255
		],
		[
			4.151e1,
			0.1286504072747512
		],
		[
			4.152e1,
			0.12865040746044842
		],
		[
			4.153e1,
			0.12865040764431002
		],
		[
			4.154e1,
			0.12865040782635084
		],
		[
			4.155e1,
			0.12865040800658645
		],
		[
			4.156e1,
			0.1286504081850326
		],
		[
			4.157e1,
			0.12865040836170394
		],
		[
			4.158e1,
			0.12865040853661647
		],
		[
			4.159e1,
			0.12865040870978506
		],
		[
			4.16e1,
			0.1286504088812257
		],
		[
			4.161e1,
			0.1286504090509526
		],
		[
			4.162e1,
			0.12865040921898174
		],
		[
			4.163e1,
			0.12865040938532912
		],
		[
			4.164e1,
			0.12865040955000873
		],
		[
			4.165e1,
			0.12865040971303632
		],
		[
			4.166e1,
			0.12865040987442944
		],
		[
			4.167e1,
			0.12865041003419986
		],
		[
			4.168e1,
			0.12865041019236467
		],
		[
			4.169e1,
			0.12865041034893965
		],
		[
			4.17e1,
			0.12865041050394055
		],
		[
			4.171e1,
			0.12865041065738048
		],
		[
			4.172e1,
			0.12865041080927675
		],
		[
			4.173e1,
			0.12865041095964402
		],
		[
			4.174e1,
			0.12865041110849829
		],
		[
			4.175e1,
			0.12865041125585375
		],
		[
			4.176e1,
			0.12865041140172595
		],
		[
			4.177e1,
			0.12865041154613133
		],
		[
			4.178e1,
			0.1286504116890841
		],
		[
			4.179e1,
			0.12865041183059978
		],
		[
			4.18e1,
			0.12865041197069504
		],
		[
			4.181e1,
			0.12865041210938322
		],
		[
			4.182e1,
			0.12865041224668117
		],
		[
			4.183e1,
			0.128650412382604
		],
		[
			4.184e1,
			0.1286504125171659
		],
		[
			4.185e1,
			0.12865041265038357
		],
		[
			4.186e1,
			0.1286504127822714
		],
		[
			4.187e1,
			0.12865041291284585
		],
		[
			4.188e1,
			0.12865041304212133
		],
		[
			4.189e1,
			0.12865041317011272
		],
		[
			4.19e1,
			0.12865041329683713
		],
		[
			4.191e1,
			0.12865041342230876
		],
		[
			4.192e1,
			0.12865041354654339
		],
		[
			4.193e1,
			0.1286504136695552
		],
		[
			4.194e1,
			0.12865041379136088
		],
		[
			4.195e1,
			0.1286504139119753
		],
		[
			4.196e1,
			0.12865041403141397
		],
		[
			4.197e1,
			0.1286504141496918
		],
		[
			4.198e1,
			0.12865041426682433
		],
		[
			4.199e1,
			0.12865041438282332
		],
		[
			4.2e1,
			0.128650414497687
		],
		[
			4.201e1,
			0.12865041461142024
		],
		[
			4.202e1,
			0.12865041472403416
		],
		[
			4.203e1,
			0.1286504148355374
		],
		[
			4.204e1,
			0.12865041494593865
		],
		[
			4.205e1,
			0.12865041505524832
		],
		[
			4.206e1,
			0.12865041516347464
		],
		[
			4.207e1,
			0.12865041527062693
		],
		[
			4.208e1,
			0.12865041537671518
		],
		[
			4.209e1,
			0.12865041548174694
		],
		[
			4.21e1,
			0.12865041558573242
		],
		[
			4.211e1,
			0.12865041568868052
		],
		[
			4.212e1,
			0.12865041579060055
		],
		[
			4.213e1,
			0.12865041589150206
		],
		[
			4.214e1,
			0.12865041599139282
		],
		[
			4.215e1,
			0.12865041609028371
		],
		[
			4.216e1,
			0.12865041618818318
		],
		[
			4.217e1,
			0.12865041628510054
		],
		[
			4.218e1,
			0.1286504163810438
		],
		[
			4.219e1,
			0.12865041647602427
		],
		[
			4.22e1,
			0.1286504165700495
		],
		[
			4.221e1,
			0.12865041666312838
		],
		[
			4.222e1,
			0.12865041675527156
		],
		[
			4.223e1,
			0.12865041684648704
		],
		[
			4.224e1,
			0.12865041693678503
		],
		[
			4.225e1,
			0.12865041702617397
		],
		[
			4.226e1,
			0.12865041711466252
		],
		[
			4.227e1,
			0.1286504172022609
		],
		[
			4.228e1,
			0.12865041728897797
		],
		[
			4.229e1,
			0.1286504173748222
		],
		[
			4.23e1,
			0.12865041745980377
		],
		[
			4.231e1,
			0.12865041754393114
		],
		[
			4.232e1,
			0.12865041762721385
		],
		[
			4.233e1,
			0.128650417709661
		],
		[
			4.234e1,
			0.12865041779128195
		],
		[
			4.235e1,
			0.1286504178720853
		],
		[
			4.236e1,
			0.12865041795208043
		],
		[
			4.237e1,
			0.12865041803127641
		],
		[
			4.238e1,
			0.12865041810968325
		],
		[
			4.239e1,
			0.1286504181873085
		],
		[
			4.24e1,
			0.12865041826416368
		],
		[
			4.241e1,
			0.12865041834025526
		],
		[
			4.242e1,
			0.128650418415595
		],
		[
			4.243e1,
			0.12865041849018977
		],
		[
			4.244e1,
			0.12865041856405046
		],
		[
			4.245e1,
			0.12865041863718507
		],
		[
			4.246e1,
			0.12865041870960292
		],
		[
			4.247e1,
			0.128650418781314
		],
		[
			4.248e1,
			0.12865041885232698
		],
		[
			4.249e1,
			0.12865041892265117
		],
		[
			4.25e1,
			0.128650418992295
		],
		[
			4.251e1,
			0.12865041906126318
		],
		[
			4.252e1,
			0.12865041912955344
		],
		[
			4.253e1,
			0.12865041919717246
		],
		[
			4.254e1,
			0.12865041926412535
		],
		[
			4.255e1,
			0.12865041933041677
		],
		[
			4.256e1,
			0.12865041939605337
		],
		[
			4.257e1,
			0.1286504194610394
		],
		[
			4.258e1,
			0.12865041952538148
		],
		[
			4.259e1,
			0.12865041958908474
		],
		[
			4.26e1,
			0.1286504196521543
		],
		[
			4.261e1,
			0.1286504197145959
		],
		[
			4.262e1,
			0.12865041977641534
		],
		[
			4.263e1,
			0.1286504198376175
		],
		[
			4.264e1,
			0.1286504198982077
		],
		[
			4.265e1,
			0.12865041995819126
		],
		[
			4.266e1,
			0.12865042001757598
		],
		[
			4.267e1,
			0.12865042007636407
		],
		[
			4.268e1,
			0.12865042013456307
		],
		[
			4.269e1,
			0.12865042019217787
		],
		[
			4.27e1,
			0.12865042024921447
		],
		[
			4.271e1,
			0.12865042030567686
		],
		[
			4.272e1,
			0.12865042036157215
		],
		[
			4.273e1,
			0.12865042041690522
		],
		[
			4.274e1,
			0.12865042047168118
		],
		[
			4.275e1,
			0.12865042052590603
		],
		[
			4.276e1,
			0.12865042057958442
		],
		[
			4.277e1,
			0.12865042063272325
		],
		[
			4.278e1,
			0.1286504206853265
		],
		[
			4.279e1,
			0.12865042073740085
		],
		[
			4.28e1,
			0.12865042078895117
		],
		[
			4.281e1,
			0.12865042083998302
		],
		[
			4.282e1,
			0.12865042089050172
		],
		[
			4.283e1,
			0.1286504209405135
		],
		[
			4.284e1,
			0.12865042099002189
		],
		[
			4.285e1,
			0.12865042103903468
		],
		[
			4.286e1,
			0.1286504210875561
		],
		[
			4.287e1,
			0.1286504211355921
		],
		[
			4.288e1,
			0.1286504211831483
		],
		[
			4.289e1,
			0.1286504212302293
		],
		[
			4.29e1,
			0.1286504212768409
		],
		[
			4.291e1,
			0.1286504213229891
		],
		[
			4.292e1,
			0.128650421368679
		],
		[
			4.293e1,
			0.1286504214139168
		],
		[
			4.294e1,
			0.12865042145870698
		],
		[
			4.295e1,
			0.12865042150305506
		],
		[
			4.296e1,
			0.12865042154696682
		],
		[
			4.297e1,
			0.12865042159044782
		],
		[
			4.298e1,
			0.12865042163350404
		],
		[
			4.299e1,
			0.12865042167613927
		],
		[
			4.3e1,
			0.12865042171836083
		],
		[
			4.301e1,
			0.12865042176017294
		],
		[
			4.302e1,
			0.12865042180158204
		],
		[
			4.303e1,
			0.12865042184258613
		],
		[
			4.304e1,
			0.12865042188318832
		],
		[
			4.305e1,
			0.12865042192339105
		],
		[
			4.306e1,
			0.12865042196319698
		],
		[
			4.307e1,
			0.12865042200260968
		],
		[
			4.308e1,
			0.12865042204163335
		],
		[
			4.309e1,
			0.12865042208027044
		],
		[
			4.31e1,
			0.1286504221185243
		],
		[
			4.311e1,
			0.1286504221563971
		],
		[
			4.312e1,
			0.128650422193894
		],
		[
			4.313e1,
			0.12865042223101764
		],
		[
			4.314e1,
			0.1286504222677709
		],
		[
			4.315e1,
			0.12865042230415824
		],
		[
			4.316e1,
			0.12865042234018054
		],
		[
			4.317e1,
			0.12865042237584268
		],
		[
			4.318e1,
			0.128650422411148
		],
		[
			4.319e1,
			0.12865042244609914
		],
		[
			4.32e1,
			0.12865042248070013
		],
		[
			4.321e1,
			0.12865042251495318
		],
		[
			4.322e1,
			0.1286504225488625
		],
		[
			4.323e1,
			0.1286504225824312
		],
		[
			4.324e1,
			0.1286504226156613
		],
		[
			4.325e1,
			0.12865042264855853
		],
		[
			4.326e1,
			0.1286504226811238
		],
		[
			4.327e1,
			0.12865042271336158
		],
		[
			4.328e1,
			0.12865042274527494
		],
		[
			4.329e1,
			0.12865042277686722
		],
		[
			4.33e1,
			0.12865042280814132
		],
		[
			4.331e1,
			0.12865042283910055
		],
		[
			4.332e1,
			0.12865042286974804
		],
		[
			4.333e1,
			0.128650422900088
		],
		[
			4.334e1,
			0.12865042293012308
		],
		[
			4.335e1,
			0.12865042295985551
		],
		[
			4.336e1,
			0.12865042298929064
		],
		[
			4.337e1,
			0.12865042301843
		],
		[
			4.338e1,
			0.12865042304727758
		],
		[
			4.339e1,
			0.12865042307583652
		],
		[
			4.34e1,
			0.12865042310410968
		],
		[
			4.341e1,
			0.12865042313210173
		],
		[
			4.342e1,
			0.12865042315981423
		],
		[
			4.343e1,
			0.12865042318725184
		],
		[
			4.344e1,
			0.1286504232144159
		],
		[
			4.345e1,
			0.12865042324131215
		],
		[
			4.346e1,
			0.12865042326794196
		],
		[
			4.347e1,
			0.1286504232943091
		],
		[
			4.348e1,
			0.1286504233204171
		],
		[
			4.349e1,
			0.12865042334626953
		],
		[
			4.35e1,
			0.12865042337186883
		],
		[
			4.351e1,
			0.12865042339721877
		],
		[
			4.352e1,
			0.12865042342232247
		],
		[
			4.353e1,
			0.12865042344718303
		],
		[
			4.354e1,
			0.12865042347180422
		],
		[
			4.355e1,
			0.1286504234961825
		],
		[
			4.356e1,
			0.1286504235203223
		],
		[
			4.357e1,
			0.1286504235442243
		],
		[
			4.358e1,
			0.1286504235678898
		],
		[
			4.359e1,
			0.1286504235913224
		],
		[
			4.36e1,
			0.12865042361452272
		],
		[
			4.361e1,
			0.12865042363749302
		],
		[
			4.362e1,
			0.12865042366023616
		],
		[
			4.363e1,
			0.12865042368275215
		],
		[
			4.364e1,
			0.12865042370504542
		],
		[
			4.365e1,
			0.12865042372711533
		],
		[
			4.366e1,
			0.12865042374896518
		],
		[
			4.367e1,
			0.128650423770597
		],
		[
			4.368e1,
			0.1286504237920132
		],
		[
			4.369e1,
			0.12865042381321423
		],
		[
			4.37e1,
			0.1286504238342039
		],
		[
			4.371e1,
			0.12865042385498193
		],
		[
			4.372e1,
			0.12865042387555148
		],
		[
			4.373e1,
			0.12865042389591475
		],
		[
			4.374e1,
			0.12865042391607373
		],
		[
			4.375e1,
			0.12865042393602977
		],
		[
			4.376e1,
			0.12865042395578552
		],
		[
			4.377e1,
			0.12865042397534276
		],
		[
			4.378e1,
			0.1286504239947024
		],
		[
			4.379e1,
			0.12865042401386662
		],
		[
			4.38e1,
			0.128650424032839
		],
		[
			4.381e1,
			0.12865042405162042
		],
		[
			4.382e1,
			0.12865042407021265
		],
		[
			4.383e1,
			0.12865042408861704
		],
		[
			4.384e1,
			0.12865042410683714
		],
		[
			4.385e1,
			0.12865042412487337
		],
		[
			4.386e1,
			0.1286504241427293
		],
		[
			4.387e1,
			0.1286504241604054
		],
		[
			4.388e1,
			0.12865042417790362
		],
		[
			4.389e1,
			0.12865042419522732
		],
		[
			4.39e1,
			0.1286504242123776
		],
		[
			4.391e1,
			0.12865042422935558
		],
		[
			4.392e1,
			0.1286504242461648
		],
		[
			4.393e1,
			0.12865042426280549
		],
		[
			4.394e1,
			0.12865042427928097
		],
		[
			4.395e1,
			0.1286504242955928
		],
		[
			4.396e1,
			0.12865042431174278
		],
		[
			4.397e1,
			0.12865042432773377
		],
		[
			4.398e1,
			0.12865042434356488
		],
		[
			4.399e1,
			0.12865042435924234
		],
		[
			4.4e1,
			0.12865042437476437
		],
		[
			4.401e1,
			0.12865042439013408
		],
		[
			4.402e1,
			0.1286504244053548
		],
		[
			4.403e1,
			0.12865042442042718
		],
		[
			4.404e1,
			0.1286504244353528
		],
		[
			4.405e1,
			0.12865042445013386
		],
		[
			4.406e1,
			0.12865042446477215
		],
		[
			4.407e1,
			0.12865042447926678
		],
		[
			4.408e1,
			0.12865042449361863
		],
		[
			4.409e1,
			0.1286504245078295
		],
		[
			4.41e1,
			0.1286504245219
		],
		[
			4.411e1,
			0.1286504245358313
		],
		[
			4.412e1,
			0.12865042454962428
		],
		[
			4.413e1,
			0.12865042456328135
		],
		[
			4.414e1,
			0.12865042457680254
		],
		[
			4.415e1,
			0.12865042459018872
		],
		[
			4.416e1,
			0.12865042460344212
		],
		[
			4.417e1,
			0.1286504246165634
		],
		[
			4.418e1,
			0.12865042462955323
		],
		[
			4.419e1,
			0.1286504246424145
		],
		[
			4.42e1,
			0.12865042465514565
		],
		[
			4.421e1,
			0.12865042466775
		],
		[
			4.422e1,
			0.12865042468022847
		],
		[
			4.423e1,
			0.12865042469258148
		],
		[
			4.424e1,
			0.12865042470481014
		],
		[
			4.425e1,
			0.128650424716916
		],
		[
			4.426e1,
			0.12865042472890065
		],
		[
			4.427e1,
			0.1286504247407647
		],
		[
			4.428e1,
			0.1286504247525091
		],
		[
			4.429e1,
			0.1286504247641358
		],
		[
			4.43e1,
			0.12865042477564503
		],
		[
			4.431e1,
			0.12865042478703925
		],
		[
			4.432e1,
			0.1286504247983178
		],
		[
			4.433e1,
			0.12865042480948308
		],
		[
			4.434e1,
			0.128650424820536
		],
		[
			4.435e1,
			0.12865042483147793
		],
		[
			4.436e1,
			0.1286504248423097
		],
		[
			4.437e1,
			0.12865042485303246
		],
		[
			4.438e1,
			0.12865042486364775
		],
		[
			4.439e1,
			0.1286504248741558
		],
		[
			4.44e1,
			0.1286504248845597
		],
		[
			4.441e1,
			0.12865042489485812
		],
		[
			4.442e1,
			0.12865042490505396
		],
		[
			4.443e1,
			0.1286504249151479
		],
		[
			4.444e1,
			0.12865042492514167
		],
		[
			4.445e1,
			0.12865042493503465
		],
		[
			4.446e1,
			0.12865042494482948
		],
		[
			4.447e1,
			0.12865042495452705
		],
		[
			4.448e1,
			0.12865042496412915
		],
		[
			4.449e1,
			0.12865042497363577
		],
		[
			4.45e1,
			0.12865042498304824
		],
		[
			4.451e1,
			0.12865042499236923
		],
		[
			4.452e1,
			0.1286504250015983
		],
		[
			4.453e1,
			0.12865042501073698
		],
		[
			4.454e1,
			0.12865042501978552
		],
		[
			4.455e1,
			0.12865042502874724
		],
		[
			4.456e1,
			0.1286504250376217
		],
		[
			4.457e1,
			0.12865042504641044
		],
		[
			4.458e1,
			0.12865042505511348
		],
		[
			4.459e1,
			0.1286504250637308
		],
		[
			4.46e1,
			0.12865042507226399
		],
		[
			4.461e1,
			0.12865042508071278
		],
		[
			4.462e1,
			0.1286504250890781
		],
		[
			4.463e1,
			0.1286504250973599
		],
		[
			4.464e1,
			0.12865042510556113
		],
		[
			4.465e1,
			0.1286504251136802
		],
		[
			4.466e1,
			0.12865042512171931
		],
		[
			4.467e1,
			0.12865042512967761
		],
		[
			4.468e1,
			0.12865042513755665
		],
		[
			4.469e1,
			0.12865042514535752
		],
		[
			4.47e1,
			0.12865042515308045
		],
		[
			4.471e1,
			0.1286504251607261
		],
		[
			4.472e1,
			0.1286504251682956
		],
		[
			4.473e1,
			0.12865042517578873
		],
		[
			4.474e1,
			0.1286504251832068
		],
		[
			4.475e1,
			0.1286504251905507
		],
		[
			4.476e1,
			0.1286504251978211
		],
		[
			4.477e1,
			0.12865042520501824
		],
		[
			4.478e1,
			0.12865042521214276
		],
		[
			4.479e1,
			0.12865042521919556
		],
		[
			4.48e1,
			0.12865042522617798
		],
		[
			4.481e1,
			0.12865042523309023
		],
		[
			4.482e1,
			0.12865042523993253
		],
		[
			4.483e1,
			0.12865042524670578
		],
		[
			4.484e1,
			0.12865042525341108
		],
		[
			4.485e1,
			0.12865042526004888
		],
		[
			4.486e1,
			0.12865042526662007
		],
		[
			4.487e1,
			0.1286504252731253
		],
		[
			4.488e1,
			0.1286504252795646
		],
		[
			4.489e1,
			0.12865042528593928
		],
		[
			4.49e1,
			0.1286504252922498
		],
		[
			4.491e1,
			0.1286504252984968
		],
		[
			4.492e1,
			0.12865042530468251
		],
		[
			4.493e1,
			0.12865042531080495
		],
		[
			4.494e1,
			0.12865042531686632
		],
		[
			4.495e1,
			0.12865042532286708
		],
		[
			4.496e1,
			0.12865042532880833
		],
		[
			4.497e1,
			0.1286504253346905
		],
		[
			4.498e1,
			0.12865042534051385
		],
		[
			4.499e1,
			0.12865042534627924
		],
		[
			4.5e1,
			0.12865042535198712
		],
		[
			4.501e1,
			0.1286504253576395
		],
		[
			4.502e1,
			0.1286504253632359
		],
		[
			4.503e1,
			0.12865042536877724
		],
		[
			4.504e1,
			0.12865042537426463
		],
		[
			4.505e1,
			0.12865042537969762
		],
		[
			4.506e1,
			0.1286504253850782
		],
		[
			4.507e1,
			0.1286504253904064
		],
		[
			4.508e1,
			0.12865042539568283
		],
		[
			4.509e1,
			0.12865042540090865
		],
		[
			4.51e1,
			0.12865042540608296
		],
		[
			4.511e1,
			0.12865042541120664
		],
		[
			4.512e1,
			0.1286504254162797
		],
		[
			4.513e1,
			0.12865042542130256
		],
		[
			4.514e1,
			0.12865042542627592
		],
		[
			4.515e1,
			0.12865042543119998
		],
		[
			4.516e1,
			0.12865042543607608
		],
		[
			4.517e1,
			0.12865042544090244
		],
		[
			4.518e1,
			0.12865042544568173
		],
		[
			4.519e1,
			0.1286504254504135
		],
		[
			4.52e1,
			0.12865042545509797
		],
		[
			4.521e1,
			0.12865042545973582
		],
		[
			4.522e1,
			0.12865042546432703
		],
		[
			4.523e1,
			0.12865042546887184
		],
		[
			4.524e1,
			0.12865042547337202
		],
		[
			4.525e1,
			0.12865042547782712
		],
		[
			4.526e1,
			0.12865042548223782
		],
		[
			4.527e1,
			0.128650425486603
		],
		[
			4.528e1,
			0.12865042549092554
		],
		[
			4.529e1,
			0.1286504254952039
		],
		[
			4.53e1,
			0.1286504254994396
		],
		[
			4.531e1,
			0.12865042550363248
		],
		[
			4.532e1,
			0.12865042550778405
		],
		[
			4.533e1,
			0.1286504255118932
		],
		[
			4.534e1,
			0.12865042551596018
		],
		[
			4.535e1,
			0.12865042551998673
		],
		[
			4.536e1,
			0.12865042552397377
		],
		[
			4.537e1,
			0.1286504255279204
		],
		[
			4.538e1,
			0.12865042553182637
		],
		[
			4.539e1,
			0.12865042553569417
		],
		[
			4.54e1,
			0.12865042553952177
		],
		[
			4.541e1,
			0.12865042554331096
		],
		[
			4.542e1,
			0.12865042554706352
		],
		[
			4.543e1,
			0.12865042555077766
		],
		[
			4.544e1,
			0.1286504255544545
		],
		[
			4.545e1,
			0.12865042555809403
		],
		[
			4.546e1,
			0.1286504255616976
		],
		[
			4.547e1,
			0.12865042556526518
		],
		[
			4.548e1,
			0.1286504255687979
		],
		[
			4.549e1,
			0.12865042557229422
		],
		[
			4.55e1,
			0.1286504255757568
		],
		[
			4.551e1,
			0.12865042557918493
		],
		[
			4.552e1,
			0.1286504255825789
		],
		[
			4.553e1,
			0.12865042558593887
		],
		[
			4.554e1,
			0.1286504255892662
		],
		[
			4.555e1,
			0.12865042559256046
		],
		[
			4.556e1,
			0.12865042559582296
		],
		[
			4.557e1,
			0.12865042559905326
		],
		[
			4.558e1,
			0.12865042560225226
		],
		[
			4.559e1,
			0.12865042560542017
		],
		[
			4.56e1,
			0.12865042560855788
		],
		[
			4.561e1,
			0.12865042561166362
		],
		[
			4.562e1,
			0.12865042561473983
		],
		[
			4.563e1,
			0.12865042561778406
		],
		[
			4.564e1,
			0.1286504256207981
		],
		[
			4.565e1,
			0.12865042562378193
		],
		[
			4.566e1,
			0.12865042562673512
		],
		[
			4.567e1,
			0.12865042562965878
		],
		[
			4.568e1,
			0.1286504256325518
		],
		[
			4.569e1,
			0.12865042563541573
		],
		[
			4.57e1,
			0.12865042563825035
		],
		[
			4.571e1,
			0.12865042564105655
		],
		[
			4.572e1,
			0.1286504256438341
		],
		[
			4.573e1,
			0.12865042564658302
		],
		[
			4.574e1,
			0.12865042564930396
		],
		[
			4.575e1,
			0.12865042565199625
		],
		[
			4.576e1,
			0.12865042565466078
		],
		[
			4.577e1,
			0.12865042565729823
		],
		[
			4.578e1,
			0.12865042565990858
		],
		[
			4.579e1,
			0.1286504256624923
		],
		[
			4.58e1,
			0.12865042566504825
		],
		[
			4.581e1,
			0.12865042566757845
		],
		[
			4.582e1,
			0.12865042567008267
		],
		[
			4.583e1,
			0.1286504256725598
		],
		[
			4.584e1,
			0.12865042567501184
		],
		[
			4.585e1,
			0.12865042567743856
		],
		[
			4.586e1,
			0.12865042567983997
		],
		[
			4.587e1,
			0.12865042568221563
		],
		[
			4.588e1,
			0.12865042568456708
		],
		[
			4.589e1,
			0.12865042568689455
		],
		[
			4.59e1,
			0.12865042568919738
		],
		[
			4.591e1,
			0.12865042569147667
		],
		[
			4.592e1,
			0.1286504256937313
		],
		[
			4.593e1,
			0.12865042569596263
		],
		[
			4.594e1,
			0.12865042569817176
		],
		[
			4.595e1,
			0.12865042570035645
		],
		[
			4.596e1,
			0.1286504257025194
		],
		[
			4.597e1,
			0.1286504257046588
		],
		[
			4.598e1,
			0.12865042570677665
		],
		[
			4.599e1,
			0.12865042570887297
		],
		[
			4.6e1,
			0.12865042571094687
		],
		[
			4.601e1,
			0.12865042571299878
		],
		[
			4.602e1,
			0.12865042571503027
		],
		[
			4.603e1,
			0.12865042571703977
		],
		[
			4.604e1,
			0.12865042571902907
		],
		[
			4.605e1,
			0.12865042572099794
		],
		[
			4.606e1,
			0.1286504257229466
		],
		[
			4.607e1,
			0.12865042572487528
		],
		[
			4.608e1,
			0.1286504257267831
		],
		[
			4.609e1,
			0.1286504257286727
		],
		[
			4.61e1,
			0.12865042573054275
		],
		[
			4.611e1,
			0.12865042573239327
		],
		[
			4.612e1,
			0.12865042573422536
		],
		[
			4.613e1,
			0.1286504257360388
		],
		[
			4.614e1,
			0.12865042573783336
		],
		[
			4.615e1,
			0.12865042573961105
		],
		[
			4.616e1,
			0.12865042574136942
		],
		[
			4.617e1,
			0.12865042574311092
		],
		[
			4.618e1,
			0.12865042574483554
		],
		[
			4.619e1,
			0.1286504257465424
		],
		[
			4.62e1,
			0.12865042574823304
		],
		[
			4.621e1,
			0.12865042574990682
		],
		[
			4.622e1,
			0.1286504257515646
		],
		[
			4.623e1,
			0.1286504257532064
		],
		[
			4.624e1,
			0.12865042575483154
		],
		[
			4.625e1,
			0.1286504257564418
		],
		[
			4.626e1,
			0.12865042575803654
		],
		[
			4.627e1,
			0.12865042575961638
		],
		[
			4.628e1,
			0.12865042576118046
		],
		[
			4.629e1,
			0.12865042576273122
		],
		[
			4.63e1,
			0.12865042576426644
		],
		[
			4.631e1,
			0.12865042576578878
		],
		[
			4.632e1,
			0.12865042576729624
		],
		[
			4.633e1,
			0.12865042576879038
		],
		[
			4.634e1,
			0.12865042577027141
		],
		[
			4.635e1,
			0.12865042577173913
		],
		[
			4.636e1,
			0.1286504257731942
		],
		[
			4.637e1,
			0.1286504257746366
		],
		[
			4.638e1,
			0.12865042577606634
		],
		[
			4.639e1,
			0.1286504257774843
		],
		[
			4.64e1,
			0.1286504257788903
		],
		[
			4.641e1,
			0.12865042578028474
		],
		[
			4.642e1,
			0.1286504257816663
		],
		[
			4.643e1,
			0.1286504257830341
		],
		[
			4.644e1,
			0.12865042578438746
		],
		[
			4.645e1,
			0.12865042578572616
		],
		[
			4.646e1,
			0.12865042578705133
		],
		[
			4.647e1,
			0.12865042578836206
		],
		[
			4.648e1,
			0.12865042578965946
		],
		[
			4.649e1,
			0.12865042579094288
		],
		[
			4.65e1,
			0.12865042579221297
		],
		[
			4.651e1,
			0.1286504257934702
		],
		[
			4.652e1,
			0.1286504257947132
		],
		[
			4.653e1,
			0.1286504257959442
		],
		[
			4.654e1,
			0.12865042579716146
		],
		[
			4.655e1,
			0.12865042579836583
		],
		[
			4.656e1,
			0.12865042579955777
		],
		[
			4.657e1,
			0.12865042580073616
		],
		[
			4.658e1,
			0.12865042580190256
		],
		[
			4.659e1,
			0.1286504258030572
		],
		[
			4.66e1,
			0.1286504258041985
		],
		[
			4.661e1,
			0.1286504258053276
		],
		[
			4.662e1,
			0.1286504258064447
		],
		[
			4.663e1,
			0.1286504258075507
		],
		[
			4.664e1,
			0.12865042580864428
		],
		[
			4.665e1,
			0.1286504258097263
		],
		[
			4.666e1,
			0.128650425810797
		],
		[
			4.667e1,
			0.12865042581185593
		],
		[
			4.668e1,
			0.12865042581290376
		],
		[
			4.669e1,
			0.1286504258139396
		],
		[
			4.67e1,
			0.12865042581496589
		],
		[
			4.671e1,
			0.12865042581598019
		],
		[
			4.672e1,
			0.12865042581698383
		],
		[
			4.673e1,
			0.12865042581797748
		],
		[
			4.674e1,
			0.12865042581895958
		],
		[
			4.675e1,
			0.1286504258199317
		],
		[
			4.676e1,
			0.12865042582089314
		],
		[
			4.677e1,
			0.12865042582184438
		],
		[
			4.678e1,
			0.12865042582278652
		],
		[
			4.679e1,
			0.12865042582371733
		],
		[
			4.68e1,
			0.12865042582463881
		],
		[
			4.681e1,
			0.12865042582555097
		],
		[
			4.682e1,
			0.12865042582645314
		],
		[
			4.683e1,
			0.1286504258273462
		],
		[
			4.684e1,
			0.1286504258282295
		],
		[
			4.685e1,
			0.1286504258291037
		],
		[
			4.686e1,
			0.12865042582996922
		],
		[
			4.687e1,
			0.12865042583082542
		],
		[
			4.688e1,
			0.12865042583167297
		],
		[
			4.689e1,
			0.12865042583251118
		],
		[
			4.69e1,
			0.1286504258333412
		],
		[
			4.691e1,
			0.1286504258341632
		],
		[
			4.692e1,
			0.128650425834977
		],
		[
			4.693e1,
			0.12865042583578168
		],
		[
			4.694e1,
			0.1286504258365786
		],
		[
			4.695e1,
			0.12865042583736774
		],
		[
			4.696e1,
			0.1286504258381489
		],
		[
			4.697e1,
			0.12865042583892183
		],
		[
			4.698e1,
			0.12865042583968744
		],
		[
			4.699e1,
			0.12865042584044595
		],
		[
			4.7e1,
			0.1286504258411969
		],
		[
			4.701e1,
			0.12865042584194009
		],
		[
			4.702e1,
			0.12865042584267705
		],
		[
			4.703e1,
			0.1286504258434067
		],
		[
			4.704e1,
			0.12865042584412967
		],
		[
			4.705e1,
			0.12865042584484532
		],
		[
			4.706e1,
			0.1286504258455543
		],
		[
			4.707e1,
			0.1286504258462573
		],
		[
			4.708e1,
			0.1286504258469534
		],
		[
			4.709e1,
			0.12865042584764375
		],
		[
			4.71e1,
			0.12865042584832764
		],
		[
			4.711e1,
			0.12865042584900532
		],
		[
			4.712e1,
			0.128650425849677
		],
		[
			4.713e1,
			0.1286504258503438
		],
		[
			4.714e1,
			0.12865042585100417
		],
		[
			4.715e1,
			0.12865042585165964
		],
		[
			4.716e1,
			0.12865042585230935
		],
		[
			4.717e1,
			0.12865042585295328
		],
		[
			4.718e1,
			0.12865042585359254
		],
		[
			4.719e1,
			0.1286504258542278
		],
		[
			4.72e1,
			0.1286504258548571
		],
		[
			4.721e1,
			0.1286504258554817
		],
		[
			4.722e1,
			0.1286504258561021
		],
		[
			4.723e1,
			0.12865042585671693
		],
		[
			4.724e1,
			0.1286504258573249
		],
		[
			4.725e1,
			0.12865042585792663
		],
		[
			4.726e1,
			0.12865042585852238
		],
		[
			4.727e1,
			0.12865042585911146
		],
		[
			4.728e1,
			0.12865042585969455
		],
		[
			4.729e1,
			0.12865042586027164
		],
		[
			4.73e1,
			0.12865042586084297
		],
		[
			4.731e1,
			0.12865042586140718
		],
		[
			4.732e1,
			0.1286504258619663
		],
		[
			4.733e1,
			0.1286504258625194
		],
		[
			4.734e1,
			0.12865042586306608
		],
		[
			4.735e1,
			0.12865042586360742
		],
		[
			4.736e1,
			0.12865042586414255
		],
		[
			4.737e1,
			0.1286504258646728
		],
		[
			4.738e1,
			0.12865042586519682
		],
		[
			4.739e1,
			0.12865042586571507
		],
		[
			4.74e1,
			0.128650425866228
		],
		[
			4.741e1,
			0.12865042586673603
		],
		[
			4.742e1,
			0.1286504258672383
		],
		[
			4.743e1,
			0.12865042586773434
		],
		[
			4.744e1,
			0.12865042586822595
		],
		[
			4.745e1,
			0.12865042586871245
		],
		[
			4.746e1,
			0.12865042586919317
		],
		[
			4.747e1,
			0.1286504258696688
		],
		[
			4.748e1,
			0.12865042587013908
		],
		[
			4.749e1,
			0.12865042587060493
		],
		[
			4.75e1,
			0.128650425871065
		],
		[
			4.751e1,
			0.12865042587152087
		],
		[
			4.752e1,
			0.12865042587197184
		],
		[
			4.753e1,
			0.1286504258724177
		],
		[
			4.754e1,
			0.12865042587285958
		],
		[
			4.755e1,
			0.1286504258732959
		],
		[
			4.756e1,
			0.12865042587372777
		],
		[
			4.757e1,
			0.12865042587415543
		],
		[
			4.758e1,
			0.1286504258745782
		],
		[
			4.759e1,
			0.12865042587499587
		],
		[
			4.76e1,
			0.12865042587540976
		],
		[
			4.761e1,
			0.12865042587581987
		],
		[
			4.762e1,
			0.12865042587622466
		],
		[
			4.763e1,
			0.12865042587662545
		],
		[
			4.764e1,
			0.12865042587702247
		],
		[
			4.765e1,
			0.1286504258774146
		],
		[
			4.766e1,
			0.12865042587780362
		],
		[
			4.767e1,
			0.12865042587818754
		],
		[
			4.768e1,
			0.12865042587856812
		],
		[
			4.769e1,
			0.12865042587894449
		],
		[
			4.77e1,
			0.12865042587931685
		],
		[
			4.771e1,
			0.12865042587968611
		],
		[
			4.772e1,
			0.12865042588005093
		],
		[
			4.773e1,
			0.1286504258804122
		],
		[
			4.774e1,
			0.1286504258807697
		],
		[
			4.775e1,
			0.12865042588112363
		],
		[
			4.776e1,
			0.12865042588147446
		],
		[
			4.777e1,
			0.12865042588182152
		],
		[
			4.778e1,
			0.12865042588216502
		],
		[
			4.779e1,
			0.12865042588250475
		],
		[
			4.78e1,
			0.12865042588284203
		],
		[
			4.781e1,
			0.12865042588317577
		],
		[
			4.782e1,
			0.12865042588350595
		],
		[
			4.783e1,
			0.12865042588383302
		],
		[
			4.784e1,
			0.12865042588415676
		],
		[
			4.785e1,
			0.12865042588447828
		],
		[
			4.786e1,
			0.12865042588479625
		],
		[
			4.787e1,
			0.1286504258851111
		],
		[
			4.788e1,
			0.12865042588542375
		],
		[
			4.789e1,
			0.12865042588573372
		],
		[
			4.79e1,
			0.12865042588603992
		],
		[
			4.791e1,
			0.12865042588634412
		],
		[
			4.792e1,
			0.12865042588664566
		],
		[
			4.793e1,
			0.1286504258869441
		],
		[
			4.794e1,
			0.12865042588724052
		],
		[
			4.795e1,
			0.12865042588753428
		],
		[
			4.796e1,
			0.12865042588782538
		],
		[
			4.797e1,
			0.12865042588811448
		],
		[
			4.798e1,
			0.12865042588840114
		],
		[
			4.799e1,
			0.12865042588868558
		],
		[
			4.8e1,
			0.12865042588896802
		],
		[
			4.801e1,
			0.12865042588924736
		],
		[
			4.802e1,
			0.12865042588952535
		],
		[
			4.803e1,
			0.12865042588980113
		],
		[
			4.804e1,
			0.12865042589007447
		],
		[
			4.805e1,
			0.12865042589034537
		],
		[
			4.806e1,
			0.12865042589061337
		],
		[
			4.807e1,
			0.12865042589087805
		],
		[
			4.808e1,
			0.1286504258911405
		],
		[
			4.809e1,
			0.1286504258914003
		],
		[
			4.81e1,
			0.12865042589165654
		],
		[
			4.811e1,
			0.12865042589191056
		],
		[
			4.812e1,
			0.1286504258921619
		],
		[
			4.813e1,
			0.12865042589241082
		],
		[
			4.814e1,
			0.12865042589265663
		],
		[
			4.815e1,
			0.1286504258929002
		],
		[
			4.816e1,
			0.12865042589314113
		],
		[
			4.817e1,
			0.12865042589337916
		],
		[
			4.818e1,
			0.12865042589361453
		],
		[
			4.819e1,
			0.12865042589384812
		],
		[
			4.82e1,
			0.12865042589407882
		],
		[
			4.821e1,
			0.1286504258943073
		],
		[
			4.822e1,
			0.12865042589453313
		],
		[
			4.823e1,
			0.12865042589475673
		],
		[
			4.824e1,
			0.12865042589497788
		],
		[
			4.825e1,
			0.12865042589519637
		],
		[
			4.826e1,
			0.1286504258954133
		],
		[
			4.827e1,
			0.12865042589562714
		],
		[
			4.828e1,
			0.12865042589583875
		],
		[
			4.829e1,
			0.12865042589604836
		],
		[
			4.83e1,
			0.12865042589625575
		],
		[
			4.831e1,
			0.1286504258964607
		],
		[
			4.832e1,
			0.1286504258966632
		],
		[
			4.833e1,
			0.12865042589686437
		],
		[
			4.834e1,
			0.12865042589706288
		],
		[
			4.835e1,
			0.1286504258972596
		],
		[
			4.836e1,
			0.12865042589745368
		],
		[
			4.837e1,
			0.12865042589764597
		],
		[
			4.838e1,
			0.12865042589783626
		],
		[
			4.839e1,
			0.12865042589802478
		],
		[
			4.84e1,
			0.12865042589821063
		],
		[
			4.841e1,
			0.12865042589839493
		],
		[
			4.842e1,
			0.1286504258985779
		],
		[
			4.843e1,
			0.12865042589875797
		],
		[
			4.844e1,
			0.12865042589893694
		],
		[
			4.845e1,
			0.12865042589911302
		],
		[
			4.846e1,
			0.12865042589928843
		],
		[
			4.847e1,
			0.1286504258994614
		],
		[
			4.848e1,
			0.12865042589963216
		],
		[
			4.849e1,
			0.12865042589980158
		],
		[
			4.85e1,
			0.128650425899969
		],
		[
			4.851e1,
			0.12865042590013487
		],
		[
			4.852e1,
			0.1286504259002994
		],
		[
			4.853e1,
			0.12865042590046172
		],
		[
			4.854e1,
			0.1286504259006227
		],
		[
			4.855e1,
			0.1286504259007819
		],
		[
			4.856e1,
			0.12865042590093978
		],
		[
			4.857e1,
			0.12865042590109588
		],
		[
			4.858e1,
			0.1286504259012502
		],
		[
			4.859e1,
			0.1286504259014032
		],
		[
			4.86e1,
			0.12865042590155484
		],
		[
			4.861e1,
			0.12865042590170495
		],
		[
			4.862e1,
			0.12865042590185327
		],
		[
			4.863e1,
			0.1286504259020007
		],
		[
			4.864e1,
			0.12865042590214637
		],
		[
			4.865e1,
			0.1286504259022907
		],
		[
			4.866e1,
			0.12865042590243347
		],
		[
			4.867e1,
			0.12865042590257536
		],
		[
			4.868e1,
			0.1286504259027157
		],
		[
			4.869e1,
			0.1286504259028547
		],
		[
			4.87e1,
			0.12865042590299236
		],
		[
			4.871e1,
			0.12865042590312914
		],
		[
			4.872e1,
			0.1286504259032646
		],
		[
			4.873e1,
			0.12865042590339848
		],
		[
			4.874e1,
			0.12865042590353148
		],
		[
			4.875e1,
			0.1286504259036636
		],
		[
			4.876e1,
			0.12865042590379439
		],
		[
			4.877e1,
			0.12865042590392362
		],
		[
			4.878e1,
			0.12865042590405262
		],
		[
			4.879e1,
			0.12865042590417985
		],
		[
			4.88e1,
			0.12865042590430642
		],
		[
			4.881e1,
			0.1286504259044321
		],
		[
			4.882e1,
			0.12865042590455666
		],
		[
			4.883e1,
			0.1286504259046808
		],
		[
			4.884e1,
			0.12865042590480313
		],
		[
			4.885e1,
			0.12865042590492481
		],
		[
			4.886e1,
			0.12865042590504516
		],
		[
			4.887e1,
			0.1286504259051644
		],
		[
			4.888e1,
			0.12865042590528208
		],
		[
			4.889e1,
			0.12865042590539888
		],
		[
			4.89e1,
			0.12865042590551434
		],
		[
			4.891e1,
			0.12865042590562892
		],
		[
			4.892e1,
			0.1286504259057415
		],
		[
			4.893e1,
			0.12865042590585363
		],
		[
			4.894e1,
			0.12865042590596398
		],
		[
			4.895e1,
			0.12865042590607323
		],
		[
			4.896e1,
			0.12865042590618225
		],
		[
			4.897e1,
			0.1286504259062886
		],
		[
			4.898e1,
			0.12865042590639453
		],
		[
			4.899e1,
			0.12865042590649978
		],
		[
			4.9e1,
			0.12865042590660347
		],
		[
			4.901e1,
			0.12865042590670628
		],
		[
			4.902e1,
			0.12865042590680753
		],
		[
			4.903e1,
			0.1286504259069079
		],
		[
			4.904e1,
			0.12865042590700781
		],
		[
			4.905e1,
			0.12865042590710596
		],
		[
			4.906e1,
			0.128650425907203
		],
		[
			4.907e1,
			0.12865042590729936
		],
		[
			4.908e1,
			0.12865042590739462
		],
		[
			4.909e1,
			0.12865042590748876
		],
		[
			4.91e1,
			0.12865042590758158
		],
		[
			4.911e1,
			0.1286504259076735
		],
		[
			4.912e1,
			0.12865042590776543
		],
		[
			4.913e1,
			0.12865042590785558
		],
		[
			4.914e1,
			0.12865042590794484
		],
		[
			4.915e1,
			0.12865042590803277
		],
		[
			4.916e1,
			0.12865042590812026
		],
		[
			4.917e1,
			0.12865042590820663
		],
		[
			4.918e1,
			0.12865042590829212
		],
		[
			4.919e1,
			0.12865042590837628
		],
		[
			4.92e1,
			0.1286504259084602
		],
		[
			4.921e1,
			0.12865042590854303
		],
		[
			4.922e1,
			0.12865042590862497
		],
		[
			4.923e1,
			0.12865042590870623
		],
		[
			4.924e1,
			0.12865042590878661
		],
		[
			4.925e1,
			0.12865042590886544
		],
		[
			4.926e1,
			0.1286504259089445
		],
		[
			4.927e1,
			0.1286504259090222
		],
		[
			4.928e1,
			0.12865042590909903
		],
		[
			4.929e1,
			0.12865042590917497
		],
		[
			4.93e1,
			0.12865042590925024
		],
		[
			4.931e1,
			0.12865042590932463
		],
		[
			4.932e1,
			0.1286504259093988
		],
		[
			4.933e1,
			0.12865042590947162
		],
		[
			4.934e1,
			0.128650425909544
		],
		[
			4.935e1,
			0.1286504259096155
		],
		[
			4.936e1,
			0.12865042590968656
		],
		[
			4.937e1,
			0.12865042590975673
		],
		[
			4.938e1,
			0.12865042590982556
		],
		[
			4.939e1,
			0.1286504259098944
		],
		[
			4.94e1,
			0.12865042590996278
		],
		[
			4.941e1,
			0.12865042591002984
		],
		[
			4.942e1,
			0.12865042591009646
		],
		[
			4.943e1,
			0.12865042591016218
		],
		[
			4.944e1,
			0.12865042591022746
		],
		[
			4.945e1,
			0.1286504259102923
		],
		[
			4.946e1,
			0.12865042591035647
		],
		[
			4.947e1,
			0.1286504259104202
		],
		[
			4.948e1,
			0.12865042591048326
		],
		[
			4.949e1,
			0.12865042591054543
		],
		[
			4.95e1,
			0.1286504259106076
		],
		[
			4.951e1,
			0.12865042591066866
		],
		[
			4.952e1,
			0.12865042591072928
		],
		[
			4.953e1,
			0.12865042591078968
		],
		[
			4.954e1,
			0.12865042591084963
		],
		[
			4.955e1,
			0.12865042591090847
		],
		[
			4.956e1,
			0.12865042591096731
		],
		[
			4.957e1,
			0.12865042591102527
		],
		[
			4.958e1,
			0.12865042591108322
		],
		[
			4.959e1,
			0.12865042591114006
		],
		[
			4.96e1,
			0.1286504259111969
		],
		[
			4.961e1,
			0.1286504259112533
		],
		[
			4.962e1,
			0.12865042591130882
		],
		[
			4.963e1,
			0.1286504259113641
		],
		[
			4.964e1,
			0.1286504259114194
		],
		[
			4.965e1,
			0.12865042591147424
		],
		[
			4.966e1,
			0.1286504259115282
		],
		[
			4.967e1,
			0.1286504259115815
		],
		[
			4.968e1,
			0.12865042591163456
		],
		[
			4.969e1,
			0.12865042591168718
		],
		[
			4.97e1,
			0.12865042591173892
		],
		[
			4.971e1,
			0.1286504259117902
		],
		[
			4.972e1,
			0.12865042591184084
		],
		[
			4.973e1,
			0.12865042591189146
		],
		[
			4.974e1,
			0.12865042591194142
		],
		[
			4.975e1,
			0.12865042591199005
		],
		[
			4.976e1,
			0.1286504259120389
		],
		[
			4.977e1,
			0.12865042591208686
		],
		[
			4.978e1,
			0.1286504259121346
		],
		[
			4.979e1,
			0.12865042591218212
		],
		[
			4.98e1,
			0.12865042591222875
		],
		[
			4.981e1,
			0.1286504259122747
		],
		[
			4.982e1,
			0.12865042591232
		],
		[
			4.983e1,
			0.12865042591236575
		],
		[
			4.984e1,
			0.12865042591241016
		],
		[
			4.985e1,
			0.12865042591245412
		],
		[
			4.986e1,
			0.1286504259124981
		],
		[
			4.987e1,
			0.1286504259125416
		],
		[
			4.988e1,
			0.1286504259125847
		],
		[
			4.989e1,
			0.12865042591262688
		],
		[
			4.99e1,
			0.12865042591266862
		],
		[
			4.991e1,
			0.12865042591271014
		],
		[
			4.992e1,
			0.128650425912751
		],
		[
			4.993e1,
			0.12865042591279185
		],
		[
			4.994e1,
			0.1286504259128316
		],
		[
			4.995e1,
			0.12865042591287135
		],
		[
			4.996e1,
			0.1286504259129111
		],
		[
			4.997e1,
			0.12865042591294928
		],
		[
			4.998e1,
			0.12865042591298814
		],
		[
			4.999e1,
			0.1286504259130259
		],
		[
			5.0e1,
			0.12865042591306364
		],
		[
			5.001e1,
			0.12865042591310116
		],
		[
			5.002e1,
			0.12865042591313824
		],
		[
			5.003e1,
			0.12865042591317422
		],
		[
			5.004e1,
			0.1286504259132102
		],
		[
			5.005e1,
			0.12865042591324594
		],
		[
			5.006e1,
			0.12865042591328124
		],
		[
			5.007e1,
			0.1286504259133161
		],
		[
			5.008e1,
			0.12865042591335074
		],
		[
			5.009e1,
			0.12865042591338538
		],
		[
			5.01e1,
			0.1286504259134189
		],
		[
			5.011e1,
			0.12865042591345244
		],
		[
			5.012e1,
			0.12865042591348574
		],
		[
			5.013e1,
			0.12865042591351816
		],
		[
			5.014e1,
			0.12865042591355125
		],
		[
			5.015e1,
			0.128650425913583
		],
		[
			5.016e1,
			0.12865042591361497
		],
		[
			5.017e1,
			0.12865042591364673
		],
		[
			5.018e1,
			0.12865042591367737
		],
		[
			5.019e1,
			0.12865042591370868
		],
		[
			5.02e1,
			0.12865042591373888
		],
		[
			5.021e1,
			0.12865042591376974
		],
		[
			5.022e1,
			0.12865042591379927
		],
		[
			5.023e1,
			0.12865042591382903
		],
		[
			5.024e1,
			0.12865042591385856
		],
		[
			5.025e1,
			0.12865042591388764
		],
		[
			5.026e1,
			0.1286504259139163
		],
		[
			5.027e1,
			0.1286504259139447
		],
		[
			5.028e1,
			0.12865042591397335
		],
		[
			5.029e1,
			0.12865042591400133
		],
		[
			5.03e1,
			0.12865042591402887
		],
		[
			5.031e1,
			0.12865042591405684
		],
		[
			5.032e1,
			0.12865042591408393
		],
		[
			5.033e1,
			0.12865042591411102
		],
		[
			5.034e1,
			0.12865042591413767
		],
		[
			5.035e1,
			0.1286504259141643
		],
		[
			5.036e1,
			0.12865042591419007
		],
		[
			5.037e1,
			0.12865042591421627
		],
		[
			5.038e1,
			0.12865042591424247
		],
		[
			5.039e1,
			0.12865042591426779
		],
		[
			5.04e1,
			0.12865042591429288
		],
		[
			5.041e1,
			0.12865042591431886
		],
		[
			5.042e1,
			0.1286504259143435
		],
		[
			5.043e1,
			0.1286504259143686
		],
		[
			5.044e1,
			0.12865042591439324
		],
		[
			5.045e1,
			0.12865042591441767
		],
		[
			5.046e1,
			0.12865042591444187
		],
		[
			5.047e1,
			0.1286504259144663
		],
		[
			5.048e1,
			0.12865042591448983
		],
		[
			5.049e1,
			0.12865042591451337
		],
		[
			5.05e1,
			0.1286504259145369
		],
		[
			5.051e1,
			0.12865042591455977
		],
		[
			5.052e1,
			0.12865042591458287
		],
		[
			5.053e1,
			0.1286504259146053
		],
		[
			5.054e1,
			0.1286504259146275
		],
		[
			5.055e1,
			0.1286504259146497
		],
		[
			5.056e1,
			0.1286504259146719
		],
		[
			5.057e1,
			0.12865042591469322
		],
		[
			5.058e1,
			0.12865042591471454
		],
		[
			5.059e1,
			0.12865042591473608
		],
		[
			5.06e1,
			0.12865042591475695
		],
		[
			5.061e1,
			0.12865042591477782
		],
		[
			5.062e1,
			0.12865042591479803
		],
		[
			5.063e1,
			0.12865042591481846
		],
		[
			5.064e1,
			0.12865042591483866
		],
		[
			5.065e1,
			0.12865042591485887
		],
		[
			5.066e1,
			0.12865042591487819
		],
		[
			5.067e1,
			0.1286504259148975
		],
		[
			5.068e1,
			0.12865042591491704
		],
		[
			5.069e1,
			0.12865042591493614
		],
		[
			5.07e1,
			0.128650425914955
		],
		[
			5.071e1,
			0.12865042591497344
		],
		[
			5.072e1,
			0.1286504259149921
		],
		[
			5.073e1,
			0.12865042591501008
		],
		[
			5.074e1,
			0.12865042591502807
		],
		[
			5.075e1,
			0.1286504259150465
		],
		[
			5.076e1,
			0.12865042591506404
		],
		[
			5.077e1,
			0.1286504259150809
		],
		[
			5.078e1,
			0.12865042591509868
		],
		[
			5.079e1,
			0.12865042591511555
		],
		[
			5.08e1,
			0.12865042591513265
		],
		[
			5.081e1,
			0.1286504259151493
		],
		[
			5.082e1,
			0.12865042591516573
		],
		[
			5.083e1,
			0.12865042591518216
		],
		[
			5.084e1,
			0.12865042591519815
		],
		[
			5.085e1,
			0.12865042591521458
		],
		[
			5.086e1,
			0.12865042591523035
		],
		[
			5.087e1,
			0.1286504259152461
		],
		[
			5.088e1,
			0.12865042591526188
		],
		[
			5.089e1,
			0.1286504259152772
		],
		[
			5.09e1,
			0.12865042591529208
		],
		[
			5.091e1,
			0.12865042591530718
		],
		[
			5.092e1,
			0.12865042591532205
		],
		[
			5.093e1,
			0.12865042591533715
		],
		[
			5.094e1,
			0.12865042591535136
		],
		[
			5.095e1,
			0.12865042591536602
		],
		[
			5.096e1,
			0.12865042591538067
		],
		[
			5.097e1,
			0.12865042591539422
		],
		[
			5.098e1,
			0.12865042591540843
		],
		[
			5.099e1,
			0.12865042591542197
		],
		[
			5.1e1,
			0.1286504259154364
		],
		[
			5.101e1,
			0.12865042591544995
		],
		[
			5.102e1,
			0.12865042591546327
		],
		[
			5.103e1,
			0.1286504259154766
		],
		[
			5.104e1,
			0.12865042591548992
		],
		[
			5.105e1,
			0.1286504259155028
		],
		[
			5.106e1,
			0.12865042591551612
		],
		[
			5.107e1,
			0.12865042591552855
		],
		[
			5.108e1,
			0.12865042591554143
		],
		[
			5.109e1,
			0.12865042591555387
		],
		[
			5.11e1,
			0.12865042591556652
		],
		[
			5.111e1,
			0.12865042591557918
		],
		[
			5.112e1,
			0.12865042591559073
		],
		[
			5.113e1,
			0.12865042591560316
		],
		[
			5.114e1,
			0.12865042591561493
		],
		[
			5.115e1,
			0.12865042591562714
		],
		[
			5.116e1,
			0.1286504259156387
		],
		[
			5.117e1,
			0.12865042591565068
		],
		[
			5.118e1,
			0.12865042591566223
		],
		[
			5.119e1,
			0.12865042591567377
		],
		[
			5.12e1,
			0.12865042591568532
		],
		[
			5.121e1,
			0.12865042591569664
		],
		[
			5.122e1,
			0.12865042591570774
		],
		[
			5.123e1,
			0.12865042591571885
		],
		[
			5.124e1,
			0.12865042591573017
		],
		[
			5.125e1,
			0.12865042591574127
		],
		[
			5.126e1,
			0.12865042591575193
		],
		[
			5.127e1,
			0.12865042591576237
		],
		[
			5.128e1,
			0.12865042591577303
		],
		[
			5.129e1,
			0.1286504259157839
		],
		[
			5.13e1,
			0.12865042591579434
		],
		[
			5.131e1,
			0.12865042591580478
		],
		[
			5.132e1,
			0.128650425915815
		],
		[
			5.133e1,
			0.1286504259158252
		],
		[
			5.134e1,
			0.1286504259158352
		],
		[
			5.135e1,
			0.1286504259158452
		],
		[
			5.136e1,
			0.12865042591585518
		],
		[
			5.137e1,
			0.12865042591586473
		],
		[
			5.138e1,
			0.1286504259158745
		],
		[
			5.139e1,
			0.12865042591588383
		],
		[
			5.14e1,
			0.12865042591589315
		],
		[
			5.141e1,
			0.12865042591590292
		],
		[
			5.142e1,
			0.1286504259159118
		],
		[
			5.143e1,
			0.1286504259159209
		],
		[
			5.144e1,
			0.12865042591593
		],
		[
			5.145e1,
			0.12865042591593934
		],
		[
			5.146e1,
			0.12865042591594755
		],
		[
			5.147e1,
			0.12865042591595688
		],
		[
			5.148e1,
			0.12865042591596532
		],
		[
			5.149e1,
			0.12865042591597353
		],
		[
			5.15e1,
			0.12865042591598197
		],
		[
			5.151e1,
			0.12865042591599063
		],
		[
			5.152e1,
			0.12865042591599885
		],
		[
			5.153e1,
			0.12865042591600706
		],
		[
			5.154e1,
			0.12865042591601528
		],
		[
			5.155e1,
			0.12865042591602305
		],
		[
			5.156e1,
			0.12865042591603126
		],
		[
			5.157e1,
			0.1286504259160388
		],
		[
			5.158e1,
			0.12865042591604703
		],
		[
			5.159e1,
			0.12865042591605458
		],
		[
			5.16e1,
			0.12865042591606235
		],
		[
			5.161e1,
			0.12865042591606968
		],
		[
			5.162e1,
			0.128650425916077
		],
		[
			5.163e1,
			0.12865042591608455
		],
		[
			5.164e1,
			0.12865042591609166
		],
		[
			5.165e1,
			0.1286504259160992
		],
		[
			5.166e1,
			0.12865042591610631
		],
		[
			5.167e1,
			0.12865042591611298
		],
		[
			5.168e1,
			0.12865042591612008
		],
		[
			5.169e1,
			0.1286504259161272
		],
		[
			5.17e1,
			0.12865042591613407
		],
		[
			5.171e1,
			0.12865042591614095
		],
		[
			5.172e1,
			0.12865042591614761
		],
		[
			5.173e1,
			0.12865042591615383
		],
		[
			5.174e1,
			0.12865042591616072
		],
		[
			5.175e1,
			0.12865042591616715
		],
		[
			5.176e1,
			0.12865042591617337
		],
		[
			5.177e1,
			0.1286504259161798
		],
		[
			5.178e1,
			0.12865042591618625
		],
		[
			5.179e1,
			0.12865042591619247
		],
		[
			5.18e1,
			0.12865042591619869
		],
		[
			5.181e1,
			0.1286504259162049
		],
		[
			5.182e1,
			0.1286504259162109
		],
		[
			5.183e1,
			0.12865042591621667
		],
		[
			5.184e1,
			0.12865042591622267
		],
		[
			5.185e1,
			0.12865042591622866
		],
		[
			5.186e1,
			0.12865042591623466
		],
		[
			5.187e1,
			0.1286504259162402
		],
		[
			5.188e1,
			0.12865042591624598
		],
		[
			5.189e1,
			0.12865042591625153
		],
		[
			5.19e1,
			0.12865042591625708
		],
		[
			5.191e1,
			0.12865042591626308
		],
		[
			5.192e1,
			0.1286504259162684
		],
		[
			5.193e1,
			0.12865042591627374
		],
		[
			5.194e1,
			0.12865042591627907
		],
		[
			5.195e1,
			0.12865042591628417
		],
		[
			5.196e1,
			0.12865042591628972
		],
		[
			5.197e1,
			0.12865042591629483
		],
		[
			5.198e1,
			0.12865042591630038
		],
		[
			5.199e1,
			0.1286504259163055
		],
		[
			5.2e1,
			0.12865042591631037
		],
		[
			5.201e1,
			0.12865042591631548
		],
		[
			5.202e1,
			0.1286504259163206
		],
		[
			5.203e1,
			0.12865042591632547
		],
		[
			5.204e1,
			0.12865042591633058
		],
		[
			5.205e1,
			0.12865042591633524
		],
		[
			5.206e1,
			0.1286504259163399
		],
		[
			5.207e1,
			0.128650425916345
		],
		[
			5.208e1,
			0.12865042591634968
		],
		[
			5.209e1,
			0.12865042591635456
		],
		[
			5.21e1,
			0.128650425916359
		],
		[
			5.211e1,
			0.128650425916363
		],
		[
			5.212e1,
			0.128650425916367
		],
		[
			5.213e1,
			0.12865042591637055
		],
		[
			5.214e1,
			0.1286504259163741
		],
		[
			5.215e1,
			0.128650425916377
		],
		[
			5.216e1,
			0.12865042591638032
		],
		[
			5.217e1,
			0.12865042591638276
		],
		[
			5.218e1,
			0.12865042591638498
		],
		[
			5.219e1,
			0.12865042591638765
		],
		[
			5.22e1,
			0.1286504259163892
		],
		[
			5.221e1,
			0.1286504259163912
		],
		[
			5.222e1,
			0.12865042591639275
		],
		[
			5.223e1,
			0.12865042591639408
		],
		[
			5.224e1,
			0.12865042591639497
		],
		[
			5.225e1,
			0.12865042591639586
		],
		[
			5.226e1,
			0.12865042591639675
		],
		[
			5.227e1,
			0.12865042591639697
		],
		[
			5.228e1,
			0.12865042591639764
		],
		[
			5.229e1,
			0.12865042591639742
		],
		[
			5.23e1,
			0.12865042591639742
		],
		[
			5.231e1,
			0.1286504259163972
		],
		[
			5.232e1,
			0.12865042591639653
		],
		[
			5.233e1,
			0.12865042591639586
		],
		[
			5.234e1,
			0.12865042591639497
		],
		[
			5.235e1,
			0.12865042591639386
		],
		[
			5.236e1,
			0.12865042591639275
		],
		[
			5.237e1,
			0.12865042591639142
		],
		[
			5.238e1,
			0.12865042591638964
		],
		[
			5.239e1,
			0.12865042591638787
		],
		[
			5.24e1,
			0.1286504259163861
		],
		[
			5.241e1,
			0.12865042591638365
		],
		[
			5.242e1,
			0.1286504259163812
		],
		[
			5.243e1,
			0.12865042591637899
		],
		[
			5.244e1,
			0.12865042591637588
		],
		[
			5.245e1,
			0.12865042591637366
		],
		[
			5.246e1,
			0.12865042591637033
		],
		[
			5.247e1,
			0.12865042591636744
		],
		[
			5.248e1,
			0.12865042591636433
		],
		[
			5.249e1,
			0.12865042591636056
		],
		[
			5.25e1,
			0.12865042591635723
		],
		[
			5.251e1,
			0.12865042591635323
		],
		[
			5.252e1,
			0.12865042591634968
		],
		[
			5.253e1,
			0.12865042591634612
		],
		[
			5.254e1,
			0.12865042591634235
		],
		[
			5.255e1,
			0.12865042591633769
		],
		[
			5.256e1,
			0.12865042591633324
		],
		[
			5.257e1,
			0.1286504259163288
		],
		[
			5.258e1,
			0.12865042591632436
		],
		[
			5.259e1,
			0.1286504259163197
		],
		[
			5.26e1,
			0.12865042591631526
		],
		[
			5.261e1,
			0.12865042591631015
		],
		[
			5.262e1,
			0.12865042591630504
		],
		[
			5.263e1,
			0.12865042591630016
		],
		[
			5.264e1,
			0.12865042591629505
		],
		[
			5.265e1,
			0.12865042591628928
		],
		[
			5.266e1,
			0.12865042591628395
		],
		[
			5.267e1,
			0.12865042591627884
		],
		[
			5.268e1,
			0.1286504259162733
		],
		[
			5.269e1,
			0.1286504259162673
		],
		[
			5.27e1,
			0.12865042591626175
		],
		[
			5.271e1,
			0.12865042591625553
		],
		[
			5.272e1,
			0.1286504259162502
		],
		[
			5.273e1,
			0.12865042591624398
		],
		[
			5.274e1,
			0.12865042591623777
		],
		[
			5.275e1,
			0.12865042591623177
		],
		[
			5.276e1,
			0.12865042591622577
		],
		[
			5.277e1,
			0.12865042591622
		],
		[
			5.278e1,
			0.12865042591621334
		],
		[
			5.279e1,
			0.12865042591620668
		],
		[
			5.28e1,
			0.12865042591620046
		],
		[
			5.281e1,
			0.12865042591619424
		],
		[
			5.282e1,
			0.12865042591618736
		],
		[
			5.283e1,
			0.1286504259161807
		],
		[
			5.284e1,
			0.12865042591617426
		],
		[
			5.285e1,
			0.1286504259161676
		],
		[
			5.286e1,
			0.12865042591616072
		],
		[
			5.287e1,
			0.12865042591615428
		],
		[
			5.288e1,
			0.1286504259161474
		],
		[
			5.289e1,
			0.1286504259161405
		],
		[
			5.29e1,
			0.12865042591613407
		],
		[
			5.291e1,
			0.12865042591612674
		],
		[
			5.292e1,
			0.12865042591612008
		],
		[
			5.293e1,
			0.12865042591611298
		],
		[
			5.294e1,
			0.12865042591610631
		],
		[
			5.295e1,
			0.12865042591609965
		],
		[
			5.296e1,
			0.12865042591609277
		],
		[
			5.297e1,
			0.12865042591608522
		],
		[
			5.298e1,
			0.12865042591607878
		],
		[
			5.299e1,
			0.12865042591607168
		],
		[
			5.3e1,
			0.12865042591606501
		],
		[
			5.301e1,
			0.1286504259160579
		],
		[
			5.302e1,
			0.12865042591605125
		],
		[
			5.303e1,
			0.12865042591604414
		],
		[
			5.304e1,
			0.12865042591603726
		],
		[
			5.305e1,
			0.12865042591603015
		],
		[
			5.306e1,
			0.12865042591602371
		],
		[
			5.307e1,
			0.12865042591601705
		],
		[
			5.308e1,
			0.12865042591600995
		],
		[
			5.309e1,
			0.12865042591600284
		],
		[
			5.31e1,
			0.12865042591599618
		],
		[
			5.311e1,
			0.12865042591598996
		],
		[
			5.312e1,
			0.12865042591598286
		],
		[
			5.313e1,
			0.12865042591597642
		],
		[
			5.314e1,
			0.1286504259159693
		],
		[
			5.315e1,
			0.1286504259159631
		],
		[
			5.316e1,
			0.12865042591595666
		],
		[
			5.317e1,
			0.12865042591595044
		],
		[
			5.318e1,
			0.12865042591594378
		],
		[
			5.319e1,
			0.12865042591593734
		],
		[
			5.32e1,
			0.12865042591593112
		],
		[
			5.321e1,
			0.12865042591592513
		],
		[
			5.322e1,
			0.1286504259159187
		],
		[
			5.323e1,
			0.1286504259159127
		],
		[
			5.324e1,
			0.12865042591590647
		],
		[
			5.325e1,
			0.12865042591590115
		],
		[
			5.326e1,
			0.12865042591589448
		],
		[
			5.327e1,
			0.12865042591588915
		],
		[
			5.328e1,
			0.12865042591588338
		],
		[
			5.329e1,
			0.12865042591587783
		],
		[
			5.33e1,
			0.12865042591587228
		],
		[
			5.331e1,
			0.1286504259158665
		],
		[
			5.332e1,
			0.1286504259158614
		],
		[
			5.333e1,
			0.12865042591585651
		],
		[
			5.334e1,
			0.12865042591585096
		],
		[
			5.335e1,
			0.12865042591584608
		],
		[
			5.336e1,
			0.12865042591584097
		],
		[
			5.337e1,
			0.1286504259158361
		],
		[
			5.338e1,
			0.12865042591583165
		],
		[
			5.339e1,
			0.12865042591582654
		],
		[
			5.34e1,
			0.12865042591582232
		],
		[
			5.341e1,
			0.1286504259158181
		],
		[
			5.342e1,
			0.12865042591581366
		],
		[
			5.343e1,
			0.12865042591580922
		],
		[
			5.344e1,
			0.1286504259158059
		],
		[
			5.345e1,
			0.1286504259158019
		],
		[
			5.346e1,
			0.12865042591579812
		],
		[
			5.347e1,
			0.12865042591579456
		],
		[
			5.348e1,
			0.128650425915791
		],
		[
			5.349e1,
			0.1286504259157879
		],
		[
			5.35e1,
			0.12865042591578435
		],
		[
			5.351e1,
			0.12865042591578146
		],
		[
			5.352e1,
			0.12865042591577858
		],
		[
			5.353e1,
			0.1286504259157759
		],
		[
			5.354e1,
			0.12865042591577325
		],
		[
			5.355e1,
			0.12865042591577103
		],
		[
			5.356e1,
			0.1286504259157688
		],
		[
			5.357e1,
			0.1286504259157666
		],
		[
			5.358e1,
			0.1286504259157648
		],
		[
			5.359e1,
			0.12865042591576303
		],
		[
			5.36e1,
			0.12865042591576148
		],
		[
			5.361e1,
			0.12865042591575993
		],
		[
			5.362e1,
			0.12865042591575881
		],
		[
			5.363e1,
			0.12865042591575793
		],
		[
			5.364e1,
			0.12865042591575682
		],
		[
			5.365e1,
			0.12865042591575637
		],
		[
			5.366e1,
			0.12865042591575593
		],
		[
			5.367e1,
			0.1286504259157557
		],
		[
			5.368e1,
			0.12865042591575548
		],
		[
			5.369e1,
			0.1286504259157557
		],
		[
			5.37e1,
			0.12865042591575593
		],
		[
			5.371e1,
			0.12865042591575682
		],
		[
			5.372e1,
			0.12865042591575748
		],
		[
			5.373e1,
			0.12865042591575815
		],
		[
			5.374e1,
			0.1286504259157586
		],
		[
			5.375e1,
			0.12865042591575904
		],
		[
			5.376e1,
			0.12865042591575904
		],
		[
			5.377e1,
			0.1286504259157586
		],
		[
			5.378e1,
			0.12865042591575815
		],
		[
			5.379e1,
			0.12865042591575726
		],
		[
			5.38e1,
			0.12865042591575637
		],
		[
			5.381e1,
			0.12865042591575482
		],
		[
			5.382e1,
			0.12865042591575326
		],
		[
			5.383e1,
			0.1286504259157515
		],
		[
			5.384e1,
			0.12865042591574927
		],
		[
			5.385e1,
			0.1286504259157466
		],
		[
			5.386e1,
			0.12865042591574416
		],
		[
			5.387e1,
			0.12865042591574127
		],
		[
			5.388e1,
			0.12865042591573816
		],
		[
			5.389e1,
			0.1286504259157346
		],
		[
			5.39e1,
			0.12865042591573106
		],
		[
			5.391e1,
			0.12865042591572706
		],
		[
			5.392e1,
			0.12865042591572307
		],
		[
			5.393e1,
			0.12865042591571885
		],
		[
			5.394e1,
			0.12865042591571418
		],
		[
			5.395e1,
			0.12865042591570952
		],
		[
			5.396e1,
			0.12865042591570464
		],
		[
			5.397e1,
			0.1286504259156993
		],
		[
			5.398e1,
			0.12865042591569398
		],
		[
			5.399e1,
			0.12865042591568843
		],
		[
			5.4e1,
			0.12865042591568265
		],
		[
			5.401e1,
			0.12865042591567644
		],
		[
			5.402e1,
			0.12865042591567022
		],
		[
			5.403e1,
			0.128650425915664
		],
		[
			5.404e1,
			0.12865042591565712
		],
		[
			5.405e1,
			0.12865042591565068
		],
		[
			5.406e1,
			0.1286504259156438
		],
		[
			5.407e1,
			0.12865042591563602
		],
		[
			5.408e1,
			0.12865042591562892
		],
		[
			5.409e1,
			0.1286504259156218
		],
		[
			5.41e1,
			0.12865042591561426
		],
		[
			5.411e1,
			0.12865042591560627
		],
		[
			5.412e1,
			0.1286504259155985
		],
		[
			5.413e1,
			0.12865042591559028
		],
		[
			5.414e1,
			0.12865042591558185
		],
		[
			5.415e1,
			0.12865042591557385
		],
		[
			5.416e1,
			0.12865042591556497
		],
		[
			5.417e1,
			0.12865042591555675
		],
		[
			5.418e1,
			0.12865042591554765
		],
		[
			5.419e1,
			0.12865042591553877
		],
		[
			5.42e1,
			0.12865042591552944
		],
		[
			5.421e1,
			0.12865042591552056
		],
		[
			5.422e1,
			0.12865042591551124
		],
		[
			5.423e1,
			0.12865042591550147
		],
		[
			5.424e1,
			0.12865042591549214
		],
		[
			5.425e1,
			0.12865042591548215
		],
		[
			5.426e1,
			0.12865042591547216
		],
		[
			5.427e1,
			0.1286504259154626
		],
		[
			5.428e1,
			0.12865042591545306
		],
		[
			5.429e1,
			0.12865042591544262
		],
		[
			5.43e1,
			0.1286504259154322
		],
		[
			5.431e1,
			0.12865042591542197
		],
		[
			5.432e1,
			0.12865042591541176
		],
		[
			5.433e1,
			0.12865042591540155
		],
		[
			5.434e1,
			0.1286504259153909
		],
		[
			5.435e1,
			0.12865042591538023
		],
		[
			5.436e1,
			0.12865042591536957
		],
		[
			5.437e1,
			0.12865042591535847
		],
		[
			5.438e1,
			0.12865042591534803
		],
		[
			5.439e1,
			0.12865042591533715
		],
		[
			5.44e1,
			0.12865042591532605
		],
		[
			5.441e1,
			0.12865042591531495
		],
		[
			5.442e1,
			0.1286504259153043
		],
		[
			5.443e1,
			0.12865042591529297
		],
		[
			5.444e1,
			0.12865042591528209
		],
		[
			5.445e1,
			0.12865042591527054
		],
		[
			5.446e1,
			0.12865042591525944
		],
		[
			5.447e1,
			0.12865042591524833
		],
		[
			5.448e1,
			0.1286504259152368
		],
		[
			5.449e1,
			0.1286504259152259
		],
		[
			5.45e1,
			0.12865042591521414
		],
		[
			5.451e1,
			0.12865042591520282
		],
		[
			5.452e1,
			0.1286504259151915
		],
		[
			5.453e1,
			0.12865042591517994
		],
		[
			5.454e1,
			0.12865042591516862
		],
		[
			5.455e1,
			0.12865042591515774
		],
		[
			5.456e1,
			0.12865042591514597
		],
		[
			5.457e1,
			0.1286504259151342
		],
		[
			5.458e1,
			0.12865042591512288
		],
		[
			5.459e1,
			0.12865042591511155
		],
		[
			5.46e1,
			0.12865042591510045
		],
		[
			5.461e1,
			0.1286504259150889
		],
		[
			5.462e1,
			0.1286504259150778
		],
		[
			5.463e1,
			0.12865042591506604
		],
		[
			5.464e1,
			0.12865042591505516
		],
		[
			5.465e1,
			0.1286504259150434
		],
		[
			5.466e1,
			0.12865042591503273
		],
		[
			5.467e1,
			0.1286504259150214
		],
		[
			5.468e1,
			0.1286504259150103
		],
		[
			5.469e1,
			0.12865042591499876
		],
		[
			5.47e1,
			0.12865042591498788
		],
		[
			5.471e1,
			0.12865042591497677
		],
		[
			5.472e1,
			0.1286504259149659
		],
		[
			5.473e1,
			0.1286504259149548
		],
		[
			5.474e1,
			0.12865042591494413
		],
		[
			5.475e1,
			0.12865042591493303
		],
		[
			5.476e1,
			0.12865042591492282
		],
		[
			5.477e1,
			0.12865042591491216
		],
		[
			5.478e1,
			0.1286504259149015
		],
		[
			5.479e1,
			0.12865042591489106
		],
		[
			5.48e1,
			0.12865042591488018
		],
		[
			5.481e1,
			0.1286504259148702
		],
		[
			5.482e1,
			0.12865042591485998
		],
		[
			5.483e1,
			0.12865042591484954
		],
		[
			5.484e1,
			0.12865042591483977
		],
		[
			5.485e1,
			0.12865042591482956
		],
		[
			5.486e1,
			0.12865042591482023
		],
		[
			5.487e1,
			0.12865042591481046
		],
		[
			5.488e1,
			0.1286504259148007
		],
		[
			5.489e1,
			0.12865042591479137
		],
		[
			5.49e1,
			0.1286504259147816
		],
		[
			5.491e1,
			0.12865042591477227
		],
		[
			5.492e1,
			0.1286504259147634
		],
		[
			5.493e1,
			0.12865042591475429
		],
		[
			5.494e1,
			0.12865042591474563
		],
		[
			5.495e1,
			0.12865042591473674
		],
		[
			5.496e1,
			0.12865042591472786
		],
		[
			5.497e1,
			0.12865042591471965
		],
		[
			5.498e1,
			0.1286504259147112
		],
		[
			5.499e1,
			0.12865042591470321
		],
		[
			5.5e1,
			0.128650425914695
		],
		[
			5.501e1,
			0.12865042591468723
		],
		[
			5.502e1,
			0.12865042591467968
		],
		[
			5.503e1,
			0.1286504259146719
		],
		[
			5.504e1,
			0.12865042591466436
		],
		[
			5.505e1,
			0.12865042591465747
		],
		[
			5.506e1,
			0.1286504259146506
		],
		[
			5.507e1,
			0.1286504259146437
		],
		[
			5.508e1,
			0.12865042591463682
		],
		[
			5.509e1,
			0.1286504259146306
		],
		[
			5.51e1,
			0.12865042591462417
		],
		[
			5.511e1,
			0.12865042591461773
		],
		[
			5.512e1,
			0.12865042591461218
		],
		[
			5.513e1,
			0.1286504259146064
		],
		[
			5.514e1,
			0.12865042591460085
		],
		[
			5.515e1,
			0.12865042591459575
		],
		[
			5.516e1,
			0.1286504259145902
		],
		[
			5.517e1,
			0.12865042591458575
		],
		[
			5.518e1,
			0.12865042591458087
		],
		[
			5.519e1,
			0.12865042591457643
		],
		[
			5.52e1,
			0.12865042591457243
		],
		[
			5.521e1,
			0.12865042591456843
		],
		[
			5.522e1,
			0.12865042591456444
		],
		[
			5.523e1,
			0.1286504259145611
		],
		[
			5.524e1,
			0.128650425914558
		],
		[
			5.525e1,
			0.1286504259145551
		],
		[
			5.526e1,
			0.128650425914552
		],
		[
			5.527e1,
			0.12865042591454934
		],
		[
			5.528e1,
			0.12865042591454712
		],
		[
			5.529e1,
			0.12865042591454534
		],
		[
			5.53e1,
			0.12865042591454334
		],
		[
			5.531e1,
			0.1286504259145418
		],
		[
			5.532e1,
			0.12865042591454046
		],
		[
			5.533e1,
			0.12865042591453957
		],
		[
			5.534e1,
			0.12865042591453912
		],
		[
			5.535e1,
			0.12865042591453846
		],
		[
			5.536e1,
			0.12865042591453824
		],
		[
			5.537e1,
			0.12865042591453868
		],
		[
			5.538e1,
			0.12865042591453868
		],
		[
			5.539e1,
			0.12865042591453846
		],
		[
			5.54e1,
			0.12865042591453868
		],
		[
			5.541e1,
			0.12865042591453868
		],
		[
			5.542e1,
			0.12865042591453868
		],
		[
			5.543e1,
			0.12865042591453846
		],
		[
			5.544e1,
			0.12865042591453824
		],
		[
			5.545e1,
			0.12865042591453846
		],
		[
			5.546e1,
			0.1286504259145378
		],
		[
			5.547e1,
			0.1286504259145378
		],
		[
			5.548e1,
			0.12865042591453735
		],
		[
			5.549e1,
			0.12865042591453735
		],
		[
			5.55e1,
			0.1286504259145369
		],
		[
			5.551e1,
			0.12865042591453624
		],
		[
			5.552e1,
			0.1286504259145358
		],
		[
			5.553e1,
			0.12865042591453513
		],
		[
			5.554e1,
			0.12865042591453468
		],
		[
			5.555e1,
			0.12865042591453402
		],
		[
			5.556e1,
			0.12865042591453357
		],
		[
			5.557e1,
			0.1286504259145329
		],
		[
			5.558e1,
			0.12865042591453202
		],
		[
			5.559e1,
			0.12865042591453135
		],
		[
			5.56e1,
			0.12865042591453069
		],
		[
			5.561e1,
			0.1286504259145298
		],
		[
			5.562e1,
			0.12865042591452913
		],
		[
			5.563e1,
			0.12865042591452802
		],
		[
			5.564e1,
			0.12865042591452713
		],
		[
			5.565e1,
			0.12865042591452647
		],
		[
			5.566e1,
			0.12865042591452536
		],
		[
			5.567e1,
			0.12865042591452447
		],
		[
			5.568e1,
			0.12865042591452314
		],
		[
			5.569e1,
			0.12865042591452225
		],
		[
			5.57e1,
			0.12865042591452114
		],
		[
			5.571e1,
			0.12865042591452003
		],
		[
			5.572e1,
			0.12865042591451892
		],
		[
			5.573e1,
			0.12865042591451759
		],
		[
			5.574e1,
			0.12865042591451648
		],
		[
			5.575e1,
			0.12865042591451514
		],
		[
			5.576e1,
			0.12865042591451403
		],
		[
			5.577e1,
			0.12865042591451248
		],
		[
			5.578e1,
			0.1286504259145116
		],
		[
			5.579e1,
			0.12865042591451004
		],
		[
			5.58e1,
			0.1286504259145087
		],
		[
			5.581e1,
			0.12865042591450737
		],
		[
			5.582e1,
			0.12865042591450582
		],
		[
			5.583e1,
			0.1286504259145047
		],
		[
			5.584e1,
			0.12865042591450293
		],
		[
			5.585e1,
			0.1286504259145016
		],
		[
			5.586e1,
			0.12865042591450027
		],
		[
			5.587e1,
			0.1286504259144987
		],
		[
			5.588e1,
			0.12865042591449738
		],
		[
			5.589e1,
			0.1286504259144956
		],
		[
			5.59e1,
			0.12865042591449427
		],
		[
			5.591e1,
			0.1286504259144925
		],
		[
			5.592e1,
			0.12865042591449072
		],
		[
			5.593e1,
			0.12865042591448916
		],
		[
			5.594e1,
			0.1286504259144876
		],
		[
			5.595e1,
			0.12865042591448583
		],
		[
			5.596e1,
			0.12865042591448428
		],
		[
			5.597e1,
			0.12865042591448272
		],
		[
			5.598e1,
			0.12865042591448117
		],
		[
			5.599e1,
			0.12865042591447917
		],
		[
			5.6e1,
			0.12865042591447784
		],
		[
			5.601e1,
			0.12865042591447606
		],
		[
			5.602e1,
			0.12865042591447384
		],
		[
			5.603e1,
			0.1286504259144723
		],
		[
			5.604e1,
			0.12865042591447073
		],
		[
			5.605e1,
			0.12865042591446874
		],
		[
			5.606e1,
			0.12865042591446718
		],
		[
			5.607e1,
			0.1286504259144654
		],
		[
			5.608e1,
			0.12865042591446363
		],
		[
			5.609e1,
			0.12865042591446185
		],
		[
			5.61e1,
			0.12865042591445985
		],
		[
			5.611e1,
			0.12865042591445808
		],
		[
			5.612e1,
			0.1286504259144563
		],
		[
			5.613e1,
			0.12865042591445452
		],
		[
			5.614e1,
			0.12865042591445297
		],
		[
			5.615e1,
			0.12865042591445075
		],
		[
			5.616e1,
			0.12865042591444897
		],
		[
			5.617e1,
			0.1286504259144472
		],
		[
			5.618e1,
			0.12865042591444542
		],
		[
			5.619e1,
			0.12865042591444364
		],
		[
			5.62e1,
			0.12865042591444187
		],
		[
			5.621e1,
			0.12865042591443987
		],
		[
			5.622e1,
			0.12865042591443787
		],
		[
			5.623e1,
			0.1286504259144361
		],
		[
			5.624e1,
			0.12865042591443432
		],
		[
			5.625e1,
			0.12865042591443254
		],
		[
			5.626e1,
			0.12865042591443077
		],
		[
			5.627e1,
			0.128650425914429
		],
		[
			5.628e1,
			0.1286504259144272
		],
		[
			5.629e1,
			0.12865042591442544
		],
		[
			5.63e1,
			0.12865042591442344
		],
		[
			5.631e1,
			0.12865042591442144
		],
		[
			5.632e1,
			0.1286504259144201
		],
		[
			5.633e1,
			0.1286504259144179
		],
		[
			5.634e1,
			0.12865042591441633
		],
		[
			5.635e1,
			0.12865042591441478
		],
		[
			5.636e1,
			0.12865042591441278
		],
		[
			5.637e1,
			0.12865042591441123
		],
		[
			5.638e1,
			0.128650425914409
		],
		[
			5.639e1,
			0.12865042591440745
		],
		[
			5.64e1,
			0.1286504259144059
		],
		[
			5.641e1,
			0.12865042591440412
		],
		[
			5.642e1,
			0.12865042591440234
		],
		[
			5.643e1,
			0.1286504259144008
		],
		[
			5.644e1,
			0.128650425914399
		],
		[
			5.645e1,
			0.12865042591439746
		],
		[
			5.646e1,
			0.1286504259143959
		],
		[
			5.647e1,
			0.12865042591439435
		],
		[
			5.648e1,
			0.12865042591439257
		],
		[
			5.649e1,
			0.1286504259143908
		],
		[
			5.65e1,
			0.12865042591438947
		],
		[
			5.651e1,
			0.1286504259143877
		],
		[
			5.652e1,
			0.12865042591438614
		],
		[
			5.653e1,
			0.12865042591438458
		],
		[
			5.654e1,
			0.12865042591438325
		],
		[
			5.655e1,
			0.12865042591438147
		],
		[
			5.656e1,
			0.12865042591437992
		],
		[
			5.657e1,
			0.1286504259143788
		],
		[
			5.658e1,
			0.12865042591437748
		],
		[
			5.659e1,
			0.12865042591437614
		],
		[
			5.66e1,
			0.12865042591437437
		],
		[
			5.661e1,
			0.1286504259143728
		],
		[
			5.662e1,
			0.1286504259143717
		],
		[
			5.663e1,
			0.12865042591437037
		],
		[
			5.664e1,
			0.12865042591436882
		],
		[
			5.665e1,
			0.1286504259143677
		],
		[
			5.666e1,
			0.12865042591436637
		],
		[
			5.667e1,
			0.12865042591436526
		],
		[
			5.668e1,
			0.12865042591436415
		],
		[
			5.669e1,
			0.12865042591436282
		],
		[
			5.67e1,
			0.12865042591436193
		],
		[
			5.671e1,
			0.1286504259143606
		],
		[
			5.672e1,
			0.1286504259143597
		],
		[
			5.673e1,
			0.1286504259143586
		],
		[
			5.674e1,
			0.1286504259143575
		],
		[
			5.675e1,
			0.1286504259143566
		],
		[
			5.676e1,
			0.1286504259143555
		],
		[
			5.677e1,
			0.1286504259143546
		],
		[
			5.678e1,
			0.12865042591435372
		],
		[
			5.679e1,
			0.1286504259143526
		],
		[
			5.68e1,
			0.12865042591435216
		],
		[
			5.681e1,
			0.12865042591435127
		],
		[
			5.682e1,
			0.12865042591435039
		],
		[
			5.683e1,
			0.1286504259143495
		],
		[
			5.684e1,
			0.12865042591434905
		],
		[
			5.685e1,
			0.1286504259143486
		],
		[
			5.686e1,
			0.12865042591434794
		],
		[
			5.687e1,
			0.12865042591434728
		],
		[
			5.688e1,
			0.12865042591434683
		],
		[
			5.689e1,
			0.1286504259143464
		],
		[
			5.69e1,
			0.12865042591434594
		],
		[
			5.691e1,
			0.1286504259143455
		],
		[
			5.692e1,
			0.12865042591434506
		],
		[
			5.693e1,
			0.1286504259143444
		],
		[
			5.694e1,
			0.1286504259143444
		],
		[
			5.695e1,
			0.12865042591434417
		],
		[
			5.696e1,
			0.12865042591434395
		],
		[
			5.697e1,
			0.12865042591434372
		],
		[
			5.698e1,
			0.12865042591434372
		],
		[
			5.699e1,
			0.12865042591434328
		],
		[
			5.7e1,
			0.12865042591434328
		],
		[
			5.701e1,
			0.1286504259143435
		],
		[
			5.702e1,
			0.12865042591434328
		],
		[
			5.703e1,
			0.12865042591434372
		],
		[
			5.704e1,
			0.1286504259143435
		],
		[
			5.705e1,
			0.12865042591434372
		],
		[
			5.706e1,
			0.12865042591434372
		],
		[
			5.707e1,
			0.12865042591434395
		],
		[
			5.708e1,
			0.12865042591434417
		],
		[
			5.709e1,
			0.1286504259143446
		],
		[
			5.71e1,
			0.1286504259143446
		],
		[
			5.711e1,
			0.12865042591434483
		],
		[
			5.712e1,
			0.12865042591434506
		],
		[
			5.713e1,
			0.12865042591434506
		],
		[
			5.714e1,
			0.1286504259143455
		],
		[
			5.715e1,
			0.1286504259143455
		],
		[
			5.716e1,
			0.12865042591434617
		],
		[
			5.717e1,
			0.1286504259143464
		],
		[
			5.718e1,
			0.1286504259143466
		],
		[
			5.719e1,
			0.12865042591434706
		],
		[
			5.72e1,
			0.1286504259143475
		],
		[
			5.721e1,
			0.12865042591434772
		],
		[
			5.722e1,
			0.12865042591434817
		],
		[
			5.723e1,
			0.1286504259143484
		],
		[
			5.724e1,
			0.1286504259143486
		],
		[
			5.725e1,
			0.12865042591434928
		],
		[
			5.726e1,
			0.12865042591434994
		],
		[
			5.727e1,
			0.12865042591435016
		],
		[
			5.728e1,
			0.12865042591435083
		],
		[
			5.729e1,
			0.12865042591435105
		],
		[
			5.73e1,
			0.12865042591435172
		],
		[
			5.731e1,
			0.12865042591435216
		],
		[
			5.732e1,
			0.1286504259143526
		],
		[
			5.733e1,
			0.12865042591435305
		],
		[
			5.734e1,
			0.1286504259143535
		],
		[
			5.735e1,
			0.12865042591435394
		],
		[
			5.736e1,
			0.1286504259143546
		],
		[
			5.737e1,
			0.12865042591435527
		],
		[
			5.738e1,
			0.12865042591435616
		],
		[
			5.739e1,
			0.12865042591435638
		],
		[
			5.74e1,
			0.12865042591435705
		],
		[
			5.741e1,
			0.1286504259143575
		],
		[
			5.742e1,
			0.12865042591435838
		],
		[
			5.743e1,
			0.12865042591435882
		],
		[
			5.744e1,
			0.1286504259143595
		],
		[
			5.745e1,
			0.1286504259143597
		],
		[
			5.746e1,
			0.12865042591436082
		],
		[
			5.747e1,
			0.12865042591436127
		],
		[
			5.748e1,
			0.12865042591436193
		],
		[
			5.749e1,
			0.1286504259143626
		],
		[
			5.75e1,
			0.12865042591436326
		],
		[
			5.751e1,
			0.12865042591436393
		],
		[
			5.752e1,
			0.12865042591436504
		],
		[
			5.753e1,
			0.12865042591436548
		],
		[
			5.754e1,
			0.12865042591436593
		],
		[
			5.755e1,
			0.1286504259143666
		],
		[
			5.756e1,
			0.12865042591436726
		],
		[
			5.757e1,
			0.12865042591436815
		],
		[
			5.758e1,
			0.12865042591436882
		],
		[
			5.759e1,
			0.12865042591436948
		],
		[
			5.76e1,
			0.12865042591437037
		],
		[
			5.761e1,
			0.12865042591437081
		],
		[
			5.762e1,
			0.12865042591437192
		],
		[
			5.763e1,
			0.1286504259143726
		],
		[
			5.764e1,
			0.12865042591437303
		],
		[
			5.765e1,
			0.12865042591437392
		],
		[
			5.766e1,
			0.1286504259143746
		],
		[
			5.767e1,
			0.12865042591437548
		],
		[
			5.768e1,
			0.12865042591437614
		],
		[
			5.769e1,
			0.1286504259143768
		],
		[
			5.77e1,
			0.12865042591437748
		],
		[
			5.771e1,
			0.12865042591437836
		],
		[
			5.772e1,
			0.12865042591437925
		],
		[
			5.773e1,
			0.1286504259143797
		],
		[
			5.774e1,
			0.12865042591438058
		],
		[
			5.775e1,
			0.12865042591438125
		],
		[
			5.776e1,
			0.12865042591438214
		],
		[
			5.777e1,
			0.1286504259143828
		],
		[
			5.778e1,
			0.1286504259143837
		],
		[
			5.779e1,
			0.12865042591438414
		],
		[
			5.78e1,
			0.12865042591438502
		],
		[
			5.781e1,
			0.1286504259143859
		],
		[
			5.782e1,
			0.1286504259143868
		],
		[
			5.783e1,
			0.12865042591438725
		],
		[
			5.784e1,
			0.12865042591438813
		],
		[
			5.785e1,
			0.1286504259143888
		],
		[
			5.786e1,
			0.12865042591438947
		],
		[
			5.787e1,
			0.12865042591439035
		],
		[
			5.788e1,
			0.12865042591439124
		],
		[
			5.789e1,
			0.1286504259143917
		],
		[
			5.79e1,
			0.12865042591439235
		],
		[
			5.791e1,
			0.12865042591439302
		],
		[
			5.792e1,
			0.1286504259143939
		],
		[
			5.793e1,
			0.12865042591439435
		],
		[
			5.794e1,
			0.12865042591439546
		],
		[
			5.795e1,
			0.12865042591439613
		],
		[
			5.796e1,
			0.1286504259143968
		],
		[
			5.797e1,
			0.12865042591439746
		],
		[
			5.798e1,
			0.1286504259143979
		],
		[
			5.799e1,
			0.12865042591439857
		],
		[
			5.8e1,
			0.12865042591439968
		],
		[
			5.801e1,
			0.12865042591440012
		],
		[
			5.802e1,
			0.128650425914401
		],
		[
			5.803e1,
			0.12865042591440146
		],
		[
			5.804e1,
			0.12865042591440212
		],
		[
			5.805e1,
			0.1286504259144028
		],
		[
			5.806e1,
			0.12865042591440323
		],
		[
			5.807e1,
			0.12865042591440368
		],
		[
			5.808e1,
			0.12865042591440456
		],
		[
			5.809e1,
			0.128650425914405
		],
		[
			5.81e1,
			0.12865042591440567
		],
		[
			5.811e1,
			0.12865042591440634
		],
		[
			5.812e1,
			0.128650425914407
		],
		[
			5.813e1,
			0.12865042591440723
		],
		[
			5.814e1,
			0.12865042591440812
		],
		[
			5.815e1,
			0.12865042591440856
		],
		[
			5.816e1,
			0.128650425914409
		],
		[
			5.817e1,
			0.12865042591440945
		],
		[
			5.818e1,
			0.12865042591441012
		],
		[
			5.819e1,
			0.12865042591441078
		],
		[
			5.82e1,
			0.12865042591441123
		],
		[
			5.821e1,
			0.12865042591441145
		],
		[
			5.822e1,
			0.12865042591441211
		],
		[
			5.823e1,
			0.12865042591441256
		],
		[
			5.824e1,
			0.12865042591441322
		],
		[
			5.825e1,
			0.12865042591441345
		],
		[
			5.826e1,
			0.1286504259144139
		],
		[
			5.827e1,
			0.12865042591441433
		],
		[
			5.828e1,
			0.12865042591441478
		],
		[
			5.829e1,
			0.12865042591441522
		],
		[
			5.83e1,
			0.12865042591441544
		],
		[
			5.831e1,
			0.1286504259144159
		],
		[
			5.832e1,
			0.1286504259144161
		],
		[
			5.833e1,
			0.12865042591441633
		],
		[
			5.834e1,
			0.12865042591441678
		],
		[
			5.835e1,
			0.128650425914417
		],
		[
			5.836e1,
			0.12865042591441722
		],
		[
			5.837e1,
			0.12865042591441744
		],
		[
			5.838e1,
			0.1286504259144179
		],
		[
			5.839e1,
			0.1286504259144179
		],
		[
			5.84e1,
			0.12865042591441833
		],
		[
			5.841e1,
			0.12865042591441855
		],
		[
			5.842e1,
			0.12865042591441878
		],
		[
			5.843e1,
			0.12865042591441878
		],
		[
			5.844e1,
			0.12865042591441878
		],
		[
			5.845e1,
			0.128650425914419
		],
		[
			5.846e1,
			0.12865042591441922
		],
		[
			5.847e1,
			0.12865042591441922
		],
		[
			5.848e1,
			0.12865042591441922
		],
		[
			5.849e1,
			0.12865042591441944
		],
		[
			5.85e1,
			0.12865042591441922
		],
		[
			5.851e1,
			0.12865042591441922
		],
		[
			5.852e1,
			0.12865042591441922
		],
		[
			5.853e1,
			0.12865042591441922
		],
		[
			5.854e1,
			0.12865042591441922
		],
		[
			5.855e1,
			0.12865042591441922
		],
		[
			5.856e1,
			0.12865042591441922
		],
		[
			5.857e1,
			0.128650425914419
		],
		[
			5.858e1,
			0.12865042591441922
		],
		[
			5.859e1,
			0.12865042591441922
		],
		[
			5.86e1,
			0.12865042591441922
		],
		[
			5.861e1,
			0.128650425914419
		],
		[
			5.862e1,
			0.12865042591441922
		],
		[
			5.863e1,
			0.12865042591441878
		],
		[
			5.864e1,
			0.128650425914419
		],
		[
			5.865e1,
			0.12865042591441878
		],
		[
			5.866e1,
			0.12865042591441878
		],
		[
			5.867e1,
			0.12865042591441855
		],
		[
			5.868e1,
			0.12865042591441878
		],
		[
			5.869e1,
			0.12865042591441855
		],
		[
			5.87e1,
			0.12865042591441833
		],
		[
			5.871e1,
			0.12865042591441833
		],
		[
			5.872e1,
			0.12865042591441833
		],
		[
			5.873e1,
			0.1286504259144181
		],
		[
			5.874e1,
			0.1286504259144179
		],
		[
			5.875e1,
			0.1286504259144179
		],
		[
			5.876e1,
			0.1286504259144179
		],
		[
			5.877e1,
			0.12865042591441744
		],
		[
			5.878e1,
			0.12865042591441767
		],
		[
			5.879e1,
			0.12865042591441744
		],
		[
			5.88e1,
			0.12865042591441722
		],
		[
			5.881e1,
			0.12865042591441678
		],
		[
			5.882e1,
			0.12865042591441678
		],
		[
			5.883e1,
			0.12865042591441656
		],
		[
			5.884e1,
			0.12865042591441656
		],
		[
			5.885e1,
			0.12865042591441656
		],
		[
			5.886e1,
			0.12865042591441633
		],
		[
			5.887e1,
			0.1286504259144161
		],
		[
			5.888e1,
			0.12865042591441567
		],
		[
			5.889e1,
			0.12865042591441567
		],
		[
			5.89e1,
			0.12865042591441567
		],
		[
			5.891e1,
			0.12865042591441522
		],
		[
			5.892e1,
			0.128650425914415
		],
		[
			5.893e1,
			0.128650425914415
		],
		[
			5.894e1,
			0.12865042591441433
		],
		[
			5.895e1,
			0.12865042591441478
		],
		[
			5.896e1,
			0.1286504259144141
		],
		[
			5.897e1,
			0.12865042591441433
		],
		[
			5.898e1,
			0.1286504259144139
		],
		[
			5.899e1,
			0.12865042591441345
		],
		[
			5.9e1,
			0.12865042591441367
		],
		[
			5.901e1,
			0.12865042591441322
		],
		[
			5.902e1,
			0.128650425914413
		],
		[
			5.903e1,
			0.128650425914413
		],
		[
			5.904e1,
			0.12865042591441234
		],
		[
			5.905e1,
			0.12865042591441211
		],
		[
			5.906e1,
			0.1286504259144119
		],
		[
			5.907e1,
			0.1286504259144119
		],
		[
			5.908e1,
			0.1286504259144119
		],
		[
			5.909e1,
			0.12865042591441145
		],
		[
			5.91e1,
			0.12865042591441123
		],
		[
			5.911e1,
			0.12865042591441123
		],
		[
			5.912e1,
			0.128650425914411
		],
		[
			5.913e1,
			0.12865042591441056
		],
		[
			5.914e1,
			0.12865042591441034
		],
		[
			5.915e1,
			0.12865042591441034
		],
		[
			5.916e1,
			0.12865042591440945
		],
		[
			5.917e1,
			0.12865042591440967
		],
		[
			5.918e1,
			0.12865042591440923
		],
		[
			5.919e1,
			0.12865042591440923
		],
		[
			5.92e1,
			0.12865042591440878
		],
		[
			5.921e1,
			0.12865042591440878
		],
		[
			5.922e1,
			0.12865042591440856
		],
		[
			5.923e1,
			0.12865042591440834
		],
		[
			5.924e1,
			0.12865042591440767
		],
		[
			5.925e1,
			0.12865042591440767
		],
		[
			5.926e1,
			0.12865042591440723
		],
		[
			5.927e1,
			0.12865042591440723
		],
		[
			5.928e1,
			0.128650425914407
		],
		[
			5.929e1,
			0.12865042591440679
		],
		[
			5.93e1,
			0.12865042591440634
		],
		[
			5.931e1,
			0.12865042591440612
		],
		[
			5.932e1,
			0.1286504259144059
		],
		[
			5.933e1,
			0.1286504259144059
		],
		[
			5.934e1,
			0.1286504259144059
		],
		[
			5.935e1,
			0.12865042591440567
		],
		[
			5.936e1,
			0.128650425914405
		],
		[
			5.937e1,
			0.128650425914405
		],
		[
			5.938e1,
			0.12865042591440456
		],
		[
			5.939e1,
			0.12865042591440434
		],
		[
			5.94e1,
			0.12865042591440434
		],
		[
			5.941e1,
			0.12865042591440412
		],
		[
			5.942e1,
			0.1286504259144039
		],
		[
			5.943e1,
			0.12865042591440368
		],
		[
			5.944e1,
			0.128650425914403
		],
		[
			5.945e1,
			0.1286504259144028
		],
		[
			5.946e1,
			0.12865042591440257
		],
		[
			5.947e1,
			0.1286504259144028
		],
		[
			5.948e1,
			0.12865042591440234
		],
		[
			5.949e1,
			0.12865042591440212
		],
		[
			5.95e1,
			0.1286504259144019
		],
		[
			5.951e1,
			0.12865042591440168
		],
		[
			5.952e1,
			0.12865042591440123
		],
		[
			5.953e1,
			0.12865042591440168
		],
		[
			5.954e1,
			0.128650425914401
		],
		[
			5.955e1,
			0.12865042591440057
		],
		[
			5.956e1,
			0.1286504259144008
		],
		[
			5.957e1,
			0.12865042591440057
		],
		[
			5.958e1,
			0.12865042591440035
		],
		[
			5.959e1,
			0.12865042591440012
		],
		[
			5.96e1,
			0.12865042591440012
		],
		[
			5.961e1,
			0.12865042591439968
		],
		[
			5.962e1,
			0.12865042591439946
		],
		[
			5.963e1,
			0.12865042591439924
		],
		[
			5.964e1,
			0.12865042591439924
		],
		[
			5.965e1,
			0.12865042591439924
		],
		[
			5.966e1,
			0.128650425914399
		],
		[
			5.967e1,
			0.1286504259143988
		],
		[
			5.968e1,
			0.12865042591439857
		],
		[
			5.969e1,
			0.12865042591439835
		],
		[
			5.97e1,
			0.12865042591439835
		],
		[
			5.971e1,
			0.12865042591439835
		],
		[
			5.972e1,
			0.1286504259143979
		],
		[
			5.973e1,
			0.12865042591439746
		],
		[
			5.974e1,
			0.12865042591439746
		],
		[
			5.975e1,
			0.12865042591439746
		],
		[
			5.976e1,
			0.12865042591439702
		],
		[
			5.977e1,
			0.12865042591439702
		],
		[
			5.978e1,
			0.12865042591439746
		],
		[
			5.979e1,
			0.12865042591439702
		],
		[
			5.98e1,
			0.12865042591439702
		],
		[
			5.981e1,
			0.12865042591439702
		],
		[
			5.982e1,
			0.12865042591439657
		],
		[
			5.983e1,
			0.12865042591439657
		],
		[
			5.984e1,
			0.12865042591439657
		],
		[
			5.985e1,
			0.12865042591439635
		],
		[
			5.986e1,
			0.12865042591439613
		],
		[
			5.987e1,
			0.12865042591439613
		],
		[
			5.988e1,
			0.12865042591439635
		],
		[
			5.989e1,
			0.12865042591439613
		],
		[
			5.99e1,
			0.12865042591439613
		],
		[
			5.991e1,
			0.12865042591439613
		],
		[
			5.992e1,
			0.1286504259143959
		],
		[
			5.993e1,
			0.12865042591439568
		],
		[
			5.994e1,
			0.1286504259143959
		],
		[
			5.995e1,
			0.1286504259143959
		],
		[
			5.996e1,
			0.1286504259143959
		],
		[
			5.997e1,
			0.12865042591439568
		],
		[
			5.998e1,
			0.12865042591439568
		],
		[
			5.999e1,
			0.12865042591439568
		],
		[
			6.0e1,
			0.12865042591439568
		]
	],
	[
		[
			0.0,
			0.0
		],
		[
			1.0e-2,
			5.284661597215745e-14
		],
		[
			2.0e-2,
			5.3290705182007514e-14
		],
		[
			3.0e-2,
			5.3290705182007514e-14
		],
		[
			4.0e-2,
			5.3290705182007514e-14
		],
		[
			5.0e-2,
			5.3290705182007514e-14
		],
		[
			6.0e-2,
			5.3290705182007514e-14
		],
		[
			7.0e-2,
			5.3290705182007514e-14
		],
		[
			8.0e-2,
			5.284661597215745e-14
		],
		[
			9.0e-2,
			5.284661597215745e-14
		],
		[
			0.1,
			5.240252676230739e-14
		],
		[
			0.11,
			5.240252676230739e-14
		],
		[
			0.12,
			5.240252676230739e-14
		],
		[
			0.13,
			5.284661597215745e-14
		],
		[
			0.14,
			5.3290705182007514e-14
		],
		[
			0.15,
			5.3290705182007514e-14
		],
		[
			0.16,
			5.240252676230739e-14
		],
		[
			0.17,
			5.3290705182007514e-14
		],
		[
			0.18,
			5.3290705182007514e-14
		],
		[
			0.19,
			5.284661597215745e-14
		],
		[
			0.2,
			5.284661597215745e-14
		],
		[
			0.21,
			5.240252676230739e-14
		],
		[
			0.22,
			5.240252676230739e-14
		],
		[
			0.23,
			5.3290705182007514e-14
		],
		[
			0.24,
			5.240252676230739e-14
		],
		[
			0.25,
			5.3290705182007514e-14
		],
		[
			0.26,
			5.284661597215745e-14
		],
		[
			0.27,
			5.3290705182007514e-14
		],
		[
			0.28,
			5.284661597215745e-14
		],
		[
			0.29,
			5.284661597215745e-14
		],
		[
			0.3,
			5.284661597215745e-14
		],
		[
			0.31,
			5.284661597215745e-14
		],
		[
			0.32,
			5.3290705182007514e-14
		],
		[
			0.33,
			5.3290705182007514e-14
		],
		[
			0.34,
			5.284661597215745e-14
		],
		[
			0.35,
			5.240252676230739e-14
		],
		[
			0.36,
			5.3290705182007514e-14
		],
		[
			0.37,
			5.284661597215745e-14
		],
		[
			0.38,
			5.3290705182007514e-14
		],
		[
			0.39,
			5.3290705182007514e-14
		],
		[
			0.4,
			5.284661597215745e-14
		],
		[
			0.41,
			5.284661597215745e-14
		],
		[
			0.42,
			5.284661597215745e-14
		],
		[
			0.43,
			5.3290705182007514e-14
		],
		[
			0.44,
			5.284661597215745e-14
		],
		[
			0.45,
			5.240252676230739e-14
		],
		[
			0.46,
			5.284661597215745e-14
		],
		[
			0.47,
			5.284661597215745e-14
		],
		[
			0.48,
			5.3290705182007514e-14
		],
		[
			0.49,
			5.284661597215745e-14
		],
		[
			0.5,
			5.240252676230739e-14
		],
		[
			0.51,
			5.284661597215745e-14
		],
		[
			0.52,
			5.284661597215745e-14
		],
		[
			0.53,
			5.284661597215745e-14
		],
		[
			0.54,
			5.3290705182007514e-14
		],
		[
			0.55,
			5.240252676230739e-14
		],
		[
			0.56,
			5.3290705182007514e-14
		],
		[
			0.57,
			5.284661597215745e-14
		],
		[
			0.58,
			5.284661597215745e-14
		],
		[
			0.59,
			5.284661597215745e-14
		],
		[
			0.6,
			5.284661597215745e-14
		],
		[
			0.61,
			5.284661597215745e-14
		],
		[
			0.62,
			5.284661597215745e-14
		],
		[
			0.63,
			5.284661597215745e-14
		],
		[
			0.64,
			5.3290705182007514e-14
		],
		[
			0.65,
			5.284661597215745e-14
		],
		[
			0.66,
			5.3290705182007514e-14
		],
		[
			0.67,
			5.284661597215745e-14
		],
		[
			0.68,
			5.284661597215745e-14
		],
		[
			0.69,
			5.3290705182007514e-14
		],
		[
			0.7,
			5.3290705182007514e-14
		],
		[
			0.71,
			5.240252676230739e-14
		],
		[
			0.72,
			5.284661597215745e-14
		],
		[
			0.73,
			5.284661597215745e-14
		],
		[
			0.74,
			5.284661597215745e-14
		],
		[
			0.75,
			5.3290705182007514e-14
		],
		[
			0.76,
			5.240252676230739e-14
		],
		[
			0.77,
			5.3290705182007514e-14
		],
		[
			0.78,
			5.284661597215745e-14
		],
		[
			0.79,
			5.240252676230739e-14
		],
		[
			0.8,
			5.284661597215745e-14
		],
		[
			0.81,
			5.3290705182007514e-14
		],
		[
			0.82,
			5.240252676230739e-14
		],
		[
			0.83,
			5.284661597215745e-14
		],
		[
			0.84,
			5.284661597215745e-14
		],
		[
			0.85,
			5.284661597215745e-14
		],
		[
			0.86,
			5.240252676230739e-14
		],
		[
			0.87,
			5.3290705182007514e-14
		],
		[
			0.88,
			5.3290705182007514e-14
		],
		[
			0.89,
			5.284661597215745e-14
		],
		[
			0.9,
			5.284661597215745e-14
		],
		[
			0.91,
			5.3290705182007514e-14
		],
		[
			0.92,
			5.240252676230739e-14
		],
		[
			0.93,
			5.240252676230739e-14
		],
		[
			0.94,
			5.240252676230739e-14
		],
		[
			0.95,
			5.284661597215745e-14
		],
		[
			0.96,
			5.3290705182007514e-14
		],
		[
			0.97,
			5.284661597215745e-14
		],
		[
			0.98,
			5.240252676230739e-14
		],
		[
			0.99,
			5.284661597215745e-14
		],
		[
			1.0,
			5.240252676230739e-14
		],
		[
			1.01,
			5.3290705182007514e-14
		],
		[
			1.02,
			5.240252676230739e-14
		],
		[
			1.03,
			5.240252676230739e-14
		],
		[
			1.04,
			5.240252676230739e-14
		],
		[
			1.05,
			5.240252676230739e-14
		],
		[
			1.06,
			5.284661597215745e-14
		],
		[
			1.07,
			5.284661597215745e-14
		],
		[
			1.08,
			5.3290705182007514e-14
		],
		[
			1.09,
			5.3290705182007514e-14
		],
		[
			1.1,
			5.3290705182007514e-14
		],
		[
			1.11,
			5.284661597215745e-14
		],
		[
			1.12,
			5.284661597215745e-14
		],
		[
			1.13,
			5.3290705182007514e-14
		],
		[
			1.14,
			5.3290705182007514e-14
		],
		[
			1.15,
			5.284661597215745e-14
		],
		[
			1.16,
			5.284661597215745e-14
		],
		[
			1.17,
			5.284661597215745e-14
		],
		[
			1.18,
			5.284661597215745e-14
		],
		[
			1.19,
			5.284661597215745e-14
		],
		[
			1.2,
			5.284661597215745e-14
		],
		[
			1.21,
			5.284661597215745e-14
		],
		[
			1.22,
			5.3290705182007514e-14
		],
		[
			1.23,
			5.3290705182007514e-14
		],
		[
			1.24,
			5.284661597215745e-14
		],
		[
			1.25,
			5.240252676230739e-14
		],
		[
			1.26,
			5.3290705182007514e-14
		],
		[
			1.27,
			5.240252676230739e-14
		],
		[
			1.28,
			5.240252676230739e-14
		],
		[
			1.29,
			5.284661597215745e-14
		],
		[
			1.3,
			5.284661597215745e-14
		],
		[
			1.31,
			5.240252676230739e-14
		],
		[
			1.32,
			5.240252676230739e-14
		],
		[
			1.33,
			5.284661597215745e-14
		],
		[
			1.34,
			5.240252676230739e-14
		],
		[
			1.35,
			5.3290705182007514e-14
		],
		[
			1.36,
			5.284661597215745e-14
		],
		[
			1.37,
			5.240252676230739e-14
		],
		[
			1.38,
			5.240252676230739e-14
		],
		[
			1.39,
			5.240252676230739e-14
		],
		[
			1.4,
			5.284661597215745e-14
		],
		[
			1.41,
			5.3290705182007514e-14
		],
		[
			1.42,
			5.3290705182007514e-14
		],
		[
			1.43,
			5.284661597215745e-14
		],
		[
			1.44,
			5.284661597215745e-14
		],
		[
			1.45,
			5.284661597215745e-14
		],
		[
			1.46,
			5.284661597215745e-14
		],
		[
			1.47,
			5.284661597215745e-14
		],
		[
			1.48,
			5.240252676230739e-14
		],
		[
			1.49,
			5.284661597215745e-14
		],
		[
			1.5,
			5.3290705182007514e-14
		],
		[
			1.51,
			5.3290705182007514e-14
		],
		[
			1.52,
			5.284661597215745e-14
		],
		[
			1.53,
			5.240252676230739e-14
		],
		[
			1.54,
			5.240252676230739e-14
		],
		[
			1.55,
			5.284661597215745e-14
		],
		[
			1.56,
			5.284661597215745e-14
		],
		[
			1.57,
			5.284661597215745e-14
		],
		[
			1.58,
			5.240252676230739e-14
		],
		[
			1.59,
			5.284661597215745e-14
		],
		[
			1.6,
			5.240252676230739e-14
		],
		[
			1.61,
			5.284661597215745e-14
		],
		[
			1.62,
			5.240252676230739e-14
		],
		[
			1.63,
			5.240252676230739e-14
		],
		[
			1.64,
			5.284661597215745e-14
		],
		[
			1.65,
			5.284661597215745e-14
		],
		[
			1.66,
			5.284661597215745e-14
		],
		[
			1.67,
			5.284661597215745e-14
		],
		[
			1.68,
			5.284661597215745e-14
		],
		[
			1.69,
			5.284661597215745e-14
		],
		[
			1.7,
			5.284661597215745e-14
		],
		[
			1.71,
			5.240252676230739e-14
		],
		[
			1.72,
			5.240252676230739e-14
		],
		[
			1.73,
			5.284661597215745e-14
		],
		[
			1.74,
			5.284661597215745e-14
		],
		[
			1.75,
			5.240252676230739e-14
		],
		[
			1.76,
			5.3290705182007514e-14
		],
		[
			1.77,
			5.284661597215745e-14
		],
		[
			1.78,
			5.284661597215745e-14
		],
		[
			1.79,
			5.284661597215745e-14
		],
		[
			1.8,
			5.284661597215745e-14
		],
		[
			1.81,
			5.284661597215745e-14
		],
		[
			1.82,
			5.240252676230739e-14
		],
		[
			1.83,
			5.284661597215745e-14
		],
		[
			1.84,
			5.240252676230739e-14
		],
		[
			1.85,
			5.284661597215745e-14
		],
		[
			1.86,
			5.240252676230739e-14
		],
		[
			1.87,
			5.3290705182007514e-14
		],
		[
			1.88,
			5.3290705182007514e-14
		],
		[
			1.89,
			5.284661597215745e-14
		],
		[
			1.9,
			5.3290705182007514e-14
		],
		[
			1.91,
			5.3290705182007514e-14
		],
		[
			1.92,
			5.284661597215745e-14
		],
		[
			1.93,
			5.284661597215745e-14
		],
		[
			1.94,
			5.3290705182007514e-14
		],
		[
			1.95,
			5.240252676230739e-14
		],
		[
			1.96,
			5.284661597215745e-14
		],
		[
			1.97,
			5.240252676230739e-14
		],
		[
			1.98,
			5.3290705182007514e-14
		],
		[
			1.99,
			5.3290705182007514e-14
		],
		[
			2.0,
			5.3290705182007514e-14
		],
		[
			2.01,
			5.3290705182007514e-14
		],
		[
			2.02,
			5.3290705182007514e-14
		],
		[
			2.03,
			5.3290705182007514e-14
		],
		[
			2.04,
			5.284661597215745e-14
		],
		[
			2.05,
			5.284661597215745e-14
		],
		[
			2.06,
			5.3290705182007514e-14
		],
		[
			2.07,
			5.284661597215745e-14
		],
		[
			2.08,
			5.3290705182007514e-14
		],
		[
			2.09,
			5.3290705182007514e-14
		],
		[
			2.1,
			5.284661597215745e-14
		],
		[
			2.11,
			5.240252676230739e-14
		],
		[
			2.12,
			5.240252676230739e-14
		],
		[
			2.13,
			5.284661597215745e-14
		],
		[
			2.14,
			5.284661597215745e-14
		],
		[
			2.15,
			5.3290705182007514e-14
		],
		[
			2.16,
			5.284661597215745e-14
		],
		[
			2.17,
			5.240252676230739e-14
		],
		[
			2.18,
			5.284661597215745e-14
		],
		[
			2.19,
			5.284661597215745e-14
		],
		[
			2.2,
			5.3290705182007514e-14
		],
		[
			2.21,
			5.3290705182007514e-14
		],
		[
			2.22,
			5.284661597215745e-14
		],
		[
			2.23,
			5.284661597215745e-14
		],
		[
			2.24,
			5.284661597215745e-14
		],
		[
			2.25,
			5.240252676230739e-14
		],
		[
			2.26,
			5.284661597215745e-14
		],
		[
			2.27,
			5.3290705182007514e-14
		],
		[
			2.28,
			5.284661597215745e-14
		],
		[
			2.29,
			5.284661597215745e-14
		],
		[
			2.3,
			5.3290705182007514e-14
		],
		[
			2.31,
			5.284661597215745e-14
		],
		[
			2.32,
			5.284661597215745e-14
		],
		[
			2.33,
			5.240252676230739e-14
		],
		[
			2.34,
			5.3290705182007514e-14
		],
		[
			2.35,
			5.3290705182007514e-14
		],
		[
			2.36,
			5.3290705182007514e-14
		],
		[
			2.37,
			5.3290705182007514e-14
		],
		[
			2.38,
			5.284661597215745e-14
		],
		[
			2.39,
			5.3290705182007514e-14
		],
		[
			2.4,
			5.3290705182007514e-14
		],
		[
			2.41,
			5.284661597215745e-14
		],
		[
			2.42,
			5.3290705182007514e-14
		],
		[
			2.43,
			5.284661597215745e-14
		],
		[
			2.44,
			5.284661597215745e-14
		],
		[
			2.45,
			5.284661597215745e-14
		],
		[
			2.46,
			5.240252676230739e-14
		],
		[
			2.47,
			5.240252676230739e-14
		],
		[
			2.48,
			5.284661597215745e-14
		],
		[
			2.49,
			5.240252676230739e-14
		],
		[
			2.5,
			5.284661597215745e-14
		],
		[
			2.51,
			5.3290705182007514e-14
		],
		[
			2.52,
			5.284661597215745e-14
		],
		[
			2.53,
			5.3290705182007514e-14
		],
		[
			2.54,
			5.284661597215745e-14
		],
		[
			2.55,
			5.3290705182007514e-14
		],
		[
			2.56,
			5.284661597215745e-14
		],
		[
			2.57,
			5.284661597215745e-14
		],
		[
			2.58,
			5.3290705182007514e-14
		],
		[
			2.59,
			5.284661597215745e-14
		],
		[
			2.6,
			5.3290705182007514e-14
		],
		[
			2.61,
			5.240252676230739e-14
		],
		[
			2.62,
			5.284661597215745e-14
		],
		[
			2.63,
			5.284661597215745e-14
		],
		[
			2.64,
			5.240252676230739e-14
		],
		[
			2.65,
			5.3290705182007514e-14
		],
		[
			2.66,
			5.284661597215745e-14
		],
		[
			2.67,
			5.284661597215745e-14
		],
		[
			2.68,
			5.240252676230739e-14
		],
		[
			2.69,
			5.3290705182007514e-14
		],
		[
			2.7,
			5.3290705182007514e-14
		],
		[
			2.71,
			5.3290705182007514e-14
		],
		[
			2.72,
			5.3290705182007514e-14
		],
		[
			2.73,
			5.284661597215745e-14
		],
		[
			2.74,
			5.3290705182007514e-14
		],
		[
			2.75,
			5.240252676230739e-14
		],
		[
			2.76,
			5.284661597215745e-14
		],
		[
			2.77,
			5.3290705182007514e-14
		],
		[
			2.78,
			5.284661597215745e-14
		],
		[
			2.79,
			5.240252676230739e-14
		],
		[
			2.8,
			5.284661597215745e-14
		],
		[
			2.81,
			5.3290705182007514e-14
		],
		[
			2.82,
			5.3290705182007514e-14
		],
		[
			2.83,
			5.284661597215745e-14
		],
		[
			2.84,
			5.3290705182007514e-14
		],
		[
			2.85,
			5.284661597215745e-14
		],
		[
			2.86,
			5.240252676230739e-14
		],
		[
			2.87,
			5.240252676230739e-14
		],
		[
			2.88,
			5.3734794391857577e-14
		],
		[
			2.89,
			5.284661597215745e-14
		],
		[
			2.9,
			5.3290705182007514e-14
		],
		[
			2.91,
			5.240252676230739e-14
		],
		[
			2.92,
			5.284661597215745e-14
		],
		[
			2.93,
			5.3290705182007514e-14
		],
		[
			2.94,
			5.284661597215745e-14
		],
		[
			2.95,
			5.3290705182007514e-14
		],
		[
			2.96,
			5.3290705182007514e-14
		],
		[
			2.97,
			5.284661597215745e-14
		],
		[
			2.98,
			5.3290705182007514e-14
		],
		[
			2.99,
			5.284661597215745e-14
		],
		[
			3.0,
			5.240252676230739e-14
		],
		[
			3.01,
			5.284661597215745e-14
		],
		[
			3.02,
			5.284661597215745e-14
		],
		[
			3.03,
			5.3290705182007514e-14
		],
		[
			3.04,
			5.240252676230739e-14
		],
		[
			3.05,
			5.3290705182007514e-14
		],
		[
			3.06,
			5.284661597215745e-14
		],
		[
			3.07,
			5.284661597215745e-14
		],
		[
			3.08,
			5.284661597215745e-14
		],
		[
			3.09,
			5.3290705182007514e-14
		],
		[
			3.1,
			5.3290705182007514e-14
		],
		[
			3.11,
			5.3290705182007514e-14
		],
		[
			3.12,
			5.240252676230739e-14
		],
		[
			3.13,
			5.240252676230739e-14
		],
		[
			3.14,
			5.3290705182007514e-14
		],
		[
			3.15,
			5.284661597215745e-14
		],
		[
			3.16,
			5.284661597215745e-14
		],
		[
			3.17,
			5.3290705182007514e-14
		],
		[
			3.18,
			5.240252676230739e-14
		],
		[
			3.19,
			5.240252676230739e-14
		],
		[
			3.2,
			5.3290705182007514e-14
		],
		[
			3.21,
			5.3290705182007514e-14
		],
		[
			3.22,
			5.284661597215745e-14
		],
		[
			3.23,
			5.284661597215745e-14
		],
		[
			3.24,
			5.284661597215745e-14
		],
		[
			3.25,
			5.284661597215745e-14
		],
		[
			3.26,
			5.284661597215745e-14
		],
		[
			3.27,
			5.3290705182007514e-14
		],
		[
			3.28,
			5.3290705182007514e-14
		],
		[
			3.29,
			5.3290705182007514e-14
		],
		[
			3.3,
			5.284661597215745e-14
		],
		[
			3.31,
			5.240252676230739e-14
		],
		[
			3.32,
			5.284661597215745e-14
		],
		[
			3.33,
			5.3290705182007514e-14
		],
		[
			3.34,
			5.284661597215745e-14
		],
		[
			3.35,
			5.284661597215745e-14
		],
		[
			3.36,
			5.3290705182007514e-14
		],
		[
			3.37,
			5.284661597215745e-14
		],
		[
			3.38,
			5.3290705182007514e-14
		],
		[
			3.39,
			5.3734794391857577e-14
		],
		[
			3.4,
			5.3734794391857577e-14
		],
		[
			3.41,
			5.3290705182007514e-14
		],
		[
			3.42,
			5.284661597215745e-14
		],
		[
			3.43,
			5.284661597215745e-14
		],
		[
			3.44,
			5.284661597215745e-14
		],
		[
			3.45,
			5.284661597215745e-14
		],
		[
			3.46,
			5.3290705182007514e-14
		],
		[
			3.47,
			5.284661597215745e-14
		],
		[
			3.48,
			5.284661597215745e-14
		],
		[
			3.49,
			5.240252676230739e-14
		],
		[
			3.5,
			5.3290705182007514e-14
		],
		[
			3.51,
			5.3290705182007514e-14
		],
		[
			3.52,
			5.3290705182007514e-14
		],
		[
			3.53,
			5.3290705182007514e-14
		],
		[
			3.54,
			5.284661597215745e-14
		],
		[
			3.55,
			5.3290705182007514e-14
		],
		[
			3.56,
			5.3734794391857577e-14
		],
		[
			3.57,
			5.3290705182007514e-14
		],
		[
			3.58,
			5.284661597215745e-14
		],
		[
			3.59,
			5.3290705182007514e-14
		],
		[
			3.6,
			5.284661597215745e-14
		],
		[
			3.61,
			5.240252676230739e-14
		],
		[
			3.62,
			5.284661597215745e-14
		],
		[
			3.63,
			5.240252676230739e-14
		],
		[
			3.64,
			5.240252676230739e-14
		],
		[
			3.65,
			5.240252676230739e-14
		],
		[
			3.66,
			5.3290705182007514e-14
		],
		[
			3.67,
			5.284661597215745e-14
		],
		[
			3.68,
			5.284661597215745e-14
		],
		[
			3.69,
			5.284661597215745e-14
		],
		[
			3.7,
			5.284661597215745e-14
		],
		[
			3.71,
			5.3290705182007514e-14
		],
		[
			3.72,
			5.3290705182007514e-14
		],
		[
			3.73,
			5.240252676230739e-14
		],
		[
			3.74,
			5.3290705182007514e-14
		],
		[
			3.75,
			5.240252676230739e-14
		],
		[
			3.76,
			5.3290705182007514e-14
		],
		[
			3.77,
			5.284661597215745e-14
		],
		[
			3.78,
			5.284661597215745e-14
		],
		[
			3.79,
			5.3290705182007514e-14
		],
		[
			3.8,
			5.284661597215745e-14
		],
		[
			3.81,
			5.284661597215745e-14
		],
		[
			3.82,
			5.3290705182007514e-14
		],
		[
			3.83,
			5.240252676230739e-14
		],
		[
			3.84,
			5.240252676230739e-14
		],
		[
			3.85,
			5.284661597215745e-14
		],
		[
			3.86,
			5.284661597215745e-14
		],
		[
			3.87,
			5.284661597215745e-14
		],
		[
			3.88,
			5.284661597215745e-14
		],
		[
			3.89,
			5.284661597215745e-14
		],
		[
			3.9,
			5.3290705182007514e-14
		],
		[
			3.91,
			5.284661597215745e-14
		],
		[
			3.92,
			5.284661597215745e-14
		],
		[
			3.93,
			5.284661597215745e-14
		],
		[
			3.94,
			5.284661597215745e-14
		],
		[
			3.95,
			5.284661597215745e-14
		],
		[
			3.96,
			5.284661597215745e-14
		],
		[
			3.97,
			5.284661597215745e-14
		],
		[
			3.98,
			5.284661597215745e-14
		],
		[
			3.99,
			5.3290705182007514e-14
		],
		[
			4.0,
			5.3290705182007514e-14
		],
		[
			4.01,
			5.3290705182007514e-14
		],
		[
			4.02,
			5.3290705182007514e-14
		],
		[
			4.03,
			5.3290705182007514e-14
		],
		[
			4.04,
			5.284661597215745e-14
		],
		[
			4.05,
			5.284661597215745e-14
		],
		[
			4.06,
			5.240252676230739e-14
		],
		[
			4.07,
			5.3290705182007514e-14
		],
		[
			4.08,
			5.3290705182007514e-14
		],
		[
			4.09,
			5.284661597215745e-14
		],
		[
			4.1,
			5.284661597215745e-14
		],
		[
			4.11,
			5.3290705182007514e-14
		],
		[
			4.12,
			5.3290705182007514e-14
		],
		[
			4.13,
			5.3290705182007514e-14
		],
		[
			4.14,
			5.284661597215745e-14
		],
		[
			4.15,
			5.3290705182007514e-14
		],
		[
			4.16,
			5.3290705182007514e-14
		],
		[
			4.17,
			5.284661597215745e-14
		],
		[
			4.18,
			5.3734794391857577e-14
		],
		[
			4.19,
			5.284661597215745e-14
		],
		[
			4.2,
			5.284661597215745e-14
		],
		[
			4.21,
			5.3290705182007514e-14
		],
		[
			4.22,
			5.284661597215745e-14
		],
		[
			4.23,
			5.240252676230739e-14
		],
		[
			4.24,
			5.3290705182007514e-14
		],
		[
			4.25,
			5.284661597215745e-14
		],
		[
			4.26,
			5.3290705182007514e-14
		],
		[
			4.27,
			5.284661597215745e-14
		],
		[
			4.28,
			5.240252676230739e-14
		],
		[
			4.29,
			5.284661597215745e-14
		],
		[
			4.3,
			5.3290705182007514e-14
		],
		[
			4.31,
			5.284661597215745e-14
		],
		[
			4.32,
			5.3290705182007514e-14
		],
		[
			4.33,
			5.284661597215745e-14
		],
		[
			4.34,
			5.284661597215745e-14
		],
		[
			4.35,
			5.3290705182007514e-14
		],
		[
			4.36,
			5.284661597215745e-14
		],
		[
			4.37,
			5.284661597215745e-14
		],
		[
			4.38,
			5.284661597215745e-14
		],
		[
			4.39,
			5.284661597215745e-14
		],
		[
			4.4,
			5.284661597215745e-14
		],
		[
			4.41,
			5.284661597215745e-14
		],
		[
			4.42,
			5.240252676230739e-14
		],
		[
			4.43,
			5.3290705182007514e-14
		],
		[
			4.44,
			5.284661597215745e-14
		],
		[
			4.45,
			5.284661597215745e-14
		],
		[
			4.46,
			5.3290705182007514e-14
		],
		[
			4.47,
			5.240252676230739e-14
		],
		[
			4.48,
			5.3290705182007514e-14
		],
		[
			4.49,
			5.240252676230739e-14
		],
		[
			4.5,
			5.3290705182007514e-14
		],
		[
			4.51,
			5.284661597215745e-14
		],
		[
			4.52,
			5.240252676230739e-14
		],
		[
			4.53,
			5.3290705182007514e-14
		],
		[
			4.54,
			5.3290705182007514e-14
		],
		[
			4.55,
			5.3290705182007514e-14
		],
		[
			4.56,
			5.284661597215745e-14
		],
		[
			4.57,
			5.284661597215745e-14
		],
		[
			4.58,
			5.284661597215745e-14
		],
		[
			4.59,
			5.284661597215745e-14
		],
		[
			4.6,
			5.3290705182007514e-14
		],
		[
			4.61,
			5.3290705182007514e-14
		],
		[
			4.62,
			5.284661597215745e-14
		],
		[
			4.63,
			5.284661597215745e-14
		],
		[
			4.64,
			5.3290705182007514e-14
		],
		[
			4.65,
			5.3290705182007514e-14
		],
		[
			4.66,
			5.3290705182007514e-14
		],
		[
			4.67,
			5.3290705182007514e-14
		],
		[
			4.68,
			5.284661597215745e-14
		],
		[
			4.69,
			5.240252676230739e-14
		],
		[
			4.7,
			5.284661597215745e-14
		],
		[
			4.71,
			5.3290705182007514e-14
		],
		[
			4.72,
			5.240252676230739e-14
		],
		[
			4.73,
			5.3290705182007514e-14
		],
		[
			4.74,
			5.3290705182007514e-14
		],
		[
			4.75,
			5.284661597215745e-14
		],
		[
			4.76,
			5.240252676230739e-14
		],
		[
			4.77,
			5.284661597215745e-14
		],
		[
			4.78,
			5.3290705182007514e-14
		],
		[
			4.79,
			5.240252676230739e-14
		],
		[
			4.8,
			5.240252676230739e-14
		],
		[
			4.81,
			5.3290705182007514e-14
		],
		[
			4.82,
			5.284661597215745e-14
		],
		[
			4.83,
			5.3290705182007514e-14
		],
		[
			4.84,
			5.284661597215745e-14
		],
		[
			4.85,
			5.3290705182007514e-14
		],
		[
			4.86,
			5.284661597215745e-14
		],
		[
			4.87,
			5.284661597215745e-14
		],
		[
			4.88,
			5.3290705182007514e-14
		],
		[
			4.89,
			5.240252676230739e-14
		],
		[
			4.9,
			5.284661597215745e-14
		],
		[
			4.91,
			5.284661597215745e-14
		],
		[
			4.92,
			5.284661597215745e-14
		],
		[
			4.93,
			5.284661597215745e-14
		],
		[
			4.94,
			5.284661597215745e-14
		],
		[
			4.95,
			5.284661597215745e-14
		],
		[
			4.96,
			5.3290705182007514e-14
		],
		[
			4.97,
			5.284661597215745e-14
		],
		[
			4.98,
			5.3290705182007514e-14
		],
		[
			4.99,
			5.3290705182007514e-14
		],
		[
			5.0,
			5.284661597215745e-14
		],
		[
			5.01,
			5.3290705182007514e-14
		],
		[
			5.02,
			5.3290705182007514e-14
		],
		[
			5.03,
			5.240252676230739e-14
		],
		[
			5.04,
			5.240252676230739e-14
		],
		[
			5.05,
			5.3734794391857577e-14
		],
		[
			5.06,
			5.284661597215745e-14
		],
		[
			5.07,
			5.284661597215745e-14
		],
		[
			5.08,
			5.240252676230739e-14
		],
		[
			5.09,
			5.284661597215745e-14
		],
		[
			5.1,
			5.284661597215745e-14
		],
		[
			5.11,
			5.240252676230739e-14
		],
		[
			5.12,
			5.240252676230739e-14
		],
		[
			5.13,
			5.3290705182007514e-14
		],
		[
			5.14,
			5.3290705182007514e-14
		],
		[
			5.15,
			5.284661597215745e-14
		],
		[
			5.16,
			5.3290705182007514e-14
		],
		[
			5.17,
			5.3290705182007514e-14
		],
		[
			5.18,
			5.3290705182007514e-14
		],
		[
			5.19,
			5.3290705182007514e-14
		],
		[
			5.2,
			5.240252676230739e-14
		],
		[
			5.21,
			5.284661597215745e-14
		],
		[
			5.22,
			5.240252676230739e-14
		],
		[
			5.23,
			5.284661597215745e-14
		],
		[
			5.24,
			5.284661597215745e-14
		],
		[
			5.25,
			5.284661597215745e-14
		],
		[
			5.26,
			5.3290705182007514e-14
		],
		[
			5.27,
			5.3290705182007514e-14
		],
		[
			5.28,
			5.240252676230739e-14
		],
		[
			5.29,
			5.284661597215745e-14
		],
		[
			5.3,
			5.3290705182007514e-14
		],
		[
			5.31,
			5.3290705182007514e-14
		],
		[
			5.32,
			5.284661597215745e-14
		],
		[
			5.33,
			5.3290705182007514e-14
		],
		[
			5.34,
			5.3290705182007514e-14
		],
		[
			5.35,
			5.240252676230739e-14
		],
		[
			5.36,
			5.3290705182007514e-14
		],
		[
			5.37,
			5.240252676230739e-14
		],
		[
			5.38,
			5.240252676230739e-14
		],
		[
			5.39,
			5.3290705182007514e-14
		],
		[
			5.4,
			5.3290705182007514e-14
		],
		[
			5.41,
			5.284661597215745e-14
		],
		[
			5.42,
			5.284661597215745e-14
		],
		[
			5.43,
			5.284661597215745e-14
		],
		[
			5.44,
			5.284661597215745e-14
		],
		[
			5.45,
			5.284661597215745e-14
		],
		[
			5.46,
			5.3290705182007514e-14
		],
		[
			5.47,
			5.240252676230739e-14
		],
		[
			5.48,
			5.284661597215745e-14
		],
		[
			5.49,
			5.3290705182007514e-14
		],
		[
			5.5,
			5.3290705182007514e-14
		],
		[
			5.51,
			5.284661597215745e-14
		],
		[
			5.52,
			5.284661597215745e-14
		],
		[
			5.53,
			5.284661597215745e-14
		],
		[
			5.54,
			5.3290705182007514e-14
		],
		[
			5.55,
			5.3290705182007514e-14
		],
		[
			5.56,
			5.284661597215745e-14
		],
		[
			5.57,
			5.3290705182007514e-14
		],
		[
			5.58,
			5.3290705182007514e-14
		],
		[
			5.59,
			5.3734794391857577e-14
		],
		[
			5.6,
			5.3734794391857577e-14
		],
		[
			5.61,
			5.3734794391857577e-14
		],
		[
			5.62,
			5.240252676230739e-14
		],
		[
			5.63,
			5.240252676230739e-14
		],
		[
			5.64,
			5.240252676230739e-14
		],
		[
			5.65,
			5.240252676230739e-14
		],
		[
			5.66,
			5.3290705182007514e-14
		],
		[
			5.67,
			5.284661597215745e-14
		],
		[
			5.68,
			5.3290705182007514e-14
		],
		[
			5.69,
			5.284661597215745e-14
		],
		[
			5.7,
			5.284661597215745e-14
		],
		[
			5.71,
			5.284661597215745e-14
		],
		[
			5.72,
			5.284661597215745e-14
		],
		[
			5.73,
			5.3290705182007514e-14
		],
		[
			5.74,
			5.284661597215745e-14
		],
		[
			5.75,
			5.3290705182007514e-14
		],
		[
			5.76,
			5.3734794391857577e-14
		],
		[
			5.77,
			5.3290705182007514e-14
		],
		[
			5.78,
			5.3734794391857577e-14
		],
		[
			5.79,
			5.284661597215745e-14
		],
		[
			5.8,
			5.284661597215745e-14
		],
		[
			5.81,
			5.240252676230739e-14
		],
		[
			5.82,
			5.284661597215745e-14
		],
		[
			5.83,
			5.284661597215745e-14
		],
		[
			5.84,
			5.284661597215745e-14
		],
		[
			5.85,
			5.3290705182007514e-14
		],
		[
			5.86,
			5.240252676230739e-14
		],
		[
			5.87,
			5.284661597215745e-14
		],
		[
			5.88,
			5.3290705182007514e-14
		],
		[
			5.89,
			5.284661597215745e-14
		],
		[
			5.9,
			5.284661597215745e-14
		],
		[
			5.91,
			5.284661597215745e-14
		],
		[
			5.92,
			5.284661597215745e-14
		],
		[
			5.93,
			5.3290705182007514e-14
		],
		[
			5.94,
			5.3290705182007514e-14
		],
		[
			5.95,
			5.284661597215745e-14
		],
		[
			5.96,
			5.284661597215745e-14
		],
		[
			5.97,
			5.240252676230739e-14
		],
		[
			5.98,
			5.284661597215745e-14
		],
		[
			5.99,
			5.284661597215745e-14
		],
		[
			6.0,
			5.3290705182007514e-14
		],
		[
			6.01,
			5.284661597215745e-14
		],
		[
			6.02,
			5.3290705182007514e-14
		],
		[
			6.03,
			5.3290705182007514e-14
		],
		[
			6.04,
			5.284661597215745e-14
		],
		[
			6.05,
			5.284661597215745e-14
		],
		[
			6.06,
			5.240252676230739e-14
		],
		[
			6.07,
			5.240252676230739e-14
		],
		[
			6.08,
			5.3290705182007514e-14
		],
		[
			6.09,
			5.284661597215745e-14
		],
		[
			6.1,
			5.3290705182007514e-14
		],
		[
			6.11,
			5.3290705182007514e-14
		],
		[
			6.12,
			5.284661597215745e-14
		],
		[
			6.13,
			5.284661597215745e-14
		],
		[
			6.14,
			5.3734794391857577e-14
		],
		[
			6.15,
			5.240252676230739e-14
		],
		[
			6.16,
			5.240252676230739e-14
		],
		[
			6.17,
			5.3290705182007514e-14
		],
		[
			6.18,
			5.284661597215745e-14
		],
		[
			6.19,
			5.284661597215745e-14
		],
		[
			6.2,
			5.3290705182007514e-14
		],
		[
			6.21,
			5.3290705182007514e-14
		],
		[
			6.22,
			5.284661597215745e-14
		],
		[
			6.23,
			5.284661597215745e-14
		],
		[
			6.24,
			5.240252676230739e-14
		],
		[
			6.25,
			5.284661597215745e-14
		],
		[
			6.26,
			5.284661597215745e-14
		],
		[
			6.27,
			5.3734794391857577e-14
		],
		[
			6.28,
			5.284661597215745e-14
		],
		[
			6.29,
			5.284661597215745e-14
		],
		[
			6.3,
			5.284661597215745e-14
		],
		[
			6.31,
			5.284661597215745e-14
		],
		[
			6.32,
			5.3290705182007514e-14
		],
		[
			6.33,
			5.284661597215745e-14
		],
		[
			6.34,
			5.284661597215745e-14
		],
		[
			6.35,
			5.284661597215745e-14
		],
		[
			6.36,
			5.284661597215745e-14
		],
		[
			6.37,
			5.284661597215745e-14
		],
		[
			6.38,
			5.3290705182007514e-14
		],
		[
			6.39,
			5.284661597215745e-14
		],
		[
			6.4,
			5.284661597215745e-14
		],
		[
			6.41,
			5.284661597215745e-14
		],
		[
			6.42,
			5.240252676230739e-14
		],
		[
			6.43,
			5.3290705182007514e-14
		],
		[
			6.44,
			5.284661597215745e-14
		],
		[
			6.45,
			5.3290705182007514e-14
		],
		[
			6.46,
			5.284661597215745e-14
		],
		[
			6.47,
			5.284661597215745e-14
		],
		[
			6.48,
			5.3290705182007514e-14
		],
		[
			6.49,
			5.3290705182007514e-14
		],
		[
			6.5,
			5.3734794391857577e-14
		],
		[
			6.51,
			5.284661597215745e-14
		],
		[
			6.52,
			5.284661597215745e-14
		],
		[
			6.53,
			5.3290705182007514e-14
		],
		[
			6.54,
			5.284661597215745e-14
		],
		[
			6.55,
			5.284661597215745e-14
		],
		[
			6.56,
			5.284661597215745e-14
		],
		[
			6.57,
			5.284661597215745e-14
		],
		[
			6.58,
			5.284661597215745e-14
		],
		[
			6.59,
			5.284661597215745e-14
		],
		[
			6.6,
			5.284661597215745e-14
		],
		[
			6.61,
			5.284661597215745e-14
		],
		[
			6.62,
			5.284661597215745e-14
		],
		[
			6.63,
			5.284661597215745e-14
		],
		[
			6.64,
			5.3290705182007514e-14
		],
		[
			6.65,
			5.240252676230739e-14
		],
		[
			6.66,
			5.284661597215745e-14
		],
		[
			6.67,
			5.3290705182007514e-14
		],
		[
			6.68,
			5.284661597215745e-14
		],
		[
			6.69,
			5.240252676230739e-14
		],
		[
			6.7,
			5.284661597215745e-14
		],
		[
			6.71,
			5.284661597215745e-14
		],
		[
			6.72,
			5.3290705182007514e-14
		],
		[
			6.73,
			5.3290705182007514e-14
		],
		[
			6.74,
			5.240252676230739e-14
		],
		[
			6.75,
			5.284661597215745e-14
		],
		[
			6.76,
			5.3290705182007514e-14
		],
		[
			6.77,
			5.284661597215745e-14
		],
		[
			6.78,
			5.3290705182007514e-14
		],
		[
			6.79,
			5.284661597215745e-14
		],
		[
			6.8,
			5.284661597215745e-14
		],
		[
			6.81,
			5.3290705182007514e-14
		],
		[
			6.82,
			5.284661597215745e-14
		],
		[
			6.83,
			5.284661597215745e-14
		],
		[
			6.84,
			5.3290705182007514e-14
		],
		[
			6.85,
			5.240252676230739e-14
		],
		[
			6.86,
			5.240252676230739e-14
		],
		[
			6.87,
			5.3290705182007514e-14
		],
		[
			6.88,
			5.284661597215745e-14
		],
		[
			6.89,
			5.3734794391857577e-14
		],
		[
			6.9,
			5.284661597215745e-14
		],
		[
			6.91,
			5.3290705182007514e-14
		],
		[
			6.92,
			5.3290705182007514e-14
		],
		[
			6.93,
			5.284661597215745e-14
		],
		[
			6.94,
			5.284661597215745e-14
		],
		[
			6.95,
			5.284661597215745e-14
		],
		[
			6.96,
			5.284661597215745e-14
		],
		[
			6.97,
			5.284661597215745e-14
		],
		[
			6.98,
			5.3290705182007514e-14
		],
		[
			6.99,
			5.3290705182007514e-14
		],
		[
			7.0,
			5.284661597215745e-14
		],
		[
			7.01,
			5.240252676230739e-14
		],
		[
			7.02,
			5.3290705182007514e-14
		],
		[
			7.03,
			5.3290705182007514e-14
		],
		[
			7.04,
			5.284661597215745e-14
		],
		[
			7.05,
			5.3290705182007514e-14
		],
		[
			7.06,
			5.3290705182007514e-14
		],
		[
			7.07,
			5.3290705182007514e-14
		],
		[
			7.08,
			5.3290705182007514e-14
		],
		[
			7.09,
			5.3290705182007514e-14
		],
		[
			7.1,
			5.3290705182007514e-14
		],
		[
			7.11,
			5.3290705182007514e-14
		],
		[
			7.12,
			5.3290705182007514e-14
		],
		[
			7.13,
			5.3290705182007514e-14
		],
		[
			7.14,
			5.284661597215745e-14
		],
		[
			7.15,
			5.240252676230739e-14
		],
		[
			7.16,
			5.284661597215745e-14
		],
		[
			7.17,
			5.284661597215745e-14
		],
		[
			7.18,
			5.284661597215745e-14
		],
		[
			7.19,
			5.284661597215745e-14
		],
		[
			7.2,
			5.284661597215745e-14
		],
		[
			7.21,
			5.284661597215745e-14
		],
		[
			7.22,
			5.3290705182007514e-14
		],
		[
			7.23,
			5.3290705182007514e-14
		],
		[
			7.24,
			5.284661597215745e-14
		],
		[
			7.25,
			5.284661597215745e-14
		],
		[
			7.26,
			5.3290705182007514e-14
		],
		[
			7.27,
			5.284661597215745e-14
		],
		[
			7.28,
			5.240252676230739e-14
		],
		[
			7.29,
			5.3290705182007514e-14
		],
		[
			7.3,
			5.240252676230739e-14
		],
		[
			7.31,
			5.3290705182007514e-14
		],
		[
			7.32,
			5.3290705182007514e-14
		],
		[
			7.33,
			5.3290705182007514e-14
		],
		[
			7.34,
			5.284661597215745e-14
		],
		[
			7.35,
			5.284661597215745e-14
		],
		[
			7.36,
			5.3290705182007514e-14
		],
		[
			7.37,
			5.3290705182007514e-14
		],
		[
			7.38,
			5.3290705182007514e-14
		],
		[
			7.39,
			5.284661597215745e-14
		],
		[
			7.4,
			5.284661597215745e-14
		],
		[
			7.41,
			5.3290705182007514e-14
		],
		[
			7.42,
			5.284661597215745e-14
		],
		[
			7.43,
			5.284661597215745e-14
		],
		[
			7.44,
			5.240252676230739e-14
		],
		[
			7.45,
			5.284661597215745e-14
		],
		[
			7.46,
			5.3290705182007514e-14
		],
		[
			7.47,
			5.284661597215745e-14
		],
		[
			7.48,
			5.3290705182007514e-14
		],
		[
			7.49,
			5.3734794391857577e-14
		],
		[
			7.5,
			5.284661597215745e-14
		],
		[
			7.51,
			5.284661597215745e-14
		],
		[
			7.52,
			5.284661597215745e-14
		],
		[
			7.53,
			5.3290705182007514e-14
		],
		[
			7.54,
			5.284661597215745e-14
		],
		[
			7.55,
			5.284661597215745e-14
		],
		[
			7.56,
			5.3290705182007514e-14
		],
		[
			7.57,
			5.284661597215745e-14
		],
		[
			7.58,
			5.3290705182007514e-14
		],
		[
			7.59,
			5.284661597215745e-14
		],
		[
			7.6,
			5.284661597215745e-14
		],
		[
			7.61,
			5.284661597215745e-14
		],
		[
			7.62,
			5.3290705182007514e-14
		],
		[
			7.63,
			5.240252676230739e-14
		],
		[
			7.64,
			5.3290705182007514e-14
		],
		[
			7.65,
			5.240252676230739e-14
		],
		[
			7.66,
			5.284661597215745e-14
		],
		[
			7.67,
			5.3290705182007514e-14
		],
		[
			7.68,
			5.3290705182007514e-14
		],
		[
			7.69,
			5.284661597215745e-14
		],
		[
			7.7,
			5.284661597215745e-14
		],
		[
			7.71,
			5.284661597215745e-14
		],
		[
			7.72,
			5.3290705182007514e-14
		],
		[
			7.73,
			5.3290705182007514e-14
		],
		[
			7.74,
			5.3290705182007514e-14
		],
		[
			7.75,
			5.284661597215745e-14
		],
		[
			7.76,
			5.284661597215745e-14
		],
		[
			7.77,
			5.3290705182007514e-14
		],
		[
			7.78,
			5.284661597215745e-14
		],
		[
			7.79,
			5.284661597215745e-14
		],
		[
			7.8,
			5.240252676230739e-14
		],
		[
			7.81,
			5.284661597215745e-14
		],
		[
			7.82,
			5.240252676230739e-14
		],
		[
			7.83,
			5.240252676230739e-14
		],
		[
			7.84,
			5.3290705182007514e-14
		],
		[
			7.85,
			5.284661597215745e-14
		],
		[
			7.86,
			5.3290705182007514e-14
		],
		[
			7.87,
			5.240252676230739e-14
		],
		[
			7.88,
			5.284661597215745e-14
		],
		[
			7.89,
			5.3290705182007514e-14
		],
		[
			7.9,
			5.284661597215745e-14
		],
		[
			7.91,
			5.284661597215745e-14
		],
		[
			7.92,
			5.3290705182007514e-14
		],
		[
			7.93,
			5.284661597215745e-14
		],
		[
			7.94,
			5.3290705182007514e-14
		],
		[
			7.95,
			5.3290705182007514e-14
		],
		[
			7.96,
			5.240252676230739e-14
		],
		[
			7.97,
			5.3290705182007514e-14
		],
		[
			7.98,
			5.3290705182007514e-14
		],
		[
			7.99,
			5.284661597215745e-14
		],
		[
			8.0,
			5.3290705182007514e-14
		],
		[
			8.01,
			5.3290705182007514e-14
		],
		[
			8.02,
			5.284661597215745e-14
		],
		[
			8.03,
			5.284661597215745e-14
		],
		[
			8.04,
			5.3290705182007514e-14
		],
		[
			8.05,
			5.284661597215745e-14
		],
		[
			8.06,
			5.284661597215745e-14
		],
		[
			8.07,
			5.3290705182007514e-14
		],
		[
			8.08,
			5.240252676230739e-14
		],
		[
			8.09,
			5.240252676230739e-14
		],
		[
			8.1,
			5.284661597215745e-14
		],
		[
			8.11,
			5.284661597215745e-14
		],
		[
			8.12,
			5.240252676230739e-14
		],
		[
			8.13,
			5.240252676230739e-14
		],
		[
			8.14,
			5.3290705182007514e-14
		],
		[
			8.15,
			5.3290705182007514e-14
		],
		[
			8.16,
			5.3734794391857577e-14
		],
		[
			8.17,
			5.284661597215745e-14
		],
		[
			8.18,
			5.3290705182007514e-14
		],
		[
			8.19,
			5.3734794391857577e-14
		],
		[
			8.2,
			5.3290705182007514e-14
		],
		[
			8.21,
			5.3290705182007514e-14
		],
		[
			8.22,
			5.3734794391857577e-14
		],
		[
			8.23,
			5.417888360170764e-14
		],
		[
			8.24,
			5.3734794391857577e-14
		],
		[
			8.25,
			5.46229728115577e-14
		],
		[
			8.26,
			5.3734794391857577e-14
		],
		[
			8.27,
			5.46229728115577e-14
		],
		[
			8.28,
			5.46229728115577e-14
		],
		[
			8.29,
			5.551115123125783e-14
		],
		[
			8.3,
			5.551115123125783e-14
		],
		[
			8.31,
			5.639932965095795e-14
		],
		[
			8.32,
			5.684341886080802e-14
		],
		[
			8.33,
			5.551115123125783e-14
		],
		[
			8.34,
			5.684341886080802e-14
		],
		[
			8.35,
			5.728750807065808e-14
		],
		[
			8.36,
			5.728750807065808e-14
		],
		[
			8.37,
			5.81756864903582e-14
		],
		[
			8.38,
			5.861977570020827e-14
		],
		[
			8.39,
			5.81756864903582e-14
		],
		[
			8.4,
			5.906386491005833e-14
		],
		[
			8.41,
			5.995204332975845e-14
		],
		[
			8.42,
			5.995204332975845e-14
		],
		[
			8.43,
			5.995204332975845e-14
		],
		[
			8.44,
			5.995204332975845e-14
		],
		[
			8.45,
			6.039613253960852e-14
		],
		[
			8.46,
			6.128431095930864e-14
		],
		[
			8.47,
			6.17284001691587e-14
		],
		[
			8.48,
			6.17284001691587e-14
		],
		[
			8.49,
			6.217248937900877e-14
		],
		[
			8.5,
			6.217248937900877e-14
		],
		[
			8.51,
			6.350475700855895e-14
		],
		[
			8.52,
			6.394884621840902e-14
		],
		[
			8.53,
			6.350475700855895e-14
		],
		[
			8.54,
			6.350475700855895e-14
		],
		[
			8.55,
			6.483702463810914e-14
		],
		[
			8.56,
			6.439293542825908e-14
		],
		[
			8.57,
			6.52811138479592e-14
		],
		[
			8.58,
			6.572520305780927e-14
		],
		[
			8.59,
			6.52811138479592e-14
		],
		[
			8.6,
			6.616929226765933e-14
		],
		[
			8.61,
			6.572520305780927e-14
		],
		[
			8.62,
			6.705747068735946e-14
		],
		[
			8.63,
			6.661338147750939e-14
		],
		[
			8.64,
			6.705747068735946e-14
		],
		[
			8.65,
			6.794564910705958e-14
		],
		[
			8.66,
			6.794564910705958e-14
		],
		[
			8.67,
			6.88338275267597e-14
		],
		[
			8.68,
			6.927791673660977e-14
		],
		[
			8.69,
			6.927791673660977e-14
		],
		[
			8.7,
			6.927791673660977e-14
		],
		[
			8.71,
			7.061018436615996e-14
		],
		[
			8.72,
			7.105427357601002e-14
		],
		[
			8.73,
			7.149836278586008e-14
		],
		[
			8.74,
			7.194245199571014e-14
		],
		[
			8.75,
			7.327471962526033e-14
		],
		[
			8.76,
			7.327471962526033e-14
		],
		[
			8.77,
			7.460698725481052e-14
		],
		[
			8.78,
			7.460698725481052e-14
		],
		[
			8.79,
			7.549516567451064e-14
		],
		[
			8.8,
			7.638334409421077e-14
		],
		[
			8.81,
			7.682743330406083e-14
		],
		[
			8.82,
			7.771561172376096e-14
		],
		[
			8.83,
			7.904787935331115e-14
		],
		[
			8.84,
			7.949196856316121e-14
		],
		[
			8.85,
			8.038014698286133e-14
		],
		[
			8.86,
			8.08242361927114e-14
		],
		[
			8.87,
			8.215650382226158e-14
		],
		[
			8.88,
			8.348877145181177e-14
		],
		[
			8.89,
			8.393286066166183e-14
		],
		[
			8.9,
			8.526512829121202e-14
		],
		[
			8.91,
			8.615330671091215e-14
		],
		[
			8.92,
			8.659739592076221e-14
		],
		[
			8.93,
			8.748557434046234e-14
		],
		[
			8.94,
			8.881784197001252e-14
		],
		[
			8.95,
			8.926193117986259e-14
		],
		[
			8.96,
			9.103828801926284e-14
		],
		[
			8.97,
			9.237055564881302e-14
		],
		[
			8.98,
			9.281464485866309e-14
		],
		[
			8.99,
			9.414691248821327e-14
		],
		[
			9.0,
			9.547918011776346e-14
		],
		[
			9.01,
			9.592326932761353e-14
		],
		[
			9.02,
			9.769962616701378e-14
		],
		[
			9.03,
			9.85878045867139e-14
		],
		[
			9.04,
			1.0036416142611415e-13
		],
		[
			9.05,
			1.0258460747536446e-13
		],
		[
			9.06,
			1.0347278589506459e-13
		],
		[
			9.07,
			1.0524914273446484e-13
		],
		[
			9.08,
			1.0613732115416497e-13
		],
		[
			9.09,
			1.0658141036401503e-13
		],
		[
			9.1,
			1.0658141036401503e-13
		],
		[
			9.11,
			1.0613732115416497e-13
		],
		[
			9.12,
			1.0658141036401503e-13
		],
		[
			9.13,
			1.0658141036401503e-13
		],
		[
			9.14,
			1.0613732115416497e-13
		],
		[
			9.15,
			1.0658141036401503e-13
		],
		[
			9.16,
			1.0613732115416497e-13
		],
		[
			9.17,
			1.0613732115416497e-13
		],
		[
			9.18,
			1.0613732115416497e-13
		],
		[
			9.19,
			1.0658141036401503e-13
		],
		[
			9.2,
			1.0613732115416497e-13
		],
		[
			9.21,
			1.0658141036401503e-13
		],
		[
			9.22,
			1.056932319443149e-13
		],
		[
			9.23,
			1.0613732115416497e-13
		],
		[
			9.24,
			1.0658141036401503e-13
		],
		[
			9.25,
			1.0658141036401503e-13
		],
		[
			9.26,
			1.0702549957386509e-13
		],
		[
			9.27,
			1.056932319443149e-13
		],
		[
			9.28,
			1.0613732115416497e-13
		],
		[
			9.29,
			1.0613732115416497e-13
		],
		[
			9.3,
			1.056932319443149e-13
		],
		[
			9.31,
			1.0613732115416497e-13
		],
		[
			9.32,
			1.0613732115416497e-13
		],
		[
			9.33,
			1.0613732115416497e-13
		],
		[
			9.34,
			1.0613732115416497e-13
		],
		[
			9.35,
			1.0613732115416497e-13
		],
		[
			9.36,
			1.0613732115416497e-13
		],
		[
			9.37,
			1.056932319443149e-13
		],
		[
			9.38,
			1.0658141036401503e-13
		],
		[
			9.39,
			1.0613732115416497e-13
		],
		[
			9.4,
			1.0658141036401503e-13
		],
		[
			9.41,
			1.056932319443149e-13
		],
		[
			9.42,
			1.0658141036401503e-13
		],
		[
			9.43,
			1.0613732115416497e-13
		],
		[
			9.44,
			1.0613732115416497e-13
		],
		[
			9.45,
			1.0613732115416497e-13
		],
		[
			9.46,
			1.056932319443149e-13
		],
		[
			9.47,
			1.0613732115416497e-13
		],
		[
			9.48,
			1.0613732115416497e-13
		],
		[
			9.49,
			1.0658141036401503e-13
		],
		[
			9.5,
			1.0613732115416497e-13
		],
		[
			9.51,
			1.056932319443149e-13
		],
		[
			9.52,
			1.0613732115416497e-13
		],
		[
			9.53,
			1.0613732115416497e-13
		],
		[
			9.54,
			1.0613732115416497e-13
		],
		[
			9.55,
			1.0658141036401503e-13
		],
		[
			9.56,
			1.056932319443149e-13
		],
		[
			9.57,
			1.0613732115416497e-13
		],
		[
			9.58,
			1.056932319443149e-13
		],
		[
			9.59,
			1.0658141036401503e-13
		],
		[
			9.6,
			1.0658141036401503e-13
		],
		[
			9.61,
			1.0613732115416497e-13
		],
		[
			9.62,
			1.0613732115416497e-13
		],
		[
			9.63,
			1.0613732115416497e-13
		],
		[
			9.64,
			1.0613732115416497e-13
		],
		[
			9.65,
			1.0613732115416497e-13
		],
		[
			9.66,
			1.0658141036401503e-13
		],
		[
			9.67,
			1.0613732115416497e-13
		],
		[
			9.68,
			1.0658141036401503e-13
		],
		[
			9.69,
			1.0702549957386509e-13
		],
		[
			9.7,
			1.056932319443149e-13
		],
		[
			9.71,
			1.0658141036401503e-13
		],
		[
			9.72,
			1.0613732115416497e-13
		],
		[
			9.73,
			1.0613732115416497e-13
		],
		[
			9.74,
			1.0613732115416497e-13
		],
		[
			9.75,
			1.0613732115416497e-13
		],
		[
			9.76,
			1.0658141036401503e-13
		],
		[
			9.77,
			1.056932319443149e-13
		],
		[
			9.78,
			1.0658141036401503e-13
		],
		[
			9.79,
			1.0613732115416497e-13
		],
		[
			9.8,
			1.0658141036401503e-13
		],
		[
			9.81,
			1.0658141036401503e-13
		],
		[
			9.82,
			1.0658141036401503e-13
		],
		[
			9.83,
			1.0613732115416497e-13
		],
		[
			9.84,
			1.0613732115416497e-13
		],
		[
			9.85,
			1.0658141036401503e-13
		],
		[
			9.86,
			1.056932319443149e-13
		],
		[
			9.87,
			1.0658141036401503e-13
		],
		[
			9.88,
			1.0613732115416497e-13
		],
		[
			9.89,
			1.0613732115416497e-13
		],
		[
			9.9,
			1.0658141036401503e-13
		],
		[
			9.91,
			1.0658141036401503e-13
		],
		[
			9.92,
			1.056932319443149e-13
		],
		[
			9.93,
			1.0658141036401503e-13
		],
		[
			9.94,
			1.0658141036401503e-13
		],
		[
			9.95,
			1.0613732115416497e-13
		],
		[
			9.96,
			1.0658141036401503e-13
		],
		[
			9.97,
			1.0658141036401503e-13
		],
		[
			9.98,
			1.0613732115416497e-13
		],
		[
			9.99,
			1.0613732115416497e-13
		],
		[
			1.0e1,
			1.0613732115416497e-13
		],
		[
			1.001e1,
			1.0613732115416497e-13
		],
		[
			1.002e1,
			1.056932319443149e-13
		],
		[
			1.003e1,
			1.0658141036401503e-13
		],
		[
			1.004e1,
			1.0613732115416497e-13
		],
		[
			1.005e1,
			1.0658141036401503e-13
		],
		[
			1.006e1,
			1.0613732115416497e-13
		],
		[
			1.007e1,
			1.0613732115416497e-13
		],
		[
			1.008e1,
			1.0658141036401503e-13
		],
		[
			1.009e1,
			1.056932319443149e-13
		],
		[
			1.01e1,
			1.056932319443149e-13
		],
		[
			1.011e1,
			1.0613732115416497e-13
		],
		[
			1.012e1,
			1.056932319443149e-13
		],
		[
			1.013e1,
			1.0658141036401503e-13
		],
		[
			1.014e1,
			1.0613732115416497e-13
		],
		[
			1.015e1,
			1.0613732115416497e-13
		],
		[
			1.016e1,
			1.0613732115416497e-13
		],
		[
			1.017e1,
			1.0613732115416497e-13
		],
		[
			1.018e1,
			1.0702549957386509e-13
		],
		[
			1.019e1,
			1.0658141036401503e-13
		],
		[
			1.02e1,
			1.056932319443149e-13
		],
		[
			1.021e1,
			1.0613732115416497e-13
		],
		[
			1.022e1,
			1.056932319443149e-13
		],
		[
			1.023e1,
			1.0658141036401503e-13
		],
		[
			1.024e1,
			1.0658141036401503e-13
		],
		[
			1.025e1,
			1.056932319443149e-13
		],
		[
			1.026e1,
			1.0613732115416497e-13
		],
		[
			1.027e1,
			1.0613732115416497e-13
		],
		[
			1.028e1,
			1.0613732115416497e-13
		],
		[
			1.029e1,
			1.056932319443149e-13
		],
		[
			1.03e1,
			1.0613732115416497e-13
		],
		[
			1.031e1,
			1.0658141036401503e-13
		],
		[
			1.032e1,
			1.0658141036401503e-13
		],
		[
			1.033e1,
			1.0613732115416497e-13
		],
		[
			1.034e1,
			1.0613732115416497e-13
		],
		[
			1.035e1,
			1.0658141036401503e-13
		],
		[
			1.036e1,
			1.0613732115416497e-13
		],
		[
			1.037e1,
			1.0613732115416497e-13
		],
		[
			1.038e1,
			1.056932319443149e-13
		],
		[
			1.039e1,
			1.0658141036401503e-13
		],
		[
			1.04e1,
			1.056932319443149e-13
		],
		[
			1.041e1,
			1.0658141036401503e-13
		],
		[
			1.042e1,
			1.0613732115416497e-13
		],
		[
			1.043e1,
			1.056932319443149e-13
		],
		[
			1.044e1,
			1.0613732115416497e-13
		],
		[
			1.045e1,
			1.0613732115416497e-13
		],
		[
			1.046e1,
			1.0613732115416497e-13
		],
		[
			1.047e1,
			1.056932319443149e-13
		],
		[
			1.048e1,
			1.056932319443149e-13
		],
		[
			1.049e1,
			1.056932319443149e-13
		],
		[
			1.05e1,
			1.0613732115416497e-13
		],
		[
			1.051e1,
			1.0658141036401503e-13
		],
		[
			1.052e1,
			1.0702549957386509e-13
		],
		[
			1.053e1,
			1.0613732115416497e-13
		],
		[
			1.054e1,
			1.0658141036401503e-13
		],
		[
			1.055e1,
			1.0613732115416497e-13
		],
		[
			1.056e1,
			1.0658141036401503e-13
		],
		[
			1.057e1,
			1.0658141036401503e-13
		],
		[
			1.058e1,
			1.0613732115416497e-13
		],
		[
			1.059e1,
			1.0613732115416497e-13
		],
		[
			1.06e1,
			1.0613732115416497e-13
		],
		[
			1.061e1,
			1.0658141036401503e-13
		],
		[
			1.062e1,
			1.0658141036401503e-13
		],
		[
			1.063e1,
			1.056932319443149e-13
		],
		[
			1.064e1,
			1.0658141036401503e-13
		],
		[
			1.065e1,
			1.0658141036401503e-13
		],
		[
			1.066e1,
			1.0613732115416497e-13
		],
		[
			1.067e1,
			1.0658141036401503e-13
		],
		[
			1.068e1,
			1.0658141036401503e-13
		],
		[
			1.069e1,
			1.0658141036401503e-13
		],
		[
			1.07e1,
			1.0658141036401503e-13
		],
		[
			1.071e1,
			1.0658141036401503e-13
		],
		[
			1.072e1,
			1.056932319443149e-13
		],
		[
			1.073e1,
			1.056932319443149e-13
		],
		[
			1.074e1,
			1.0702549957386509e-13
		],
		[
			1.075e1,
			1.056932319443149e-13
		],
		[
			1.076e1,
			1.0658141036401503e-13
		],
		[
			1.077e1,
			1.0658141036401503e-13
		],
		[
			1.078e1,
			1.0613732115416497e-13
		],
		[
			1.079e1,
			1.056932319443149e-13
		],
		[
			1.08e1,
			1.0658141036401503e-13
		],
		[
			1.081e1,
			1.0658141036401503e-13
		],
		[
			1.082e1,
			1.0613732115416497e-13
		],
		[
			1.083e1,
			1.0658141036401503e-13
		],
		[
			1.084e1,
			1.0613732115416497e-13
		],
		[
			1.085e1,
			1.0658141036401503e-13
		],
		[
			1.086e1,
			1.0613732115416497e-13
		],
		[
			1.087e1,
			1.0658141036401503e-13
		],
		[
			1.088e1,
			1.0658141036401503e-13
		],
		[
			1.089e1,
			1.0658141036401503e-13
		],
		[
			1.09e1,
			1.0613732115416497e-13
		],
		[
			1.091e1,
			1.056932319443149e-13
		],
		[
			1.092e1,
			1.0613732115416497e-13
		],
		[
			1.093e1,
			1.0613732115416497e-13
		],
		[
			1.094e1,
			1.0613732115416497e-13
		],
		[
			1.095e1,
			1.0658141036401503e-13
		],
		[
			1.096e1,
			1.0702549957386509e-13
		],
		[
			1.097e1,
			1.0613732115416497e-13
		],
		[
			1.098e1,
			1.0658141036401503e-13
		],
		[
			1.099e1,
			1.0658141036401503e-13
		],
		[
			1.1e1,
			1.0613732115416497e-13
		],
		[
			1.101e1,
			1.0658141036401503e-13
		],
		[
			1.102e1,
			1.0613732115416497e-13
		],
		[
			1.103e1,
			1.0658141036401503e-13
		],
		[
			1.104e1,
			1.0613732115416497e-13
		],
		[
			1.105e1,
			1.0658141036401503e-13
		],
		[
			1.106e1,
			1.0658141036401503e-13
		],
		[
			1.107e1,
			1.0613732115416497e-13
		],
		[
			1.108e1,
			1.0658141036401503e-13
		],
		[
			1.109e1,
			1.0613732115416497e-13
		],
		[
			1.11e1,
			1.0658141036401503e-13
		],
		[
			1.111e1,
			1.0613732115416497e-13
		],
		[
			1.112e1,
			1.056932319443149e-13
		],
		[
			1.113e1,
			1.0613732115416497e-13
		],
		[
			1.114e1,
			1.0746958878371515e-13
		],
		[
			1.115e1,
			1.0613732115416497e-13
		],
		[
			1.116e1,
			1.0613732115416497e-13
		],
		[
			1.117e1,
			1.0658141036401503e-13
		],
		[
			1.118e1,
			1.0613732115416497e-13
		],
		[
			1.119e1,
			1.0658141036401503e-13
		],
		[
			1.12e1,
			1.0658141036401503e-13
		],
		[
			1.121e1,
			1.0658141036401503e-13
		],
		[
			1.122e1,
			1.0613732115416497e-13
		],
		[
			1.123e1,
			1.0658141036401503e-13
		],
		[
			1.124e1,
			1.0613732115416497e-13
		],
		[
			1.125e1,
			1.056932319443149e-13
		],
		[
			1.126e1,
			1.0613732115416497e-13
		],
		[
			1.127e1,
			1.0658141036401503e-13
		],
		[
			1.128e1,
			1.0702549957386509e-13
		],
		[
			1.129e1,
			1.0613732115416497e-13
		],
		[
			1.13e1,
			1.0658141036401503e-13
		],
		[
			1.131e1,
			1.0613732115416497e-13
		],
		[
			1.132e1,
			1.0658141036401503e-13
		],
		[
			1.133e1,
			1.0613732115416497e-13
		],
		[
			1.134e1,
			1.0613732115416497e-13
		],
		[
			1.135e1,
			1.0658141036401503e-13
		],
		[
			1.136e1,
			1.0658141036401503e-13
		],
		[
			1.137e1,
			1.0658141036401503e-13
		],
		[
			1.138e1,
			1.0658141036401503e-13
		],
		[
			1.139e1,
			1.0658141036401503e-13
		],
		[
			1.14e1,
			1.0658141036401503e-13
		],
		[
			1.141e1,
			1.0658141036401503e-13
		],
		[
			1.142e1,
			1.0613732115416497e-13
		],
		[
			1.143e1,
			1.056932319443149e-13
		],
		[
			1.144e1,
			1.0702549957386509e-13
		],
		[
			1.145e1,
			1.0613732115416497e-13
		],
		[
			1.146e1,
			1.0658141036401503e-13
		],
		[
			1.147e1,
			1.0702549957386509e-13
		],
		[
			1.148e1,
			1.0658141036401503e-13
		],
		[
			1.149e1,
			1.0613732115416497e-13
		],
		[
			1.15e1,
			1.0613732115416497e-13
		],
		[
			1.151e1,
			1.0658141036401503e-13
		],
		[
			1.152e1,
			1.0658141036401503e-13
		],
		[
			1.153e1,
			1.0658141036401503e-13
		],
		[
			1.154e1,
			1.0613732115416497e-13
		],
		[
			1.155e1,
			1.0613732115416497e-13
		],
		[
			1.156e1,
			1.0613732115416497e-13
		],
		[
			1.157e1,
			1.0613732115416497e-13
		],
		[
			1.158e1,
			1.0613732115416497e-13
		],
		[
			1.159e1,
			1.0658141036401503e-13
		],
		[
			1.16e1,
			1.0658141036401503e-13
		],
		[
			1.161e1,
			1.0658141036401503e-13
		],
		[
			1.162e1,
			1.0613732115416497e-13
		],
		[
			1.163e1,
			1.0658141036401503e-13
		],
		[
			1.164e1,
			1.0702549957386509e-13
		],
		[
			1.165e1,
			1.0702549957386509e-13
		],
		[
			1.166e1,
			1.0658141036401503e-13
		],
		[
			1.167e1,
			1.0613732115416497e-13
		],
		[
			1.168e1,
			1.0658141036401503e-13
		],
		[
			1.169e1,
			1.0613732115416497e-13
		],
		[
			1.17e1,
			1.0702549957386509e-13
		],
		[
			1.171e1,
			1.0702549957386509e-13
		],
		[
			1.172e1,
			1.0702549957386509e-13
		],
		[
			1.173e1,
			1.0658141036401503e-13
		],
		[
			1.174e1,
			1.0702549957386509e-13
		],
		[
			1.175e1,
			1.0613732115416497e-13
		],
		[
			1.176e1,
			1.0658141036401503e-13
		],
		[
			1.177e1,
			1.0613732115416497e-13
		],
		[
			1.178e1,
			1.0658141036401503e-13
		],
		[
			1.179e1,
			1.0658141036401503e-13
		],
		[
			1.18e1,
			1.0658141036401503e-13
		],
		[
			1.181e1,
			1.0613732115416497e-13
		],
		[
			1.182e1,
			1.0613732115416497e-13
		],
		[
			1.183e1,
			1.0658141036401503e-13
		],
		[
			1.184e1,
			1.0613732115416497e-13
		],
		[
			1.185e1,
			1.056932319443149e-13
		],
		[
			1.186e1,
			1.056932319443149e-13
		],
		[
			1.187e1,
			1.0613732115416497e-13
		],
		[
			1.188e1,
			1.0658141036401503e-13
		],
		[
			1.189e1,
			1.0658141036401503e-13
		],
		[
			1.19e1,
			1.0613732115416497e-13
		],
		[
			1.191e1,
			1.0658141036401503e-13
		],
		[
			1.192e1,
			1.0658141036401503e-13
		],
		[
			1.193e1,
			1.0658141036401503e-13
		],
		[
			1.194e1,
			1.0613732115416497e-13
		],
		[
			1.195e1,
			1.056932319443149e-13
		],
		[
			1.196e1,
			1.056932319443149e-13
		],
		[
			1.197e1,
			1.0613732115416497e-13
		],
		[
			1.198e1,
			1.0613732115416497e-13
		],
		[
			1.199e1,
			1.056932319443149e-13
		],
		[
			1.2e1,
			1.0658141036401503e-13
		],
		[
			1.201e1,
			1.0613732115416497e-13
		],
		[
			1.202e1,
			1.0658141036401503e-13
		],
		[
			1.203e1,
			1.0746958878371515e-13
		],
		[
			1.204e1,
			1.0613732115416497e-13
		],
		[
			1.205e1,
			1.0702549957386509e-13
		],
		[
			1.206e1,
			1.0658141036401503e-13
		],
		[
			1.207e1,
			1.0702549957386509e-13
		],
		[
			1.208e1,
			1.0613732115416497e-13
		],
		[
			1.209e1,
			1.0658141036401503e-13
		],
		[
			1.21e1,
			1.0658141036401503e-13
		],
		[
			1.211e1,
			1.0702549957386509e-13
		],
		[
			1.212e1,
			1.0613732115416497e-13
		],
		[
			1.213e1,
			1.0658141036401503e-13
		],
		[
			1.214e1,
			1.0613732115416497e-13
		],
		[
			1.215e1,
			1.0613732115416497e-13
		],
		[
			1.216e1,
			1.0658141036401503e-13
		],
		[
			1.217e1,
			1.0613732115416497e-13
		],
		[
			1.218e1,
			1.0613732115416497e-13
		],
		[
			1.219e1,
			1.0613732115416497e-13
		],
		[
			1.22e1,
			1.0658141036401503e-13
		],
		[
			1.221e1,
			1.0613732115416497e-13
		],
		[
			1.222e1,
			1.0658141036401503e-13
		],
		[
			1.223e1,
			1.0613732115416497e-13
		],
		[
			1.224e1,
			1.0658141036401503e-13
		],
		[
			1.225e1,
			1.0613732115416497e-13
		],
		[
			1.226e1,
			1.0702549957386509e-13
		],
		[
			1.227e1,
			1.0658141036401503e-13
		],
		[
			1.228e1,
			1.0613732115416497e-13
		],
		[
			1.229e1,
			1.0702549957386509e-13
		],
		[
			1.23e1,
			1.0658141036401503e-13
		],
		[
			1.231e1,
			1.0702549957386509e-13
		],
		[
			1.232e1,
			1.0702549957386509e-13
		],
		[
			1.233e1,
			1.0613732115416497e-13
		],
		[
			1.234e1,
			1.0702549957386509e-13
		],
		[
			1.235e1,
			1.0613732115416497e-13
		],
		[
			1.236e1,
			1.0658141036401503e-13
		],
		[
			1.237e1,
			1.0613732115416497e-13
		],
		[
			1.238e1,
			1.0658141036401503e-13
		],
		[
			1.239e1,
			1.0658141036401503e-13
		],
		[
			1.24e1,
			1.0658141036401503e-13
		],
		[
			1.241e1,
			1.0702549957386509e-13
		],
		[
			1.242e1,
			1.0613732115416497e-13
		],
		[
			1.243e1,
			1.0658141036401503e-13
		],
		[
			1.244e1,
			1.0658141036401503e-13
		],
		[
			1.245e1,
			1.0658141036401503e-13
		],
		[
			1.246e1,
			1.0658141036401503e-13
		],
		[
			1.247e1,
			1.0702549957386509e-13
		],
		[
			1.248e1,
			1.056932319443149e-13
		],
		[
			1.249e1,
			1.0613732115416497e-13
		],
		[
			1.25e1,
			1.0658141036401503e-13
		],
		[
			1.251e1,
			1.0702549957386509e-13
		],
		[
			1.252e1,
			1.0613732115416497e-13
		],
		[
			1.253e1,
			1.0658141036401503e-13
		],
		[
			1.254e1,
			1.0702549957386509e-13
		],
		[
			1.255e1,
			1.0613732115416497e-13
		],
		[
			1.256e1,
			1.0658141036401503e-13
		],
		[
			1.257e1,
			1.0658141036401503e-13
		],
		[
			1.258e1,
			1.0658141036401503e-13
		],
		[
			1.259e1,
			1.0702549957386509e-13
		],
		[
			1.26e1,
			1.0613732115416497e-13
		],
		[
			1.261e1,
			1.0613732115416497e-13
		],
		[
			1.262e1,
			1.0613732115416497e-13
		],
		[
			1.263e1,
			1.056932319443149e-13
		],
		[
			1.264e1,
			1.0613732115416497e-13
		],
		[
			1.265e1,
			1.0702549957386509e-13
		],
		[
			1.266e1,
			1.0702549957386509e-13
		],
		[
			1.267e1,
			1.0658141036401503e-13
		],
		[
			1.268e1,
			1.0613732115416497e-13
		],
		[
			1.269e1,
			1.0658141036401503e-13
		],
		[
			1.27e1,
			1.0613732115416497e-13
		],
		[
			1.271e1,
			1.0613732115416497e-13
		],
		[
			1.272e1,
			1.0702549957386509e-13
		],
		[
			1.273e1,
			1.0613732115416497e-13
		],
		[
			1.274e1,
			1.0658141036401503e-13
		],
		[
			1.275e1,
			1.0702549957386509e-13
		],
		[
			1.276e1,
			1.0658141036401503e-13
		],
		[
			1.277e1,
			1.0702549957386509e-13
		],
		[
			1.278e1,
			1.0613732115416497e-13
		],
		[
			1.279e1,
			1.0658141036401503e-13
		],
		[
			1.28e1,
			1.0613732115416497e-13
		],
		[
			1.281e1,
			1.0658141036401503e-13
		],
		[
			1.282e1,
			1.0658141036401503e-13
		],
		[
			1.283e1,
			1.0658141036401503e-13
		],
		[
			1.284e1,
			1.0658141036401503e-13
		],
		[
			1.285e1,
			1.0613732115416497e-13
		],
		[
			1.286e1,
			1.0613732115416497e-13
		],
		[
			1.287e1,
			1.0613732115416497e-13
		],
		[
			1.288e1,
			1.0702549957386509e-13
		],
		[
			1.289e1,
			1.0613732115416497e-13
		],
		[
			1.29e1,
			1.0658141036401503e-13
		],
		[
			1.291e1,
			1.0613732115416497e-13
		],
		[
			1.292e1,
			1.0702549957386509e-13
		],
		[
			1.293e1,
			1.0658141036401503e-13
		],
		[
			1.294e1,
			1.0658141036401503e-13
		],
		[
			1.295e1,
			1.0658141036401503e-13
		],
		[
			1.296e1,
			1.0658141036401503e-13
		],
		[
			1.297e1,
			1.0613732115416497e-13
		],
		[
			1.298e1,
			1.0702549957386509e-13
		],
		[
			1.299e1,
			1.0702549957386509e-13
		],
		[
			1.3e1,
			1.0658141036401503e-13
		],
		[
			1.301e1,
			1.0658141036401503e-13
		],
		[
			1.302e1,
			1.0658141036401503e-13
		],
		[
			1.303e1,
			1.0613732115416497e-13
		],
		[
			1.304e1,
			1.0702549957386509e-13
		],
		[
			1.305e1,
			1.0613732115416497e-13
		],
		[
			1.306e1,
			1.0613732115416497e-13
		],
		[
			1.307e1,
			1.0702549957386509e-13
		],
		[
			1.308e1,
			1.0658141036401503e-13
		],
		[
			1.309e1,
			1.0613732115416497e-13
		],
		[
			1.31e1,
			1.0613732115416497e-13
		],
		[
			1.311e1,
			1.0613732115416497e-13
		],
		[
			1.312e1,
			1.0613732115416497e-13
		],
		[
			1.313e1,
			1.0658141036401503e-13
		],
		[
			1.314e1,
			1.0613732115416497e-13
		],
		[
			1.315e1,
			1.0702549957386509e-13
		],
		[
			1.316e1,
			1.056932319443149e-13
		],
		[
			1.317e1,
			1.0702549957386509e-13
		],
		[
			1.318e1,
			1.0658141036401503e-13
		],
		[
			1.319e1,
			1.0702549957386509e-13
		],
		[
			1.32e1,
			1.0658141036401503e-13
		],
		[
			1.321e1,
			1.0613732115416497e-13
		],
		[
			1.322e1,
			1.0658141036401503e-13
		],
		[
			1.323e1,
			1.0658141036401503e-13
		],
		[
			1.324e1,
			1.0702549957386509e-13
		],
		[
			1.325e1,
			1.0658141036401503e-13
		],
		[
			1.326e1,
			1.0613732115416497e-13
		],
		[
			1.327e1,
			1.056932319443149e-13
		],
		[
			1.328e1,
			1.0613732115416497e-13
		],
		[
			1.329e1,
			1.0702549957386509e-13
		],
		[
			1.33e1,
			1.0658141036401503e-13
		],
		[
			1.331e1,
			1.0658141036401503e-13
		],
		[
			1.332e1,
			1.0613732115416497e-13
		],
		[
			1.333e1,
			1.0613732115416497e-13
		],
		[
			1.334e1,
			1.0613732115416497e-13
		],
		[
			1.335e1,
			1.0658141036401503e-13
		],
		[
			1.336e1,
			1.0613732115416497e-13
		],
		[
			1.337e1,
			1.0658141036401503e-13
		],
		[
			1.338e1,
			1.056932319443149e-13
		],
		[
			1.339e1,
			1.0613732115416497e-13
		],
		[
			1.34e1,
			1.0613732115416497e-13
		],
		[
			1.341e1,
			1.0658141036401503e-13
		],
		[
			1.342e1,
			1.0613732115416497e-13
		],
		[
			1.343e1,
			1.0658141036401503e-13
		],
		[
			1.344e1,
			1.0658141036401503e-13
		],
		[
			1.345e1,
			1.0658141036401503e-13
		],
		[
			1.346e1,
			1.0613732115416497e-13
		],
		[
			1.347e1,
			1.0658141036401503e-13
		],
		[
			1.348e1,
			1.0658141036401503e-13
		],
		[
			1.349e1,
			1.0702549957386509e-13
		],
		[
			1.35e1,
			1.0613732115416497e-13
		],
		[
			1.351e1,
			1.0658141036401503e-13
		],
		[
			1.352e1,
			1.0613732115416497e-13
		],
		[
			1.353e1,
			1.0658141036401503e-13
		],
		[
			1.354e1,
			1.0658141036401503e-13
		],
		[
			1.355e1,
			1.0658141036401503e-13
		],
		[
			1.356e1,
			1.0658141036401503e-13
		],
		[
			1.357e1,
			1.0658141036401503e-13
		],
		[
			1.358e1,
			1.0613732115416497e-13
		],
		[
			1.359e1,
			1.0613732115416497e-13
		],
		[
			1.36e1,
			1.0658141036401503e-13
		],
		[
			1.361e1,
			1.0613732115416497e-13
		],
		[
			1.362e1,
			1.0613732115416497e-13
		],
		[
			1.363e1,
			1.0658141036401503e-13
		],
		[
			1.364e1,
			1.0658141036401503e-13
		],
		[
			1.365e1,
			1.0613732115416497e-13
		],
		[
			1.366e1,
			1.0702549957386509e-13
		],
		[
			1.367e1,
			1.0613732115416497e-13
		],
		[
			1.368e1,
			1.0613732115416497e-13
		],
		[
			1.369e1,
			1.0702549957386509e-13
		],
		[
			1.37e1,
			1.0613732115416497e-13
		],
		[
			1.371e1,
			1.0613732115416497e-13
		],
		[
			1.372e1,
			1.0658141036401503e-13
		],
		[
			1.373e1,
			1.0658141036401503e-13
		],
		[
			1.374e1,
			1.0613732115416497e-13
		],
		[
			1.375e1,
			1.0613732115416497e-13
		],
		[
			1.376e1,
			1.0613732115416497e-13
		],
		[
			1.377e1,
			1.0613732115416497e-13
		],
		[
			1.378e1,
			1.0613732115416497e-13
		],
		[
			1.379e1,
			1.0702549957386509e-13
		],
		[
			1.38e1,
			1.0658141036401503e-13
		],
		[
			1.381e1,
			1.0658141036401503e-13
		],
		[
			1.382e1,
			1.0613732115416497e-13
		],
		[
			1.383e1,
			1.0658141036401503e-13
		],
		[
			1.384e1,
			1.0613732115416497e-13
		],
		[
			1.385e1,
			1.0658141036401503e-13
		],
		[
			1.386e1,
			1.0658141036401503e-13
		],
		[
			1.387e1,
			1.0658141036401503e-13
		],
		[
			1.388e1,
			1.0658141036401503e-13
		],
		[
			1.389e1,
			1.0658141036401503e-13
		],
		[
			1.39e1,
			1.0613732115416497e-13
		],
		[
			1.391e1,
			1.0658141036401503e-13
		],
		[
			1.392e1,
			1.0613732115416497e-13
		],
		[
			1.393e1,
			1.0658141036401503e-13
		],
		[
			1.394e1,
			1.056932319443149e-13
		],
		[
			1.395e1,
			1.0658141036401503e-13
		],
		[
			1.396e1,
			1.0658141036401503e-13
		],
		[
			1.397e1,
			1.0658141036401503e-13
		],
		[
			1.398e1,
			1.0658141036401503e-13
		],
		[
			1.399e1,
			1.0613732115416497e-13
		],
		[
			1.4e1,
			1.0658141036401503e-13
		],
		[
			1.401e1,
			1.0702549957386509e-13
		],
		[
			1.402e1,
			1.0613732115416497e-13
		],
		[
			1.403e1,
			1.0613732115416497e-13
		],
		[
			1.404e1,
			1.0613732115416497e-13
		],
		[
			1.405e1,
			1.0658141036401503e-13
		],
		[
			1.406e1,
			1.0613732115416497e-13
		],
		[
			1.407e1,
			1.0613732115416497e-13
		],
		[
			1.408e1,
			1.0658141036401503e-13
		],
		[
			1.409e1,
			1.056932319443149e-13
		],
		[
			1.41e1,
			1.0702549957386509e-13
		],
		[
			1.411e1,
			1.0702549957386509e-13
		],
		[
			1.412e1,
			1.0658141036401503e-13
		],
		[
			1.413e1,
			1.0658141036401503e-13
		],
		[
			1.414e1,
			1.0613732115416497e-13
		],
		[
			1.415e1,
			1.0658141036401503e-13
		],
		[
			1.416e1,
			1.056932319443149e-13
		],
		[
			1.417e1,
			1.0613732115416497e-13
		],
		[
			1.418e1,
			1.0702549957386509e-13
		],
		[
			1.419e1,
			1.0613732115416497e-13
		],
		[
			1.42e1,
			1.0658141036401503e-13
		],
		[
			1.421e1,
			1.0613732115416497e-13
		],
		[
			1.422e1,
			1.0658141036401503e-13
		],
		[
			1.423e1,
			1.0613732115416497e-13
		],
		[
			1.424e1,
			1.0658141036401503e-13
		],
		[
			1.425e1,
			1.0658141036401503e-13
		],
		[
			1.426e1,
			1.0702549957386509e-13
		],
		[
			1.427e1,
			1.0702549957386509e-13
		],
		[
			1.428e1,
			1.0702549957386509e-13
		],
		[
			1.429e1,
			1.0658141036401503e-13
		],
		[
			1.43e1,
			1.0702549957386509e-13
		],
		[
			1.431e1,
			1.0746958878371515e-13
		],
		[
			1.432e1,
			1.0791367799356522e-13
		],
		[
			1.433e1,
			1.0835776720341528e-13
		],
		[
			1.434e1,
			1.0791367799356522e-13
		],
		[
			1.435e1,
			1.0880185641326534e-13
		],
		[
			1.436e1,
			1.092459456231154e-13
		],
		[
			1.437e1,
			1.0835776720341528e-13
		],
		[
			1.438e1,
			1.1013412404281553e-13
		],
		[
			1.439e1,
			1.1013412404281553e-13
		],
		[
			1.44e1,
			1.0969003483296547e-13
		],
		[
			1.441e1,
			1.1057821325266559e-13
		],
		[
			1.442e1,
			1.1146639167236572e-13
		],
		[
			1.443e1,
			1.1146639167236572e-13
		],
		[
			1.444e1,
			1.1146639167236572e-13
		],
		[
			1.445e1,
			1.1235457009206584e-13
		],
		[
			1.446e1,
			1.1191048088221578e-13
		],
		[
			1.447e1,
			1.1235457009206584e-13
		],
		[
			1.448e1,
			1.1324274851176597e-13
		],
		[
			1.449e1,
			1.1324274851176597e-13
		],
		[
			1.45e1,
			1.141309269314661e-13
		],
		[
			1.451e1,
			1.141309269314661e-13
		],
		[
			1.452e1,
			1.141309269314661e-13
		],
		[
			1.453e1,
			1.141309269314661e-13
		],
		[
			1.454e1,
			1.1501910535116622e-13
		],
		[
			1.455e1,
			1.1501910535116622e-13
		],
		[
			1.456e1,
			1.1546319456101628e-13
		],
		[
			1.457e1,
			1.1546319456101628e-13
		],
		[
			1.458e1,
			1.1590728377086634e-13
		],
		[
			1.459e1,
			1.163513729807164e-13
		],
		[
			1.46e1,
			1.1679546219056647e-13
		],
		[
			1.461e1,
			1.176836406102666e-13
		],
		[
			1.462e1,
			1.176836406102666e-13
		],
		[
			1.463e1,
			1.1857181902996672e-13
		],
		[
			1.464e1,
			1.1945999744966684e-13
		],
		[
			1.465e1,
			1.199040866595169e-13
		],
		[
			1.466e1,
			1.212363542890671e-13
		],
		[
			1.467e1,
			1.2301271112846734e-13
		],
		[
			1.468e1,
			1.2390088954816747e-13
		],
		[
			1.469e1,
			1.2434497875801753e-13
		],
		[
			1.47e1,
			1.270095140171179e-13
		],
		[
			1.471e1,
			1.283417816466681e-13
		],
		[
			1.472e1,
			1.305622276959184e-13
		],
		[
			1.473e1,
			1.3278267374516872e-13
		],
		[
			1.474e1,
			1.3500311979441904e-13
		],
		[
			1.475e1,
			1.3722356584366935e-13
		],
		[
			1.476e1,
			1.3944401189291966e-13
		],
		[
			1.477e1,
			1.425526363618701e-13
		],
		[
			1.478e1,
			1.4432899320127035e-13
		],
		[
			1.479e1,
			1.4832579608992091e-13
		],
		[
			1.48e1,
			1.509903313490213e-13
		],
		[
			1.481e1,
			1.545430450278218e-13
		],
		[
			1.482e1,
			1.5720758028692217e-13
		],
		[
			1.483e1,
			1.5942802633617248e-13
		],
		[
			1.484e1,
			1.5942802633617248e-13
		],
		[
			1.485e1,
			1.5987211554602254e-13
		],
		[
			1.486e1,
			1.5942802633617248e-13
		],
		[
			1.487e1,
			1.5942802633617248e-13
		],
		[
			1.488e1,
			1.5898393712632242e-13
		],
		[
			1.489e1,
			1.5853984791647235e-13
		],
		[
			1.49e1,
			1.5853984791647235e-13
		],
		[
			1.491e1,
			1.580957587066223e-13
		],
		[
			1.492e1,
			1.5765166949677223e-13
		],
		[
			1.493e1,
			1.580957587066223e-13
		],
		[
			1.494e1,
			1.5720758028692217e-13
		],
		[
			1.495e1,
			1.580957587066223e-13
		],
		[
			1.496e1,
			1.5765166949677223e-13
		],
		[
			1.497e1,
			1.5765166949677223e-13
		],
		[
			1.498e1,
			1.5720758028692217e-13
		],
		[
			1.499e1,
			1.5765166949677223e-13
		],
		[
			1.5e1,
			1.5720758028692217e-13
		],
		[
			1.501e1,
			1.5631940186722204e-13
		],
		[
			1.502e1,
			1.567634910770721e-13
		],
		[
			1.503e1,
			1.567634910770721e-13
		],
		[
			1.504e1,
			1.5631940186722204e-13
		],
		[
			1.505e1,
			1.5631940186722204e-13
		],
		[
			1.506e1,
			1.5587531265737198e-13
		],
		[
			1.507e1,
			1.567634910770721e-13
		],
		[
			1.508e1,
			1.5587531265737198e-13
		],
		[
			1.509e1,
			1.5631940186722204e-13
		],
		[
			1.51e1,
			1.5631940186722204e-13
		],
		[
			1.511e1,
			1.5631940186722204e-13
		],
		[
			1.512e1,
			1.5631940186722204e-13
		],
		[
			1.513e1,
			1.5631940186722204e-13
		],
		[
			1.514e1,
			1.5631940186722204e-13
		],
		[
			1.515e1,
			1.5631940186722204e-13
		],
		[
			1.516e1,
			1.5631940186722204e-13
		],
		[
			1.517e1,
			1.5631940186722204e-13
		],
		[
			1.518e1,
			1.5631940186722204e-13
		],
		[
			1.519e1,
			1.5631940186722204e-13
		],
		[
			1.52e1,
			1.5631940186722204e-13
		],
		[
			1.521e1,
			1.5631940186722204e-13
		],
		[
			1.522e1,
			1.5631940186722204e-13
		],
		[
			1.523e1,
			1.5631940186722204e-13
		],
		[
			1.524e1,
			1.5587531265737198e-13
		],
		[
			1.525e1,
			1.5587531265737198e-13
		],
		[
			1.526e1,
			1.5587531265737198e-13
		],
		[
			1.527e1,
			1.5587531265737198e-13
		],
		[
			1.528e1,
			1.5543122344752192e-13
		],
		[
			1.529e1,
			1.5543122344752192e-13
		],
		[
			1.53e1,
			1.5543122344752192e-13
		],
		[
			1.531e1,
			2.19824158875781e-13
		],
		[
			1.532e1,
			2.1938006966593093e-13
		],
		[
			1.533e1,
			2.19824158875781e-13
		],
		[
			1.534e1,
			2.1938006966593093e-13
		],
		[
			1.535e1,
			2.1893598045608087e-13
		],
		[
			1.536e1,
			2.8377300509419e-13
		],
		[
			1.537e1,
			2.8377300509419e-13
		],
		[
			1.538e1,
			3.4772185131259903e-13
		],
		[
			1.539e1,
			3.4772185131259903e-13
		],
		[
			1.54e1,
			4.1167069753100805e-13
		],
		[
			1.541e1,
			4.121147867408581e-13
		],
		[
			1.542e1,
			4.769518113789672e-13
		],
		[
			1.543e1,
			5.404565683875262e-13
		],
		[
			1.544e1,
			5.413447468072263e-13
		],
		[
			1.545e1,
			6.057376822354854e-13
		],
		[
			1.546e1,
			6.701306176637445e-13
		],
		[
			1.547e1,
			7.345235530920036e-13
		],
		[
			1.548e1,
			7.989164885202626e-13
		],
		[
			1.549e1,
			7.984723993104126e-13
		],
		[
			1.55e1,
			8.633094239485217e-13
		],
		[
			1.551e1,
			9.277023593767808e-13
		],
		[
			1.552e1,
			9.9253938401489e-13
		],
		[
			1.553e1,
			1.056932319443149e-12
		],
		[
			1.554e1,
			1.120881165661558e-12
		],
		[
			1.555e1,
			1.1852741010898171e-12
		],
		[
			1.556e1,
			1.1857181902996672e-12
		],
		[
			1.557e1,
			1.2496670365180762e-12
		],
		[
			1.558e1,
			1.3140599719463353e-12
		],
		[
			1.559e1,
			1.3145040611561853e-12
		],
		[
			1.56e1,
			1.3788969965844444e-12
		],
		[
			1.561e1,
			1.3788969965844444e-12
		],
		[
			1.562e1,
			1.4432899320127035e-12
		],
		[
			1.563e1,
			1.4432899320127035e-12
		],
		[
			1.564e1,
			1.5072387782311125e-12
		],
		[
			1.565e1,
			1.5072387782311125e-12
		],
		[
			1.566e1,
			1.5072387782311125e-12
		],
		[
			1.567e1,
			1.5720758028692217e-12
		],
		[
			1.568e1,
			1.5720758028692217e-12
		],
		[
			1.569e1,
			1.6360246490876307e-12
		],
		[
			1.57e1,
			1.6360246490876307e-12
		],
		[
			1.571e1,
			1.6364687382974807e-12
		],
		[
			1.572e1,
			1.6999734953060397e-12
		],
		[
			1.573e1,
			1.6999734953060397e-12
		],
		[
			1.574e1,
			1.7639223415244487e-12
		],
		[
			1.575e1,
			1.7639223415244487e-12
		],
		[
			1.576e1,
			1.8283152769527078e-12
		],
		[
			1.577e1,
			1.8283152769527078e-12
		],
		[
			1.578e1,
			1.892264123171117e-12
		],
		[
			1.579e1,
			1.956212969389526e-12
		],
		[
			1.58e1,
			1.956657058599376e-12
		],
		[
			1.581e1,
			2.020161815607935e-12
		],
		[
			1.582e1,
			2.084554751036194e-12
		],
		[
			1.583e1,
			2.084554751036194e-12
		],
		[
			1.584e1,
			2.148503597254603e-12
		],
		[
			1.585e1,
			2.212452443473012e-12
		],
		[
			1.586e1,
			2.275957200481571e-12
		],
		[
			1.587e1,
			2.276845378901271e-12
		],
		[
			1.588e1,
			2.34123831432953e-12
		],
		[
			1.589e1,
			2.404743071338089e-12
		],
		[
			1.59e1,
			2.405631249757789e-12
		],
		[
			1.591e1,
			2.468691917556498e-12
		],
		[
			1.592e1,
			2.532196674565057e-12
		],
		[
			1.593e1,
			2.533084852984757e-12
		],
		[
			1.594e1,
			2.597033699203166e-12
		],
		[
			1.595e1,
			2.5979218776228663e-12
		],
		[
			1.596e1,
			2.660982545421575e-12
		],
		[
			1.597e1,
			2.6623148130511254e-12
		],
		[
			1.598e1,
			2.7258195700596843e-12
		],
		[
			1.599e1,
			2.7262636592695344e-12
		],
		[
			1.6e1,
			2.7902125054879434e-12
		],
		[
			1.601e1,
			2.7902125054879434e-12
		],
		[
			1.602e1,
			2.8550495301260526e-12
		],
		[
			1.603e1,
			2.8550495301260526e-12
		],
		[
			1.604e1,
			2.9189983763444616e-12
		],
		[
			1.605e1,
			2.9189983763444616e-12
		],
		[
			1.606e1,
			2.9833913117727207e-12
		],
		[
			1.607e1,
			3.0468960687812796e-12
		],
		[
			1.608e1,
			3.0473401579911297e-12
		],
		[
			1.609e1,
			3.1117330934193888e-12
		],
		[
			1.61e1,
			3.1112890042095387e-12
		],
		[
			1.611e1,
			3.1752378504279477e-12
		],
		[
			1.612e1,
			3.1756819396377978e-12
		],
		[
			1.613e1,
			3.2391866966463567e-12
		],
		[
			1.614e1,
			3.2396307858562068e-12
		],
		[
			1.615e1,
			3.3031355428647657e-12
		],
		[
			1.616e1,
			3.303579632074616e-12
		],
		[
			1.617e1,
			3.367528478293025e-12
		],
		[
			1.618e1,
			3.367528478293025e-12
		],
		[
			1.619e1,
			3.367528478293025e-12
		],
		[
			1.62e1,
			3.431477324511434e-12
		],
		[
			1.621e1,
			3.431921413721284e-12
		],
		[
			1.622e1,
			3.431477324511434e-12
		],
		[
			1.623e1,
			3.495426170729843e-12
		],
		[
			1.624e1,
			3.495426170729843e-12
		],
		[
			1.625e1,
			3.495870259939693e-12
		],
		[
			1.626e1,
			3.4949820815199928e-12
		],
		[
			1.627e1,
			3.5438318946034997e-12
		],
		[
			1.628e1,
			3.5433878053936496e-12
		],
		[
			1.629e1,
			3.558930927738402e-12
		],
		[
			1.63e1,
			3.6068925624022086e-12
		],
		[
			1.631e1,
			3.6068925624022086e-12
		],
		[
			1.632e1,
			3.654854197066015e-12
		],
		[
			1.633e1,
			3.654854197066015e-12
		],
		[
			1.634e1,
			3.718358954074574e-12
		],
		[
			1.635e1,
			3.766764677948231e-12
		],
		[
			1.636e1,
			3.814726312612038e-12
		],
		[
			1.637e1,
			3.8622438580659946e-12
		],
		[
			1.638e1,
			3.927524971913954e-12
		],
		[
			1.639e1,
			3.976374784997461e-12
		],
		[
			1.64e1,
			4.04343225568482e-12
		],
		[
			1.641e1,
			4.098943406916078e-12
		],
		[
			1.642e1,
			4.153566379727636e-12
		],
		[
			1.643e1,
			4.227729277772596e-12
		],
		[
			1.644e1,
			4.289457677941755e-12
		],
		[
			1.645e1,
			4.354294702579864e-12
		],
		[
			1.646e1,
			4.440448009290776e-12
		],
		[
			1.647e1,
			4.5146109073357366e-12
		],
		[
			1.648e1,
			4.593214697479198e-12
		],
		[
			1.649e1,
			4.693578858905312e-12
		],
		[
			1.65e1,
			4.736211423050918e-12
		],
		[
			1.651e1,
			4.785061236134425e-12
		],
		[
			1.652e1,
			4.853895063661184e-12
		],
		[
			1.653e1,
			4.915179374620493e-12
		],
		[
			1.654e1,
			4.976907774789652e-12
		],
		[
			1.655e1,
			5.041300710217911e-12
		],
		[
			1.656e1,
			5.10791409169542e-12
		],
		[
			1.657e1,
			5.142997139273575e-12
		],
		[
			1.658e1,
			5.208278253121534e-12
		],
		[
			1.659e1,
			5.2726711885497934e-12
		],
		[
			1.66e1,
			5.333955499509102e-12
		],
		[
			1.661e1,
			5.406342040714662e-12
		],
		[
			1.662e1,
			5.45874456747697e-12
		],
		[
			1.663e1,
			5.505818023721076e-12
		],
		[
			1.664e1,
			5.611511255665391e-12
		],
		[
			1.665e1,
			5.649702927712497e-12
		],
		[
			1.666e1,
			5.733191699164308e-12
		],
		[
			1.667e1,
			5.782929690667515e-12
		],
		[
			1.668e1,
			5.863753926860227e-12
		],
		[
			1.669e1,
			5.896172439179281e-12
		],
		[
			1.67e1,
			5.992539797716745e-12
		],
		[
			1.671e1,
			6.0751403907488566e-12
		],
		[
			1.672e1,
			6.127098828301314e-12
		],
		[
			1.673e1,
			6.215028491851626e-12
		],
		[
			1.674e1,
			6.3224980806353415e-12
		],
		[
			1.675e1,
			6.369127447669598e-12
		],
		[
			1.676e1,
			6.483702463810914e-12
		],
		[
			1.677e1,
			6.5494276668687235e-12
		],
		[
			1.678e1,
			6.648015471455437e-12
		],
		[
			1.679e1,
			6.7621463983869035e-12
		],
		[
			1.68e1,
			6.8256511553954624e-12
		],
		[
			1.681e1,
			6.917577621834425e-12
		],
		[
			1.682e1,
			6.977529665164184e-12
		],
		[
			1.683e1,
			7.072564756072097e-12
		],
		[
			1.684e1,
			7.1032069115517515e-12
		],
		[
			1.685e1,
			7.190248396682364e-12
		],
		[
			1.686e1,
			7.267075829986425e-12
		],
		[
			1.687e1,
			7.2732930789243255e-12
		],
		[
			1.688e1,
			7.332356943834384e-12
		],
		[
			1.689e1,
			7.320810624378282e-12
		],
		[
			1.69e1,
			7.366995902202689e-12
		],
		[
			1.691e1,
			7.346567798549586e-12
		],
		[
			1.692e1,
			7.387424005855792e-12
		],
		[
			1.693e1,
			7.426503856322597e-12
		],
		[
			1.694e1,
			7.403411217410394e-12
		],
		[
			1.695e1,
			7.44648787076585e-12
		],
		[
			1.696e1,
			7.491784970170556e-12
		],
		[
			1.697e1,
			7.477130026245504e-12
		],
		[
			1.698e1,
			7.535305712735862e-12
		],
		[
			1.699e1,
			7.59392548843607e-12
		],
		[
			1.7e1,
			7.66231522675298e-12
		],
		[
			1.701e1,
			7.73336950032899e-12
		],
		[
			1.702e1,
			7.809752844423201e-12
		],
		[
			1.703e1,
			7.887024366937112e-12
		],
		[
			1.704e1,
			7.970069049179074e-12
		],
		[
			1.705e1,
			8.113509863960644e-12
		],
		[
			1.706e1,
			8.194778189363205e-12
		],
		[
			1.707e1,
			8.276934693185467e-12
		],
		[
			1.708e1,
			8.415490526658687e-12
		],
		[
			1.709e1,
			8.490985692333197e-12
		],
		[
			1.71e1,
			8.626432901337466e-12
		],
		[
			1.711e1,
			8.693490372024826e-12
		],
		[
			1.712e1,
			8.820499886041944e-12
		],
		[
			1.713e1,
			8.882672375420952e-12
		],
		[
			1.714e1,
			9.00612917575927e-12
		],
		[
			1.715e1,
			9.067413486718578e-12
		],
		[
			1.716e1,
			9.185985305748545e-12
		],
		[
			1.717e1,
			9.306333481617912e-12
		],
		[
			1.718e1,
			9.36406507889842e-12
		],
		[
			1.719e1,
			9.485301433187487e-12
		],
		[
			1.72e1,
			9.606981876686405e-12
		],
		[
			1.721e1,
			9.666933920016163e-12
		],
		[
			1.722e1,
			9.79083480956433e-12
		],
		[
			1.723e1,
			9.85345138815319e-12
		],
		[
			1.724e1,
			9.917400234371598e-12
		],
		[
			1.725e1,
			9.984457705058958e-12
		],
		[
			1.726e1,
			1.0047962462067517e-11
		],
		[
			1.727e1,
			1.0113243575915476e-11
		],
		[
			1.728e1,
			1.0178080600553585e-11
		],
		[
			1.729e1,
			1.0242917625191694e-11
		],
		[
			1.73e1,
			1.0308198739039653e-11
		],
		[
			1.731e1,
			1.0373035763677763e-11
		],
		[
			1.732e1,
			1.0405898365206667e-11
		],
		[
			1.733e1,
			1.0473844014313727e-11
		],
		[
			1.734e1,
			1.0535572414482886e-11
		],
		[
			1.735e1,
			1.0694112262399358e-11
		],
		[
			1.736e1,
			1.0760725643876867e-11
		],
		[
			1.737e1,
			1.085664891320448e-11
		],
		[
			1.738e1,
			1.1015632850330803e-11
		],
		[
			1.739e1,
			1.1112000208868267e-11
		],
		[
			1.74e1,
			1.1269651878365039e-11
		],
		[
			1.741e1,
			1.1366463326112353e-11
		],
		[
			1.742e1,
			1.1523670906399275e-11
		],
		[
			1.743e1,
			1.1651568598836093e-11
		],
		[
			1.744e1,
			1.1811884803591965e-11
		],
		[
			1.745e1,
			1.1966427848619787e-11
		],
		[
			1.746e1,
			1.2033041230097297e-11
		],
		[
			1.747e1,
			1.2192025167223619e-11
		],
		[
			1.748e1,
			1.2351897282769642e-11
		],
		[
			1.749e1,
			1.248157133204586e-11
		],
		[
			1.75e1,
			1.2642331626011583e-11
		],
		[
			1.751e1,
			1.27693411400287e-11
		],
		[
			1.752e1,
			1.2929657344784573e-11
		],
		[
			1.753e1,
			1.3088197192701045e-11
		],
		[
			1.754e1,
			1.3318679492613228e-11
		],
		[
			1.755e1,
			1.347943978657895e-11
		],
		[
			1.756e1,
			1.3637535545285573e-11
		],
		[
			1.757e1,
			1.3806733534238447e-11
		],
		[
			1.758e1,
			1.3999912340523224e-11
		],
		[
			1.759e1,
			1.4146017690563895e-11
		],
		[
			1.76e1,
			1.4289458505345465e-11
		],
		[
			1.761e1,
			1.4434231587756585e-11
		],
		[
			1.762e1,
			1.4580336937797256e-11
		],
		[
			1.763e1,
			1.4725110020208376e-11
		],
		[
			1.764e1,
			1.4873435816298297e-11
		],
		[
			1.765e1,
			1.5018652987919268e-11
		],
		[
			1.766e1,
			1.5162093802700838e-11
		],
		[
			1.767e1,
			1.5300205546964207e-11
		],
		[
			1.768e1,
			1.5449419521473828e-11
		],
		[
			1.769e1,
			1.5588863533366748e-11
		],
		[
			1.77e1,
			1.573363661577787e-11
		],
		[
			1.771e1,
			1.5938805830728597e-11
		],
		[
			1.772e1,
			1.6080914377880617e-11
		],
		[
			1.773e1,
			1.6214141140835636e-11
		],
		[
			1.774e1,
			1.6350476528259605e-11
		],
		[
			1.775e1,
			1.6483703291214624e-11
		],
		[
			1.776e1,
			1.6621370946268144e-11
		],
		[
			1.777e1,
			1.6755929976852713e-11
		],
		[
			1.778e1,
			1.688382766928953e-11
		],
		[
			1.779e1,
			1.708189145688266e-11
		],
		[
			1.78e1,
			1.7209345060109627e-11
		],
		[
			1.781e1,
			1.7343904090694195e-11
		],
		[
			1.782e1,
			1.7477574942859064e-11
		],
		[
			1.783e1,
			1.7610801705814083e-11
		],
		[
			1.784e1,
			1.7813750474715562e-11
		],
		[
			1.785e1,
			1.7954970843447882e-11
		],
		[
			1.786e1,
			1.815880779076906e-11
		],
		[
			1.787e1,
			1.830136042713093e-11
		],
		[
			1.788e1,
			1.851674369390821e-11
		],
		[
			1.789e1,
			1.865840815185038e-11
		],
		[
			1.79e1,
			1.886846234810946e-11
		],
		[
			1.791e1,
			1.907984881199809e-11
		],
		[
			1.792e1,
			1.9249046800950964e-11
		],
		[
			1.793e1,
			1.9461321443259294e-11
		],
		[
			1.794e1,
			1.9677592888456275e-11
		],
		[
			1.795e1,
			1.9837909093212147e-11
		],
		[
			1.796e1,
			2.0051071913940177e-11
		],
		[
			1.797e1,
			2.0262902467038657e-11
		],
		[
			1.798e1,
			2.0480950269075038e-11
		],
		[
			1.799e1,
			2.0653256882496862e-11
		],
		[
			1.8e1,
			2.0883295093199195e-11
		],
		[
			1.801e1,
			2.106315122318847e-11
		],
		[
			1.802e1,
			2.1310953002284805e-11
		],
		[
			1.803e1,
			2.149658229200213e-11
		],
		[
			1.804e1,
			2.176259172870232e-11
		],
		[
			1.805e1,
			2.19761986386402e-11
		],
		[
			1.806e1,
			2.2176038783072727e-11
		],
		[
			1.807e1,
			2.2389645693010607e-11
		],
		[
			1.808e1,
			2.263123022316904e-11
		],
		[
			1.809e1,
			2.282618538629322e-11
		],
		[
			1.81e1,
			2.3012702854430245e-11
		],
		[
			1.811e1,
			2.3221424783059774e-11
		],
		[
			1.812e1,
			2.3423485373541553e-11
		],
		[
			1.813e1,
			2.361177919851798e-11
		],
		[
			1.814e1,
			2.3787194436408754e-11
		],
		[
			1.815e1,
			2.397060328007683e-11
		],
		[
			1.816e1,
			2.4148238964016855e-11
		],
		[
			1.817e1,
			2.4359625427905485e-11
		],
		[
			1.818e1,
			2.4565682821275914e-11
		],
		[
			1.819e1,
			2.4791724229089596e-11
		],
		[
			1.82e1,
			2.504130236502533e-11
		],
		[
			1.821e1,
			2.531086451540432e-11
		],
		[
			1.822e1,
			2.5578206219734057e-11
		],
		[
			1.823e1,
			2.5858870600359296e-11
		],
		[
			1.824e1,
			2.609557014920938e-11
		],
		[
			1.825e1,
			2.6347368731194365e-11
		],
		[
			1.826e1,
			2.6619595416832453e-11
		],
		[
			1.827e1,
			2.687450262328639e-11
		],
		[
			1.828e1,
			2.7038815630930912e-11
		],
		[
			1.829e1,
			2.7274182912151446e-11
		],
		[
			1.83e1,
			2.7432722760067918e-11
		],
		[
			1.831e1,
			2.76543232757831e-11
		],
		[
			1.832e1,
			2.7821744907896573e-11
		],
		[
			1.833e1,
			2.807931664960961e-11
		],
		[
			1.834e1,
			2.8310243038731642e-11
		],
		[
			1.835e1,
			2.8613111879849384e-11
		],
		[
			1.836e1,
			2.8900437598622375e-11
		],
		[
			1.837e1,
			2.920819142104847e-11
		],
		[
			1.838e1,
			2.950439892401846e-11
		],
		[
			1.839e1,
			2.987743386029251e-11
		],
		[
			1.84e1,
			3.0183855415089056e-11
		],
		[
			1.841e1,
			3.048805652383635e-11
		],
		[
			1.842e1,
			3.080113941678064e-11
		],
		[
			1.843e1,
			3.106848112111038e-11
		],
		[
			1.844e1,
			3.134026371753862e-11
		],
		[
			1.845e1,
			3.15751869095493e-11
		],
		[
			1.846e1,
			3.177502705398183e-11
		],
		[
			1.847e1,
			3.199396303443791e-11
		],
		[
			1.848e1,
			3.219646771412954e-11
		],
		[
			1.849e1,
			3.248734614658133e-11
		],
		[
			1.85e1,
			3.270050896730936e-11
		],
		[
			1.851e1,
			3.29980487379089e-11
		],
		[
			1.852e1,
			3.3294700330088745e-11
		],
		[
			1.853e1,
			3.36668470879431e-11
		],
		[
			1.854e1,
			3.40207861881936e-11
		],
		[
			1.855e1,
			3.438493934027065e-11
		],
		[
			1.856e1,
			3.4723779407386246e-11
		],
		[
			1.857e1,
			3.5079494864476146e-11
		],
		[
			1.858e1,
			3.540812087976519e-11
		],
		[
			1.859e1,
			3.569011752801998e-11
		],
		[
			1.86e1,
			3.6005420867013527e-11
		],
		[
			1.861e1,
			3.626299260872656e-11
		],
		[
			1.862e1,
			3.6522340707279e-11
		],
		[
			1.863e1,
			3.679456739291709e-11
		],
		[
			1.864e1,
			3.709166307430678e-11
		],
		[
			1.865e1,
			3.737055109809262e-11
		],
		[
			1.866e1,
			3.764810685424891e-11
		],
		[
			1.867e1,
			3.79460907140583e-11
		],
		[
			1.868e1,
			3.8271164015668546e-11
		],
		[
			1.869e1,
			3.8536729363158884e-11
		],
		[
			1.87e1,
			3.8817837832993973e-11
		],
		[
			1.871e1,
			3.906519552288046e-11
		],
		[
			1.872e1,
			3.928324332491684e-11
		],
		[
			1.873e1,
			3.950395566221232e-11
		],
		[
			1.874e1,
			3.9749092906049555e-11
		],
		[
			1.875e1,
			3.9960923459148034e-11
		],
		[
			1.876e1,
			4.019939936483752e-11
		],
		[
			1.877e1,
			4.0459191552599805e-11
		],
		[
			1.878e1,
			4.07802680513214e-11
		],
		[
			1.879e1,
			4.105649153984814e-11
		],
		[
			1.88e1,
			4.141620379982669e-11
		],
		[
			1.881e1,
			4.1726178068302033e-11
		],
		[
			1.882e1,
			4.212274973269814e-11
		],
		[
			1.883e1,
			4.241940132487798e-11
		],
		[
			1.884e1,
			4.2725822879674524e-11
		],
		[
			1.885e1,
			4.305977796548177e-11
		],
		[
			1.886e1,
			4.332223468850316e-11
		],
		[
			1.887e1,
			4.36162217454239e-11
		],
		[
			1.888e1,
			4.388089891449454e-11
		],
		[
			1.889e1,
			4.4158898759860676e-11
		],
		[
			1.89e1,
			4.447464618806407e-11
		],
		[
			1.891e1,
			4.481792714727817e-11
		],
		[
			1.892e1,
			4.5210057919575775e-11
		],
		[
			1.893e1,
			4.561728772500828e-11
		],
		[
			1.894e1,
			4.604361336646434e-11
		],
		[
			1.895e1,
			4.645883677767415e-11
		],
		[
			1.896e1,
			4.6848303014712656e-11
		],
		[
			1.897e1,
			4.7200909847333605e-11
		],
		[
			1.898e1,
			4.758282656780466e-11
		],
		[
			1.899e1,
			4.78679318405284e-11
		],
		[
			1.9e1,
			4.8128168117500536e-11
		],
		[
			1.901e1,
			4.8406167962866675e-11
		],
		[
			1.902e1,
			4.873124126447692e-11
		],
		[
			1.903e1,
			4.901146155589231e-11
		],
		[
			1.904e1,
			4.928146779548115e-11
		],
		[
			1.905e1,
			4.9603432472622444e-11
		],
		[
			1.906e1,
			4.990985402741899e-11
		],
		[
			1.907e1,
			5.026601357371874e-11
		],
		[
			1.908e1,
			5.063061081500564e-11
		],
		[
			1.909e1,
			5.083133913785787e-11
		],
		[
			1.91e1,
			5.1031179282290395e-11
		],
		[
			1.911e1,
			5.125722069010408e-11
		],
		[
			1.912e1,
			5.13975528804167e-11
		],
		[
			1.913e1,
			5.1588067151442374e-11
		],
		[
			1.914e1,
			5.1746606999358846e-11
		],
		[
			1.915e1,
			5.193312446749587e-11
		],
		[
			1.916e1,
			5.211830966800335e-11
		],
		[
			1.917e1,
			5.234968014633523e-11
		],
		[
			1.918e1,
			5.261169278014677e-11
		],
		[
			1.919e1,
			5.28408428124294e-11
		],
		[
			1.92e1,
			5.302824845898613e-11
		],
		[
			1.921e1,
			5.324896079628161e-11
		],
		[
			1.922e1,
			5.339240161106318e-11
		],
		[
			1.923e1,
			5.35513855481895e-11
		],
		[
			1.924e1,
			5.368949729245287e-11
		],
		[
			1.925e1,
			5.382050360935864e-11
		],
		[
			1.926e1,
			5.395239810468411e-11
		],
		[
			1.927e1,
			5.410560888208238e-11
		],
		[
			1.928e1,
			5.424283244792605e-11
		],
		[
			1.929e1,
			5.434674932303096e-11
		],
		[
			1.93e1,
			5.453681950484679e-11
		],
		[
			1.931e1,
			5.469713570960266e-11
		],
		[
			1.932e1,
			5.488542953457909e-11
		],
		[
			1.933e1,
			5.512346135105872e-11
		],
		[
			1.934e1,
			5.5357940453859555e-11
		],
		[
			1.935e1,
			5.5637272566855245e-11
		],
		[
			1.936e1,
			5.5914828323011534e-11
		],
		[
			1.937e1,
			5.610845121850616e-11
		],
		[
			1.938e1,
			5.629496868664319e-11
		],
		[
			1.939e1,
			5.6427307271178506e-11
		],
		[
			1.94e1,
			5.6556093142035024e-11
		],
		[
			1.941e1,
			5.668621128052109e-11
		],
		[
			1.942e1,
			5.682476711399431e-11
		],
		[
			1.943e1,
			5.702949223973519e-11
		],
		[
			1.944e1,
			5.728484353539898e-11
		],
		[
			1.945e1,
			5.758371557362807e-11
		],
		[
			1.946e1,
			5.786038315136466e-11
		],
		[
			1.947e1,
			5.817435422272865e-11
		],
		[
			1.948e1,
			5.843947548100914e-11
		],
		[
			1.949e1,
			5.865619101541597e-11
		],
		[
			1.95e1,
			5.884581710802195e-11
		],
		[
			1.951e1,
			5.898526111991487e-11
		],
		[
			1.952e1,
			5.910427702815468e-11
		],
		[
			1.953e1,
			5.928901813945231e-11
		],
		[
			1.954e1,
			5.946310110971353e-11
		],
		[
			1.955e1,
			5.974465366875847e-11
		],
		[
			1.956e1,
			6.001732444360641e-11
		],
		[
			1.957e1,
			6.029798882423165e-11
		],
		[
			1.958e1,
			6.058664681063419e-11
		],
		[
			1.959e1,
			6.078781922269627e-11
		],
		[
			1.96e1,
			6.098277438582045e-11
		],
		[
			1.961e1,
			6.115241646398317e-11
		],
		[
			1.962e1,
			6.127720553195104e-11
		],
		[
			1.963e1,
			6.146505526771762e-11
		],
		[
			1.964e1,
			6.164002641639854e-11
		],
		[
			1.965e1,
			6.185763012922507e-11
		],
		[
			1.966e1,
			6.20929974104456e-11
		],
		[
			1.967e1,
			6.237632632632995e-11
		],
		[
			1.968e1,
			6.261524632122928e-11
		],
		[
			1.969e1,
			6.291722698392732e-11
		],
		[
			1.97e1,
			6.320766132716926e-11
		],
		[
			1.971e1,
			6.347544712070885e-11
		],
		[
			1.972e1,
			6.372591343506429e-11
		],
		[
			1.973e1,
			6.396350116233407e-11
		],
		[
			1.974e1,
			6.42015329788137e-11
		],
		[
			1.975e1,
			6.442268940531903e-11
		],
		[
			1.976e1,
			6.464295765340466e-11
		],
		[
			1.977e1,
			6.49280629261284e-11
		],
		[
			1.978e1,
			6.523892537302345e-11
		],
		[
			1.979e1,
			6.549383257947738e-11
		],
		[
			1.98e1,
			6.576827971116472e-11
		],
		[
			1.981e1,
			6.59952092973981e-11
		],
		[
			1.982e1,
			6.610134661855227e-11
		],
		[
			1.983e1,
			6.620615167207689e-11
		],
		[
			1.984e1,
			6.62843113730105e-11
		],
		[
			1.985e1,
			6.63562538250062e-11
		],
		[
			1.986e1,
			6.640510363808971e-11
		],
		[
			1.987e1,
			6.647171701956722e-11
		],
		[
			1.988e1,
			6.649614192610898e-11
		],
		[
			1.989e1,
			6.653921857946443e-11
		],
		[
			1.99e1,
			6.658007478677064e-11
		],
		[
			1.991e1,
			6.66240396185458e-11
		],
		[
			1.992e1,
			6.671863062024386e-11
		],
		[
			1.993e1,
			6.676570407648796e-11
		],
		[
			1.994e1,
			6.684253150979202e-11
		],
		[
			1.995e1,
			6.688249953867853e-11
		],
		[
			1.996e1,
			6.690603626680058e-11
		],
		[
			1.997e1,
			6.691269760494833e-11
		],
		[
			1.998e1,
			6.691047715889908e-11
		],
		[
			1.999e1,
			6.696110332882199e-11
		],
		[
			2.0e1,
			6.697131738064854e-11
		],
		[
			2.001e1,
			6.70357103160768e-11
		],
		[
			2.002e1,
			6.711164957096116e-11
		],
		[
			2.003e1,
			6.717959522006822e-11
		],
		[
			2.004e1,
			6.725908718863138e-11
		],
		[
			2.005e1,
			6.73381350679847e-11
		],
		[
			2.006e1,
			6.743183789126306e-11
		],
		[
			2.007e1,
			6.750688896772772e-11
		],
		[
			2.008e1,
			6.757794324130373e-11
		],
		[
			2.009e1,
			6.761391446730158e-11
		],
		[
			2.01e1,
			6.764855342566989e-11
		],
		[
			2.011e1,
			6.771916361003605e-11
		],
		[
			2.012e1,
			6.779155015124161e-11
		],
		[
			2.013e1,
			6.786615713849642e-11
		],
		[
			2.014e1,
			6.793365869839363e-11
		],
		[
			2.015e1,
			6.795142226678763e-11
		],
		[
			2.016e1,
			6.797540308411953e-11
		],
		[
			2.017e1,
			6.802514107562274e-11
		],
		[
			2.018e1,
			6.80655531937191e-11
		],
		[
			2.019e1,
			6.813083430756706e-11
		],
		[
			2.02e1,
			6.817346687171266e-11
		],
		[
			2.021e1,
			6.822631348768482e-11
		],
		[
			2.022e1,
			6.828893006627368e-11
		],
		[
			2.023e1,
			6.835376709091179e-11
		],
		[
			2.024e1,
			6.835998433984969e-11
		],
		[
			2.025e1,
			6.84026169039953e-11
		],
		[
			2.026e1,
			6.84505785386591e-11
		],
		[
			2.027e1,
			6.856293310875117e-11
		],
		[
			2.028e1,
			6.864997459388178e-11
		],
		[
			2.029e1,
			6.874101288190104e-11
		],
		[
			2.03e1,
			6.878897451656485e-11
		],
		[
			2.031e1,
			6.881117897705735e-11
		],
		[
			2.032e1,
			6.88284984562415e-11
		],
		[
			2.033e1,
			6.889022685641066e-11
		],
		[
			2.034e1,
			6.900036098045348e-11
		],
		[
			2.035e1,
			6.91051660339781e-11
		],
		[
			2.036e1,
			6.919753658962691e-11
		],
		[
			2.037e1,
			6.924993911638921e-11
		],
		[
			2.038e1,
			6.931655249786672e-11
		],
		[
			2.039e1,
			6.939293584196093e-11
		],
		[
			2.04e1,
			6.944222974425429e-11
		],
		[
			2.041e1,
			6.949951725232495e-11
		],
		[
			2.042e1,
			6.956524245538276e-11
		],
		[
			2.043e1,
			6.957767695325856e-11
		],
		[
			2.044e1,
			6.958744691587526e-11
		],
		[
			2.045e1,
			6.958833509429496e-11
		],
		[
			2.046e1,
			6.961764498214507e-11
		],
		[
			2.047e1,
			6.963718490737847e-11
		],
		[
			2.048e1,
			6.963096765844057e-11
		],
		[
			2.049e1,
			6.965761301103157e-11
		],
		[
			2.05e1,
			6.965583665419217e-11
		],
		[
			2.051e1,
			6.964473442394592e-11
		],
		[
			2.052e1,
			6.964340215631637e-11
		],
		[
			2.053e1,
			6.965228394051337e-11
		],
		[
			2.054e1,
			6.966915933048767e-11
		],
		[
			2.055e1,
			6.967759702547482e-11
		],
		[
			2.056e1,
			6.963896126421787e-11
		],
		[
			2.057e1,
			6.962430632029282e-11
		],
		[
			2.058e1,
			6.965761301103157e-11
		],
		[
			2.059e1,
			6.970601873490523e-11
		],
		[
			2.06e1,
			6.971179189463328e-11
		],
		[
			2.061e1,
			6.970646282411508e-11
		],
		[
			2.062e1,
			6.968825516651123e-11
		],
		[
			2.063e1,
			6.966383025996947e-11
		],
		[
			2.064e1,
			6.966116572471037e-11
		],
		[
			2.065e1,
			6.968248200678318e-11
		],
		[
			2.066e1,
			6.971223598384313e-11
		],
		[
			2.067e1,
			6.971223598384313e-11
		],
		[
			2.068e1,
			6.968603472046198e-11
		],
		[
			2.069e1,
			6.967271204416647e-11
		],
		[
			2.07e1,
			6.972067367883028e-11
		],
		[
			2.071e1,
			6.975975352929709e-11
		],
		[
			2.072e1,
			6.973310817670608e-11
		],
		[
			2.073e1,
			6.973843724722428e-11
		],
		[
			2.074e1,
			6.976375033218574e-11
		],
		[
			2.075e1,
			6.977396438401229e-11
		],
		[
			2.076e1,
			6.978728706030779e-11
		],
		[
			2.077e1,
			6.978861932793734e-11
		],
		[
			2.078e1,
			6.974110178248338e-11
		],
		[
			2.079e1,
			6.976197397534634e-11
		],
		[
			2.08e1,
			6.974909538826068e-11
		],
		[
			2.081e1,
			6.969713695070823e-11
		],
		[
			2.082e1,
			6.969491650465898e-11
		],
		[
			2.083e1,
			6.974820720984098e-11
		],
		[
			2.084e1,
			6.978995159556689e-11
		],
		[
			2.085e1,
			6.977129984875319e-11
		],
		[
			2.086e1,
			6.976863531349409e-11
		],
		[
			2.087e1,
			6.975797717245769e-11
		],
		[
			2.088e1,
			6.974820720984098e-11
		],
		[
			2.089e1,
			6.976552668902514e-11
		],
		[
			2.09e1,
			6.976241806455619e-11
		],
		[
			2.091e1,
			6.974909538826068e-11
		],
		[
			2.092e1,
			6.973266408749623e-11
		],
		[
			2.093e1,
			6.977973754374034e-11
		],
		[
			2.094e1,
			6.98165969481579e-11
		],
		[
			2.095e1,
			6.980238609344269e-11
		],
		[
			2.096e1,
			6.979439248766539e-11
		],
		[
			2.097e1,
			6.978106981136989e-11
		],
		[
			2.098e1,
			6.979083977398659e-11
		],
		[
			2.099e1,
			6.979039568477674e-11
		],
		[
			2.1e1,
			6.977707300848124e-11
		],
		[
			2.101e1,
			6.978773114951764e-11
		],
		[
			2.102e1,
			6.979172795240629e-11
		],
		[
			2.103e1,
			6.977041167033349e-11
		],
		[
			2.104e1,
			6.973355226591593e-11
		],
		[
			2.105e1,
			6.969669286149838e-11
		],
		[
			2.106e1,
			6.973532862275533e-11
		],
		[
			2.107e1,
			6.972689092776818e-11
		],
		[
			2.108e1,
			6.970202193201658e-11
		],
		[
			2.109e1,
			6.962830312318147e-11
		],
		[
			2.11e1,
			6.956923925827141e-11
		],
		[
			2.111e1,
			6.966738297364827e-11
		],
		[
			2.112e1,
			6.964429033473607e-11
		],
		[
			2.113e1,
			6.964651078078532e-11
		],
		[
			2.114e1,
			6.967226795495662e-11
		],
		[
			2.115e1,
			6.957545650720931e-11
		],
		[
			2.116e1,
			6.960343412742986e-11
		],
		[
			2.117e1,
			6.958877918350481e-11
		],
		[
			2.118e1,
			6.959188780797376e-11
		],
		[
			2.119e1,
			6.964562260236562e-11
		],
		[
			2.12e1,
			6.963185583686027e-11
		],
		[
			2.121e1,
			6.960876319794806e-11
		],
		[
			2.122e1,
			6.957723286404871e-11
		],
		[
			2.123e1,
			6.962386223108297e-11
		],
		[
			2.124e1,
			6.958789100508511e-11
		],
		[
			2.125e1,
			6.961409226846627e-11
		],
		[
			2.126e1,
			6.958389420219646e-11
		],
		[
			2.127e1,
			6.958922327271466e-11
		],
		[
			2.128e1,
			6.959632870007226e-11
		],
		[
			2.129e1,
			6.955147568987741e-11
		],
		[
			2.13e1,
			6.948708275444915e-11
		],
		[
			2.131e1,
			6.95310475862243e-11
		],
		[
			2.132e1,
			6.955902520644486e-11
		],
		[
			2.133e1,
			6.954392617330996e-11
		],
		[
			2.134e1,
			6.952705078333565e-11
		],
		[
			2.135e1,
			6.94768687026226e-11
		],
		[
			2.136e1,
			6.949152364654765e-11
		],
		[
			2.137e1,
			6.947553643499305e-11
		],
		[
			2.138e1,
			6.95070667688924e-11
		],
		[
			2.139e1,
			6.941069941035494e-11
		],
		[
			2.14e1,
			6.941736074850269e-11
		],
		[
			2.141e1,
			6.936096141885173e-11
		],
		[
			2.142e1,
			6.938938312828213e-11
		],
		[
			2.143e1,
			6.927658446898022e-11
		],
		[
			2.144e1,
			6.934586238571683e-11
		],
		[
			2.145e1,
			6.929790075105302e-11
		],
		[
			2.146e1,
			6.932543428206372e-11
		],
		[
			2.147e1,
			6.926414997110442e-11
		],
		[
			2.148e1,
			6.936273777569113e-11
		],
		[
			2.149e1,
			6.929434803737422e-11
		],
		[
			2.15e1,
			6.91753321291344e-11
		],
		[
			2.151e1,
			6.91238177807918e-11
		],
		[
			2.152e1,
			6.925882090058622e-11
		],
		[
			2.153e1,
			6.924416595666116e-11
		],
		[
			2.154e1,
			6.91229296023721e-11
		],
		[
			2.155e1,
			6.919576023278751e-11
		],
		[
			2.156e1,
			6.906653027272114e-11
		],
		[
			2.157e1,
			6.91593449175798e-11
		],
		[
			2.158e1,
			6.900879867544063e-11
		],
		[
			2.159e1,
			6.914913086575325e-11
		],
		[
			2.16e1,
			6.908296157348559e-11
		],
		[
			2.161e1,
			6.889822046218796e-11
		],
		[
			2.162e1,
			6.904476990143849e-11
		],
		[
			2.163e1,
			6.885070291673401e-11
		],
		[
			2.164e1,
			6.902434179778538e-11
		],
		[
			2.165e1,
			6.885336745199311e-11
		],
		[
			2.166e1,
			6.885825243330146e-11
		],
		[
			2.167e1,
			6.890221726507662e-11
		],
		[
			2.168e1,
			6.866818225148563e-11
		],
		[
			2.169e1,
			6.884892655989461e-11
		],
		[
			2.17e1,
			6.873124291928434e-11
		],
		[
			2.171e1,
			6.888134507221366e-11
		],
		[
			2.172e1,
			6.880851444179825e-11
		],
		[
			2.173e1,
			6.87645496100231e-11
		],
		[
			2.174e1,
			6.855271905692462e-11
		],
		[
			2.175e1,
			6.880584990653915e-11
		],
		[
			2.176e1,
			6.859934842395887e-11
		],
		[
			2.177e1,
			6.866684998385608e-11
		],
		[
			2.178e1,
			6.855804812744282e-11
		],
		[
			2.179e1,
			6.857092671452847e-11
		],
		[
			2.18e1,
			6.832800991674048e-11
		],
		[
			2.181e1,
			6.858469348003382e-11
		],
		[
			2.182e1,
			6.84061696176741e-11
		],
		[
			2.183e1,
			6.815659148173836e-11
		],
		[
			2.184e1,
			6.823386300425227e-11
		],
		[
			2.185e1,
			6.827072240866983e-11
		],
		[
			2.186e1,
			6.791411877316023e-11
		],
		[
			2.187e1,
			6.793632323365273e-11
		],
		[
			2.188e1,
			6.807576724554565e-11
		],
		[
			2.189e1,
			6.749978354037012e-11
		],
		[
			2.19e1,
			6.771738725319665e-11
		],
		[
			2.191e1,
			6.84585721444364e-11
		],
		[
			2.192e1,
			6.77382594460596e-11
		],
		[
			2.193e1,
			6.797273854886043e-11
		],
		[
			2.194e1,
			6.77240485913444e-11
		],
		[
			2.195e1,
			6.733413826509604e-11
		],
		[
			2.196e1,
			6.748246406118596e-11
		],
		[
			2.197e1,
			6.756284420816883e-11
		],
		[
			2.198e1,
			6.77213840560853e-11
		],
		[
			2.199e1,
			6.735367819032945e-11
		],
		[
			2.2e1,
			6.70614674902481e-11
		],
		[
			2.201e1,
			6.656764028889484e-11
		],
		[
			2.202e1,
			6.659073292780704e-11
		],
		[
			2.203e1,
			6.685585418608753e-11
		],
		[
			2.204e1,
			6.676303954122886e-11
		],
		[
			2.205e1,
			6.637845828549871e-11
		],
		[
			2.206e1,
			6.525491258457805e-11
		],
		[
			2.207e1,
			6.472067326512843e-11
		],
		[
			2.208e1,
			6.537170804676862e-11
		],
		[
			2.209e1,
			6.657563389467214e-11
		],
		[
			2.21e1,
			6.456568613089075e-11
		],
		[
			2.211e1,
			6.530331830845171e-11
		],
		[
			2.212e1,
			6.48703313288479e-11
		],
		[
			2.213e1,
			6.484812686835539e-11
		],
		[
			2.214e1,
			6.430855847838757e-11
		],
		[
			2.215e1,
			6.396705387601287e-11
		],
		[
			2.216e1,
			6.395284302129767e-11
		],
		[
			2.217e1,
			6.320011181060181e-11
		],
		[
			2.218e1,
			6.257749873839202e-11
		],
		[
			2.219e1,
			6.220313153448842e-11
		],
		[
			2.22e1,
			6.140687958122726e-11
		],
		[
			2.221e1,
			6.032463417682266e-11
		],
		[
			2.222e1,
			5.943867620317178e-11
		],
		[
			2.223e1,
			5.830358418279502e-11
		],
		[
			2.224e1,
			5.914779777071999e-11
		],
		[
			2.225e1,
			6.153078047077543e-11
		],
		[
			2.226e1,
			6.227773852174323e-11
		],
		[
			2.227e1,
			6.278533248860185e-11
		],
		[
			2.228e1,
			5.996358964921455e-11
		],
		[
			2.229e1,
			5.773559408339679e-11
		],
		[
			2.23e1,
			5.822409221423186e-11
		],
		[
			2.231e1,
			6.042055744615027e-11
		],
		[
			2.232e1,
			5.932809798991912e-11
		],
		[
			2.233e1,
			5.539346759064756e-11
		],
		[
			2.234e1,
			5.290212712338871e-11
		],
		[
			2.235e1,
			5.3733462124228026e-11
		],
		[
			2.236e1,
			5.56696910791743e-11
		],
		[
			2.237e1,
			5.2370996428408034e-11
		],
		[
			2.238e1,
			4.462163971652444e-11
		],
		[
			2.239e1,
			5.114442203080216e-11
		],
		[
			2.24e1,
			4.802513942081532e-11
		],
		[
			2.241e1,
			5.1020077052044144e-11
		],
		[
			2.242e1,
			5.416600501462199e-11
		],
		[
			2.243e1,
			4.799893815743417e-11
		],
		[
			2.244e1,
			5.565681249208865e-11
		],
		[
			2.245e1,
			4.6406878340121693e-11
		],
		[
			2.246e1,
			5.385292212167769e-11
		],
		[
			2.247e1,
			4.547473508864641e-11
		],
		[
			2.248e1,
			4.9551029945860137e-11
		],
		[
			2.249e1,
			4.369304917872796e-11
		],
		[
			2.25e1,
			4.250155782870024e-11
		],
		[
			2.251e1,
			4.169953271571103e-11
		],
		[
			2.252e1,
			3.233147083392396e-11
		],
		[
			2.253e1,
			4.962652511153465e-11
		],
		[
			2.254e1,
			5.1800785882960554e-11
		],
		[
			2.255e1,
			4.8840487210100036e-11
		],
		[
			2.256e1,
			4.743982984223294e-11
		],
		[
			2.257e1,
			4.565281486179629e-11
		],
		[
			2.258e1,
			4.9314774486219903e-11
		],
		[
			2.259e1,
			5.3574922276311554e-11
		],
		[
			2.26e1,
			4.8753445724969424e-11
		],
		[
			2.261e1,
			4.362732397567015e-11
		],
		[
			2.262e1,
			4.6478820792117403e-11
		],
		[
			2.263e1,
			5.164446648109333e-11
		],
		[
			2.264e1,
			4.681455223476405e-11
		],
		[
			2.265e1,
			5.083178322706772e-11
		],
		[
			2.266e1,
			5.509637190925787e-11
		],
		[
			2.267e1,
			5.636735522784875e-11
		],
		[
			2.268e1,
			5.815392611907555e-11
		],
		[
			2.269e1,
			5.7494453642448207e-11
		],
		[
			2.27e1,
			5.6911364509915074e-11
		],
		[
			2.271e1,
			5.7272409037523175e-11
		],
		[
			2.272e1,
			5.840306016580143e-11
		],
		[
			2.273e1,
			6.016698250732588e-11
		],
		[
			2.274e1,
			6.154765586074973e-11
		],
		[
			2.275e1,
			6.222267145972182e-11
		],
		[
			2.276e1,
			6.13593620357733e-11
		],
		[
			2.277e1,
			6.260547635861258e-11
		],
		[
			2.278e1,
			6.389733187006641e-11
		],
		[
			2.279e1,
			6.463141133394856e-11
		],
		[
			2.28e1,
			6.464206947498496e-11
		],
		[
			2.281e1,
			6.55586696041155e-11
		],
		[
			2.282e1,
			6.519140782756949e-11
		],
		[
			2.283e1,
			6.581180045373003e-11
		],
		[
			2.284e1,
			6.568390276129321e-11
		],
		[
			2.285e1,
			6.581446498898913e-11
		],
		[
			2.286e1,
			6.597966617505335e-11
		],
		[
			2.287e1,
			6.583489309264223e-11
		],
		[
			2.288e1,
			6.604627955653086e-11
		],
		[
			2.289e1,
			6.588551926256514e-11
		],
		[
			2.29e1,
			6.602807189892701e-11
		],
		[
			2.291e1,
			6.605382907309831e-11
		],
		[
			2.292e1,
			6.606049041124606e-11
		],
		[
			2.293e1,
			6.606892810623322e-11
		],
		[
			2.294e1,
			6.606848401702337e-11
		],
		[
			2.295e1,
			6.603118052339596e-11
		],
		[
			2.296e1,
			6.600586743843451e-11
		],
		[
			2.297e1,
			6.594413903826535e-11
		],
		[
			2.298e1,
			6.592459911303195e-11
		],
		[
			2.299e1,
			6.587219658626964e-11
		],
		[
			2.3e1,
			6.586287071286279e-11
		],
		[
			2.301e1,
			6.583666944948163e-11
		],
		[
			2.302e1,
			6.581268863214973e-11
		],
		[
			2.303e1,
			6.578648736876858e-11
		],
		[
			2.304e1,
			6.579181643928678e-11
		],
		[
			2.305e1,
			6.576117428380712e-11
		],
		[
			2.306e1,
			6.573053212832747e-11
		],
		[
			2.307e1,
			6.569988997284781e-11
		],
		[
			2.308e1,
			6.567058008499771e-11
		],
		[
			2.309e1,
			6.56386056618885e-11
		],
		[
			2.31e1,
			6.5607519417199e-11
		],
		[
			2.311e1,
			6.555511689043669e-11
		],
		[
			2.312e1,
			6.550537889893349e-11
		],
		[
			2.313e1,
			6.548495079528038e-11
		],
		[
			2.314e1,
			6.545652908584998e-11
		],
		[
			2.315e1,
			6.542988373325898e-11
		],
		[
			2.316e1,
			6.540235020224827e-11
		],
		[
			2.317e1,
			6.537348440360802e-11
		],
		[
			2.318e1,
			6.534994767548596e-11
		],
		[
			2.319e1,
			6.534106589128896e-11
		],
		[
			2.32e1,
			6.532019369842601e-11
		],
		[
			2.321e1,
			6.529043972136606e-11
		],
		[
			2.322e1,
			6.525757711983715e-11
		],
		[
			2.323e1,
			6.52278231427772e-11
		],
		[
			2.324e1,
			6.517497652680504e-11
		],
		[
			2.325e1,
			6.515898931525044e-11
		],
		[
			2.326e1,
			6.513500849791853e-11
		],
		[
			2.327e1,
			6.509814909350098e-11
		],
		[
			2.328e1,
			6.506750693802132e-11
		],
		[
			2.329e1,
			6.503730887175152e-11
		],
		[
			2.33e1,
			6.501243987599992e-11
		],
		[
			2.331e1,
			6.497513638237251e-11
		],
		[
			2.332e1,
			6.49307274613875e-11
		],
		[
			2.333e1,
			6.490186166274725e-11
		],
		[
			2.334e1,
			6.4899641216698e-11
		],
		[
			2.335e1,
			6.488409809435325e-11
		],
		[
			2.336e1,
			6.485390002808344e-11
		],
		[
			2.337e1,
			6.483125147838109e-11
		],
		[
			2.338e1,
			6.480149750132114e-11
		],
		[
			2.339e1,
			6.473799274431258e-11
		],
		[
			2.34e1,
			6.472467006801708e-11
		],
		[
			2.341e1,
			6.469358382332757e-11
		],
		[
			2.342e1,
			6.467182345204492e-11
		],
		[
			2.343e1,
			6.463984902893571e-11
		],
		[
			2.344e1,
			6.461098323029546e-11
		],
		[
			2.345e1,
			6.457279155824835e-11
		],
		[
			2.346e1,
			6.45270503696338e-11
		],
		[
			2.347e1,
			6.449818457099354e-11
		],
		[
			2.348e1,
			6.447420375366164e-11
		],
		[
			2.349e1,
			6.444578204423124e-11
		],
		[
			2.35e1,
			6.443068301109633e-11
		],
		[
			2.351e1,
			6.440092903403638e-11
		],
		[
			2.352e1,
			6.436273736198928e-11
		],
		[
			2.353e1,
			6.433475974176872e-11
		],
		[
			2.354e1,
			6.430544985391862e-11
		],
		[
			2.355e1,
			6.426814636029121e-11
		],
		[
			2.356e1,
			6.425127097031691e-11
		],
		[
			2.357e1,
			6.42219610824668e-11
		],
		[
			2.358e1,
			6.42068620493319e-11
		],
		[
			2.359e1,
			6.41766639830621e-11
		],
		[
			2.36e1,
			6.414069275706424e-11
		],
		[
			2.361e1,
			6.410649788790579e-11
		],
		[
			2.362e1,
			6.407185892953748e-11
		],
		[
			2.363e1,
			6.405409536114348e-11
		],
		[
			2.364e1,
			6.402212093803428e-11
		],
		[
			2.365e1,
			6.399369922860387e-11
		],
		[
			2.366e1,
			6.391998041976876e-11
		],
		[
			2.367e1,
			6.377165462367884e-11
		],
		[
			2.368e1,
			6.358913395843047e-11
		],
		[
			2.369e1,
			6.356115633820991e-11
		],
		[
			2.37e1,
			6.351985604169386e-11
		],
		[
			2.371e1,
			6.316946965512216e-11
		],
		[
			2.372e1,
			6.158673571121653e-11
		],
		[
			2.373e1,
			6.020028919806464e-11
		],
		[
			2.374e1,
			6.008660236034302e-11
		],
		[
			2.375e1,
			5.945510750393623e-11
		],
		[
			2.376e1,
			5.909805977921678e-11
		],
		[
			2.377e1,
			6.06541483705314e-11
		],
		[
			2.378e1,
			5.508749012506087e-11
		],
		[
			2.379e1,
			5.49822409823264e-11
		],
		[
			2.38e1,
			4.8551829223697496e-11
		],
		[
			2.381e1,
			-5.076339348875081e-11
		],
		[
			2.382e1,
			1.538280613999632e-11
		],
		[
			2.383e1,
			1.6190160323503733e-11
		],
		[
			2.384e1,
			-1.8569146220670518e-11
		],
		[
			2.385e1,
			-5.7684079735054183e-11
		],
		[
			2.386e1,
			-5.246070244879775e-11
		],
		[
			2.387e1,
			-1.684958839121009e-10
		],
		[
			2.388e1,
			-3.430997708164796e-10
		],
		[
			2.389e1,
			-1.0514802362138198e-9
		],
		[
			2.39e1,
			-1.1895706641951165e-9
		],
		[
			2.391e1,
			-1.6031544980421586e-9
		],
		[
			2.392e1,
			-3.0679903062491576e-10
		],
		[
			2.393e1,
			-2.1432766672546677e-10
		],
		[
			2.394e1,
			-4.150422228121897e-10
		],
		[
			2.395e1,
			-2.7342395014784415e-10
		],
		[
			2.396e1,
			-6.779350414376495e-10
		],
		[
			2.397e1,
			-1.4470624698503798e-9
		],
		[
			2.398e1,
			-2.057223280615972e-9
		],
		[
			2.399e1,
			-5.833719729508857e-9
		],
		[
			2.4e1,
			-1.0446088438698098e-9
		],
		[
			2.401e1,
			-8.709166721132533e-11
		],
		[
			2.402e1,
			-1.5160184219098483e-10
		],
		[
			2.403e1,
			-4.30937507900353e-10
		],
		[
			2.404e1,
			-1.0257394933432806e-9
		],
		[
			2.405e1,
			-2.842782897971574e-9
		],
		[
			2.406e1,
			-4.0257313038694065e-9
		],
		[
			2.407e1,
			3.851141627819743e-12
		],
		[
			2.408e1,
			5.1605386630626526e-11
		],
		[
			2.409e1,
			6.157341303492103e-11
		],
		[
			2.41e1,
			6.202416358291885e-11
		],
		[
			2.411e1,
			6.139266872651206e-11
		],
		[
			2.412e1,
			5.120037727124327e-11
		],
		[
			2.413e1,
			-4.957545485240189e-11
		],
		[
			2.414e1,
			-1.878456057369249e-9
		],
		[
			2.415e1,
			-1.8817631897150022e-9
		],
		[
			2.416e1,
			-2.124287412641479e-10
		],
		[
			2.417e1,
			-4.787552576601684e-10
		],
		[
			2.418e1,
			-2.95587732068725e-9
		],
		[
			2.419e1,
			-6.230886029356952e-9
		],
		[
			2.42e1,
			-1.4785976887310426e-9
		],
		[
			2.421e1,
			-4.1317171906030126e-11
		],
		[
			2.422e1,
			3.801936543368356e-11
		],
		[
			2.423e1,
			4.0751846341890996e-11
		],
		[
			2.424e1,
			-4.695177580060772e-11
		],
		[
			2.425e1,
			-2.1368906644170238e-10
		],
		[
			2.426e1,
			-9.015561630576485e-10
		],
		[
			2.427e1,
			-2.1756374479764418e-11
		],
		[
			2.428e1,
			-5.13705966653788e-10
		],
		[
			2.429e1,
			-1.2799912241234779e-9
		],
		[
			2.43e1,
			-2.2781687647466242e-9
		],
		[
			2.431e1,
			-1.7932544338350453e-10
		],
		[
			2.432e1,
			1.5340617665060563e-11
		],
		[
			2.433e1,
			5.449107831623223e-11
		],
		[
			2.434e1,
			5.78146419627501e-11
		],
		[
			2.435e1,
			6.20530293815591e-11
		],
		[
			2.436e1,
			6.217915071715652e-11
		],
		[
			2.437e1,
			6.222355963814152e-11
		],
		[
			2.438e1,
			6.220401971290812e-11
		],
		[
			2.439e1,
			6.220135517764902e-11
		],
		[
			2.44e1,
			6.218137116320577e-11
		],
		[
			2.441e1,
			6.216049897034281e-11
		],
		[
			2.442e1,
			6.214095904510941e-11
		],
		[
			2.443e1,
			6.212141911987601e-11
		],
		[
			2.444e1,
			6.21018791946426e-11
		],
		[
			2.445e1,
			6.20814510909895e-11
		],
		[
			2.446e1,
			6.20610229873364e-11
		],
		[
			2.447e1,
			6.20290485642272e-11
		],
		[
			2.448e1,
			6.201350544188244e-11
		],
		[
			2.449e1,
			6.199130098138994e-11
		],
		[
			2.45e1,
			6.195755020144134e-11
		],
		[
			2.451e1,
			6.195621793381179e-11
		],
		[
			2.452e1,
			6.193490165173898e-11
		],
		[
			2.453e1,
			6.191536172650558e-11
		],
		[
			2.454e1,
			6.189226908759338e-11
		],
		[
			2.455e1,
			6.184164291767047e-11
		],
		[
			2.456e1,
			6.175815414621866e-11
		],
		[
			2.457e1,
			6.179945444273471e-11
		],
		[
			2.458e1,
			6.177502953619296e-11
		],
		[
			2.459e1,
			6.17044193518268e-11
		],
		[
			2.46e1,
			6.174305511308376e-11
		],
		[
			2.461e1,
			6.170930433313515e-11
		],
		[
			2.462e1,
			6.170752797629575e-11
		],
		[
			2.463e1,
			6.166223087689104e-11
		],
		[
			2.464e1,
			6.16768858208161e-11
		],
		[
			2.465e1,
			6.164269095165764e-11
		],
		[
			2.466e1,
			6.155076448521868e-11
		],
		[
			2.467e1,
			6.141442909779471e-11
		],
		[
			2.468e1,
			6.153078047077543e-11
		],
		[
			2.469e1,
			6.13327166831823e-11
		],
		[
			2.47e1,
			6.151212872396172e-11
		],
		[
			2.471e1,
			6.146771980297672e-11
		],
		[
			2.472e1,
			6.150191467213517e-11
		],
		[
			2.473e1,
			6.151701370527007e-11
		],
		[
			2.474e1,
			6.142908404171976e-11
		],
		[
			2.475e1,
			6.06541483705314e-11
		],
		[
			2.476e1,
			6.147438114112447e-11
		],
		[
			2.477e1,
			6.147260478428507e-11
		],
		[
			2.478e1,
			6.145173259142211e-11
		],
		[
			2.479e1,
			6.143574537986751e-11
		],
		[
			2.48e1,
			6.142464314962126e-11
		],
		[
			2.481e1,
			6.140910002727651e-11
		],
		[
			2.482e1,
			6.13931128157219e-11
		],
		[
			2.483e1,
			6.1378013782587e-11
		],
		[
			2.484e1,
			6.13611383926127e-11
		],
		[
			2.485e1,
			6.13469275378975e-11
		],
		[
			2.486e1,
			6.13318285047626e-11
		],
		[
			2.487e1,
			6.1315841293208e-11
		],
		[
			2.488e1,
			6.130385088454204e-11
		],
		[
			2.489e1,
			6.128830776219729e-11
		],
		[
			2.49e1,
			6.127409690748209e-11
		],
		[
			2.491e1,
			6.125899787434719e-11
		],
		[
			2.492e1,
			6.108757943934506e-11
		],
		[
			2.493e1,
			6.123856977069408e-11
		],
		[
			2.494e1,
			6.123235252175618e-11
		],
		[
			2.495e1,
			6.117328865684613e-11
		],
		[
			2.496e1,
			6.088773929491254e-11
		],
		[
			2.497e1,
			6.118439088709238e-11
		],
		[
			2.498e1,
			6.116929185395747e-11
		],
		[
			2.499e1,
			6.115730144529152e-11
		],
		[
			2.5e1,
			6.114264650136647e-11
		],
		[
			2.501e1,
			6.112665928981187e-11
		],
		[
			2.502e1,
			6.053957335439009e-11
		],
		[
			2.503e1,
			6.105382865939646e-11
		],
		[
			2.504e1,
			6.108846761776476e-11
		],
		[
			2.505e1,
			6.107425676304956e-11
		],
		[
			2.506e1,
			6.105738137307526e-11
		],
		[
			2.507e1,
			6.104450278598961e-11
		],
		[
			2.508e1,
			6.103340055574336e-11
		],
		[
			2.509e1,
			6.0992988437647e-11
		],
		[
			2.51e1,
			6.101119609525085e-11
		],
		[
			2.511e1,
			6.099964977579475e-11
		],
		[
			2.512e1,
			6.09867711887091e-11
		],
		[
			2.513e1,
			6.097389260162345e-11
		],
		[
			2.514e1,
			6.096323446058705e-11
		],
		[
			2.515e1,
			6.09530204087605e-11
		],
		[
			2.516e1,
			6.094147408930439e-11
		],
		[
			2.517e1,
			6.092859550221874e-11
		],
		[
			2.518e1,
			6.091704918276264e-11
		],
		[
			2.519e1,
			6.090505877409669e-11
		],
		[
			2.52e1,
			6.089395654385044e-11
		],
		[
			2.521e1,
			6.088285431360418e-11
		],
		[
			2.522e1,
			6.087264026177763e-11
		],
		[
			2.523e1,
			6.086553483442003e-11
		],
		[
			2.524e1,
			6.089484472227014e-11
		],
		[
			2.525e1,
			6.123679341385468e-11
		],
		[
			2.526e1,
			6.378941819207284e-11
		],
		[
			2.527e1,
			8.123990369313105e-11
		],
		[
			2.528e1,
			1.9104318127460829e-10
		],
		[
			2.529e1,
			8.315486077492551e-10
		],
		[
			2.53e1,
			4.5297903206176215e-9
		],
		[
			2.531e1,
			2.4524274611081864e-8
		],
		[
			2.532e1,
			1.0964508811994733e-7
		],
		[
			2.533e1,
			4.4770694218598805e-7
		],
		[
			2.534e1,
			1.668922074316015e-6
		],
		[
			2.535e1,
			6.138800955124424e-6
		],
		[
			2.536e1,
			1.8952906307045936e-5
		],
		[
			2.537e1,
			5.089794930723812e-5
		],
		[
			2.538e1,
			1.2261483088371605e-4
		],
		[
			2.539e1,
			2.781282147430453e-4
		],
		[
			2.54e1,
			5.443469784869315e-4
		],
		[
			2.541e1,
			9.432770863502249e-4
		],
		[
			2.542e1,
			1.5013156408802963e-3
		],
		[
			2.543e1,
			2.288111120173575e-3
		],
		[
			2.544e1,
			3.147641289543923e-3
		],
		[
			2.545e1,
			4.123189212721368e-3
		],
		[
			2.546e1,
			5.305637172160704e-3
		],
		[
			2.547e1,
			6.449031052676357e-3
		],
		[
			2.548e1,
			7.645254574874638e-3
		],
		[
			2.549e1,
			9.003164065981561e-3
		],
		[
			2.55e1,
			1.027826249145214e-2
		],
		[
			2.551e1,
			1.1562703053689116e-2
		],
		[
			2.552e1,
			1.3001246092113394e-2
		],
		[
			2.553e1,
			1.4306653258008506e-2
		],
		[
			2.554e1,
			1.561718839848858e-2
		],
		[
			2.555e1,
			1.707232625614319e-2
		],
		[
			2.556e1,
			1.8381017763133833e-2
		],
		[
			2.557e1,
			1.9691881380488052e-2
		],
		[
			2.558e1,
			2.1134850244318937e-2
		],
		[
			2.559e1,
			2.242880914704104e-2
		],
		[
			2.56e1,
			2.3760103402693744e-2
		],
		[
			2.561e1,
			2.5143492248609345e-2
		],
		[
			2.562e1,
			2.6414636192692686e-2
		],
		[
			2.563e1,
			2.7823955563958336e-2
		],
		[
			2.564e1,
			2.9074707546719036e-2
		],
		[
			2.565e1,
			3.035006592042455e-2
		],
		[
			2.566e1,
			3.169604203029586e-2
		],
		[
			2.567e1,
			3.291803683095118e-2
		],
		[
			2.568e1,
			3.427509190604194e-2
		],
		[
			2.569e1,
			3.547317542525841e-2
		],
		[
			2.57e1,
			3.681033780851228e-2
		],
		[
			2.571e1,
			3.798599385322232e-2
		],
		[
			2.572e1,
			3.917624027265032e-2
		],
		[
			2.573e1,
			4.0454023650607907e-2
		],
		[
			2.574e1,
			4.1600924815086815e-2
		],
		[
			2.575e1,
			4.287679019081292e-2
		],
		[
			2.576e1,
			4.3997424838967625e-2
		],
		[
			2.577e1,
			4.525420949609171e-2
		],
		[
			2.578e1,
			4.6351471636320696e-2
		],
		[
			2.579e1,
			4.758640263170211e-2
		],
		[
			2.58e1,
			4.866101866089201e-2
		],
		[
			2.581e1,
			4.9873635535419236e-2
		],
		[
			2.582e1,
			5.092594802870498e-2
		],
		[
			2.583e1,
			5.2116282185072915e-2
		],
		[
			2.584e1,
			5.314657119114674e-2
		],
		[
			2.585e1,
			5.43147980944072e-2
		],
		[
			2.586e1,
			5.532335015051393e-2
		],
		[
			2.587e1,
			5.6469700467276285e-2
		],
		[
			2.588e1,
			5.745682912065253e-2
		],
		[
			2.589e1,
			5.858155308351409e-2
		],
		[
			2.59e1,
			5.954762755840881e-2
		],
		[
			2.591e1,
			6.065095466006798e-2
		],
		[
			2.592e1,
			6.1596500555148204e-2
		],
		[
			2.593e1,
			6.267852984153333e-2
		],
		[
			2.594e1,
			6.360467963651395e-2
		],
		[
			2.595e1,
			6.466492238906807e-2
		],
		[
			2.596e1,
			6.557577872144571e-2
		],
		[
			2.597e1,
			6.661079140888182e-2
		],
		[
			2.598e1,
			6.752834219215798e-2
		],
		[
			2.599e1,
			6.85168202674693e-2
		],
		[
			2.6e1,
			6.952851807856897e-2
		],
		[
			2.601e1,
			7.038383048076202e-2
		],
		[
			2.602e1,
			7.137583051689411e-2
		],
		[
			2.603e1,
			7.221404175086388e-2
		],
		[
			2.604e1,
			7.318496047846446e-2
		],
		[
			2.605e1,
			7.402779502747414e-2
		],
		[
			2.606e1,
			7.495660863290876e-2
		],
		[
			2.607e1,
			7.590152386251203e-2
		],
		[
			2.608e1,
			7.669196307351989e-2
		],
		[
			2.609e1,
			7.76179633518499e-2
		],
		[
			2.61e1,
			7.840314024520323e-2
		],
		[
			2.611e1,
			7.929857469619028e-2
		],
		[
			2.612e1,
			8.019829441990156e-2
		],
		[
			2.613e1,
			8.094470074756765e-2
		],
		[
			2.614e1,
			8.182617507183099e-2
		],
		[
			2.615e1,
			8.258310102202504e-2
		],
		[
			2.616e1,
			8.341989882486134e-2
		],
		[
			2.617e1,
			8.427639477631121e-2
		],
		[
			2.618e1,
			8.498360827186158e-2
		],
		[
			2.619e1,
			8.581975582524337e-2
		],
		[
			2.62e1,
			8.66513570000742e-2
		],
		[
			2.621e1,
			8.733123511222818e-2
		],
		[
			2.622e1,
			8.814581349140793e-2
		],
		[
			2.623e1,
			8.887794984858566e-2
		],
		[
			2.624e1,
			8.960880545706318e-2
		],
		[
			2.625e1,
			9.040009940966476e-2
		],
		[
			2.626e1,
			9.107173688200954e-2
		],
		[
			2.627e1,
			9.181635161798818e-2
		],
		[
			2.628e1,
			9.258463659799454e-2
		],
		[
			2.629e1,
			9.322480211316453e-2
		],
		[
			2.63e1,
			9.395557489303918e-2
		],
		[
			2.631e1,
			9.470140619637846e-2
		],
		[
			2.632e1,
			9.532221965158483e-2
		],
		[
			2.633e1,
			9.602838266348179e-2
		],
		[
			2.634e1,
			9.675234294653912e-2
		],
		[
			2.635e1,
			9.736977489326915e-2
		],
		[
			2.636e1,
			9.803673315096972e-2
		],
		[
			2.637e1,
			9.873933463222229e-2
		],
		[
			2.638e1,
			9.940489525360374e-2
		],
		[
			2.639e1,
			9.998280964886663e-2
		],
		[
			2.64e1,
			0.10066422396137376
		],
		[
			2.641e1,
			0.10133977180962139
		],
		[
			2.642e1,
			0.10187043983272326
		],
		[
			2.643e1,
			0.1025288237774038
		],
		[
			2.644e1,
			0.103184523008097
		],
		[
			2.645e1,
			0.10371783931453371
		],
		[
			2.646e1,
			0.10433506511290447
		],
		[
			2.647e1,
			0.10497127953634333
		],
		[
			2.648e1,
			0.10560147265096953
		],
		[
			2.649e1,
			0.10608695232153398
		],
		[
			2.65e1,
			0.10670175502345347
		],
		[
			2.651e1,
			0.1073134043334667
		],
		[
			2.652e1,
			0.10782593214909375
		],
		[
			2.653e1,
			0.10837816693145808
		],
		[
			2.654e1,
			0.10897120610952538
		],
		[
			2.655e1,
			0.10955903549519541
		],
		[
			2.656e1,
			0.11001770670637123
		],
		[
			2.657e1,
			0.11057671984002493
		],
		[
			2.658e1,
			0.11114699169616138
		],
		[
			2.659e1,
			0.11171189722416353
		],
		[
			2.66e1,
			0.11214251236693418
		],
		[
			2.661e1,
			0.1126846452803778
		],
		[
			2.662e1,
			0.11323271672677748
		],
		[
			2.663e1,
			0.11377557882294909
		],
		[
			2.664e1,
			0.11418741913146402
		],
		[
			2.665e1,
			0.11470529400821428
		],
		[
			2.666e1,
			0.11523186946147046
		],
		[
			2.667e1,
			0.11575353700385249
		],
		[
			2.668e1,
			0.11616212606927356
		],
		[
			2.669e1,
			0.11664230014781984
		],
		[
			2.67e1,
			0.11714781764681437
		],
		[
			2.671e1,
			0.11764909988227146
		],
		[
			2.672e1,
			0.11812835033831615
		],
		[
			2.673e1,
			0.11850082285807617
		],
		[
			2.674e1,
			0.11898385780854914
		],
		[
			2.675e1,
			0.11946547262003837
		],
		[
			2.676e1,
			0.1199424151339259
		],
		[
			2.677e1,
			0.1203023320218235
		],
		[
			2.678e1,
			0.12074376889557903
		],
		[
			2.679e1,
			0.12120576241601966
		],
		[
			2.68e1,
			0.121664039274064
		],
		[
			2.681e1,
			0.12211780199886912
		],
		[
			2.682e1,
			0.12244134323471867
		],
		[
			2.683e1,
			0.1228733843659584
		],
		[
			2.684e1,
			0.12331326284448307
		],
		[
			2.685e1,
			0.12374926910836481
		],
		[
			2.686e1,
			0.124180970447064
		],
		[
			2.687e1,
			0.12448377903955699
		],
		[
			2.688e1,
			0.12489351247361857
		],
		[
			2.689e1,
			0.1253118606311594
		],
		[
			2.69e1,
			0.12572665408725148
		],
		[
			2.691e1,
			0.12613736036090373
		],
		[
			2.692e1,
			0.12643674237360591
		],
		[
			2.693e1,
			0.1268098687801893
		],
		[
			2.694e1,
			0.1272068712315617
		],
		[
			2.695e1,
			0.1276014285909821
		],
		[
			2.696e1,
			0.1279921531928796
		],
		[
			2.697e1,
			0.1283790043068307
		],
		[
			2.698e1,
			0.12863255322316447
		],
		[
			2.699e1,
			0.12900366960792065
		],
		[
			2.7e1,
			0.12937859922570416
		],
		[
			2.701e1,
			0.12975028483762707
		],
		[
			2.702e1,
			0.13011831175011412
		],
		[
			2.703e1,
			0.1304305695093364
		],
		[
			2.704e1,
			0.1307118771098703
		],
		[
			2.705e1,
			0.13106328183154559
		],
		[
			2.706e1,
			0.13141648273395878
		],
		[
			2.707e1,
			0.1317665694094059
		],
		[
			2.708e1,
			0.1321132097301625
		],
		[
			2.709e1,
			0.13245068100668966
		],
		[
			2.71e1,
			0.1326698145598928
		],
		[
			2.711e1,
			0.13299607978601813
		],
		[
			2.712e1,
			0.13332828348356296
		],
		[
			2.713e1,
			0.13365797708182314
		],
		[
			2.714e1,
			0.13398446563907163
		],
		[
			2.715e1,
			0.13430771776299077
		],
		[
			2.716e1,
			0.1345371447874164
		],
		[
			2.717e1,
			0.13481204070198327
		],
		[
			2.718e1,
			0.13512160968083053
		],
		[
			2.719e1,
			0.13543179155765261
		],
		[
			2.72e1,
			0.135739264149358
		],
		[
			2.721e1,
			0.13604372077685611
		],
		[
			2.722e1,
			0.1363451570162142
		],
		[
			2.723e1,
			0.13655620922654133
		],
		[
			2.724e1,
			0.1368078873626759
		],
		[
			2.725e1,
			0.137095394970981
		],
		[
			2.726e1,
			0.13738444091989344
		],
		[
			2.727e1,
			0.13767112948369964
		],
		[
			2.728e1,
			0.1379550312335156
		],
		[
			2.729e1,
			0.13823611979161
		],
		[
			2.73e1,
			0.13851441647303853
		],
		[
			2.731e1,
			0.1386729601737835
		],
		[
			2.732e1,
			0.13892880306999444
		],
		[
			2.733e1,
			0.13919659843700405
		],
		[
			2.734e1,
			0.13946368427886124
		],
		[
			2.735e1,
			0.13972838396528298
		],
		[
			2.736e1,
			0.1399904908346974
		],
		[
			2.737e1,
			0.1402499984716079
		],
		[
			2.738e1,
			0.14050692808529464
		],
		[
			2.739e1,
			0.1406521113466015
		],
		[
			2.74e1,
			0.1408811209623928
		],
		[
			2.741e1,
			0.1411268876160623
		],
		[
			2.742e1,
			0.1413731851929816
		],
		[
			2.743e1,
			0.1416175078802171
		],
		[
			2.744e1,
			0.1418594790200849
		],
		[
			2.745e1,
			0.1420990579564072
		],
		[
			2.746e1,
			0.14233625791916782
		],
		[
			2.747e1,
			0.14255445025577185
		],
		[
			2.748e1,
			0.14268918314765755
		],
		[
			2.749e1,
			0.14290177436646
		],
		[
			2.75e1,
			0.14312646265727658
		],
		[
			2.751e1,
			0.14335150859494394
		],
		[
			2.752e1,
			0.14357479802521778
		],
		[
			2.753e1,
			0.14379595852993377
		],
		[
			2.754e1,
			0.14401493807196153
		],
		[
			2.755e1,
			0.14423174433573283
		],
		[
			2.756e1,
			0.14444639618567678
		],
		[
			2.757e1,
			0.14458923956702074
		],
		[
			2.758e1,
			0.14474761097981137
		],
		[
			2.759e1,
			0.1449449457674752
		],
		[
			2.76e1,
			0.14514883837250991
		],
		[
			2.761e1,
			0.14535252121849118
		],
		[
			2.762e1,
			0.14555457274914785
		],
		[
			2.763e1,
			0.14575470213702446
		],
		[
			2.764e1,
			0.14595286129879037
		],
		[
			2.765e1,
			0.14614905487593477
		],
		[
			2.766e1,
			0.1463432990221991
		],
		[
			2.767e1,
			0.14653561232593915
		],
		[
			2.768e1,
			0.14663176361552255
		],
		[
			2.769e1,
			0.14678933523647753
		],
		[
			2.77e1,
			0.14696832667648252
		],
		[
			2.771e1,
			0.1471511919170594
		],
		[
			2.772e1,
			0.1473336485197665
		],
		[
			2.773e1,
			0.1475146473610902
		],
		[
			2.774e1,
			0.14769393787495466
		],
		[
			2.775e1,
			0.14787146949784757
		],
		[
			2.776e1,
			0.1480472422506045
		],
		[
			2.777e1,
			0.14822126903535948
		],
		[
			2.778e1,
			0.14839356598299647
		],
		[
			2.779e1,
			0.1485641499507362
		],
		[
			2.78e1,
			0.14863664190171044
		],
		[
			2.781e1,
			0.14877635822317692
		],
		[
			2.782e1,
			0.14893397829255495
		],
		[
			2.783e1,
			0.149095566077035
		],
		[
			2.784e1,
			0.14925715389658656
		],
		[
			2.785e1,
			0.14941760750829292
		],
		[
			2.786e1,
			0.14957660596037137
		],
		[
			2.787e1,
			0.14973406566580816
		],
		[
			2.788e1,
			0.14988997253005332
		],
		[
			2.789e1,
			0.15004433308011356
		],
		[
			2.79e1,
			0.15019715995166116
		],
		[
			2.791e1,
			0.1503484675373148
		],
		[
			2.792e1,
			0.1504982706674709
		],
		[
			2.793e1,
			0.15058240613282492
		],
		[
			2.794e1,
			0.15068236066346818
		],
		[
			2.795e1,
			0.1508120614300772
		],
		[
			2.796e1,
			0.15095069691849572
		],
		[
			2.797e1,
			0.15109138981634462
		],
		[
			2.798e1,
			0.1512318505053747
		],
		[
			2.799e1,
			0.15137131490924194
		],
		[
			2.8e1,
			0.1515095312951804
		],
		[
			2.801e1,
			0.15164642185019028
		],
		[
			2.802e1,
			0.15178196831336876
		],
		[
			2.803e1,
			0.15191617297602522
		],
		[
			2.804e1,
			0.15204904523787022
		],
		[
			2.805e1,
			0.1521805969271366
		],
		[
			2.806e1,
			0.15231084065542766
		],
		[
			2.807e1,
			0.15243978923408763
		],
		[
			2.808e1,
			0.15255152771767766
		],
		[
			2.809e1,
			0.15260565612642907
		],
		[
			2.81e1,
			0.15270273310765203
		],
		[
			2.811e1,
			0.15281563359595762
		],
		[
			2.812e1,
			0.1529339500752691
		],
		[
			2.813e1,
			0.15305365947640515
		],
		[
			2.814e1,
			0.1531731970638197
		],
		[
			2.815e1,
			0.15329195348676405
		],
		[
			2.816e1,
			0.1534096934188256
		],
		[
			2.817e1,
			0.15352632934928234
		],
		[
			2.818e1,
			0.1536418327902731
		],
		[
			2.819e1,
			0.1537561988831473
		],
		[
			2.82e1,
			0.15386943229646466
		],
		[
			2.821e1,
			0.15398154153262134
		],
		[
			2.822e1,
			0.15409253661162148
		],
		[
			2.823e1,
			0.1542024281210692
		],
		[
			2.824e1,
			0.15431122682352516
		],
		[
			2.825e1,
			0.154418943493273
		],
		[
			2.826e1,
			0.1545255888482362
		],
		[
			2.827e1,
			0.1545636654721907
		],
		[
			2.828e1,
			0.15463208781832583
		],
		[
			2.829e1,
			0.15471912551327227
		],
		[
			2.83e1,
			0.1548140343880735
		],
		[
			2.831e1,
			0.15491198499105807
		],
		[
			2.832e1,
			0.15501079300749332
		],
		[
			2.833e1,
			0.1551094664359547
		],
		[
			2.834e1,
			0.1552075540944282
		],
		[
			2.835e1,
			0.15530485202776068
		],
		[
			2.836e1,
			0.1554012702410399
		],
		[
			2.837e1,
			0.15549677140248885
		],
		[
			2.838e1,
			0.15559134281775844
		],
		[
			2.839e1,
			0.15568498332611846
		],
		[
			2.84e1,
			0.15577769718398904
		],
		[
			2.841e1,
			0.15586949118625637
		],
		[
			2.842e1,
			0.15596037330095092
		],
		[
			2.843e1,
			0.15605035201756712
		],
		[
			2.844e1,
			0.1561394360340862
		],
		[
			2.845e1,
			0.1562276341058919
		],
		[
			2.846e1,
			0.1563149549725622
		],
		[
			2.847e1,
			0.1564014073224198
		],
		[
			2.848e1,
			0.15648699977542968
		],
		[
			2.849e1,
			0.15652886726905968
		],
		[
			2.85e1,
			0.1565703637185134
		],
		[
			2.851e1,
			0.1566309287629113
		],
		[
			2.852e1,
			0.15670115743018798
		],
		[
			2.853e1,
			0.15677612872882163
		],
		[
			2.854e1,
			0.1568532550172479
		],
		[
			2.855e1,
			0.15693116991364464
		],
		[
			2.856e1,
			0.15700914923010822
		],
		[
			2.857e1,
			0.15708680849818846
		],
		[
			2.858e1,
			0.15716394403918477
		],
		[
			2.859e1,
			0.15724044893496392
		],
		[
			2.86e1,
			0.15731626832377077
		],
		[
			2.861e1,
			0.15739137550482285
		],
		[
			2.862e1,
			0.1574657590853379
		],
		[
			2.863e1,
			0.15753941601785426
		],
		[
			2.864e1,
			0.15761234782708522
		],
		[
			2.865e1,
			0.15768455853476282
		],
		[
			2.866e1,
			0.15775605352485367
		],
		[
			2.867e1,
			0.15782683891395344
		],
		[
			2.868e1,
			0.15789692120188792
		],
		[
			2.869e1,
			0.15796630707717485
		],
		[
			2.87e1,
			0.1580350033078355
		],
		[
			2.871e1,
			0.15810301668027127
		],
		[
			2.872e1,
			0.15817035396499746
		],
		[
			2.873e1,
			0.1582370218975031
		],
		[
			2.874e1,
			0.15830302716770817
		],
		[
			2.875e1,
			0.15836837641429358
		],
		[
			2.876e1,
			0.15843307622183866
		],
		[
			2.877e1,
			0.1584971331195577
		],
		[
			2.878e1,
			0.15851101109645738
		],
		[
			2.879e1,
			0.15854226261809945
		],
		[
			2.88e1,
			0.15858487056016912
		],
		[
			2.881e1,
			0.1586342352652883
		],
		[
			2.882e1,
			0.1586875479523595
		],
		[
			2.883e1,
			0.15874308776953838
		],
		[
			2.884e1,
			0.15879979548602186
		],
		[
			2.885e1,
			0.15885701773498573
		],
		[
			2.886e1,
			0.15891435019109612
		],
		[
			2.887e1,
			0.15897154265577007
		],
		[
			2.888e1,
			0.1590284401793054
		],
		[
			2.889e1,
			0.15908494738303647
		],
		[
			2.89e1,
			0.15914100596463943
		],
		[
			2.891e1,
			0.15919658102422596
		],
		[
			2.892e1,
			0.15925165228248095
		],
		[
			2.893e1,
			0.15930620885181845
		],
		[
			2.894e1,
			0.1593602457088692
		],
		[
			2.895e1,
			0.15941376160281595
		],
		[
			2.896e1,
			0.15946675768759633
		],
		[
			2.897e1,
			0.15951923666261392
		],
		[
			2.898e1,
			0.1595712022192739
		],
		[
			2.899e1,
			0.15962265869028203
		],
		[
			2.9e1,
			0.1596736108238188
		],
		[
			2.901e1,
			0.15972406363940772
		],
		[
			2.902e1,
			0.15977402233511806
		],
		[
			2.903e1,
			0.15982349222783565
		],
		[
			2.904e1,
			0.15987247871456356
		],
		[
			2.905e1,
			0.15992098724700554
		],
		[
			2.906e1,
			0.15996902331477947
		],
		[
			2.907e1,
			0.1600165924340642
		],
		[
			2.908e1,
			0.16006370013974358
		],
		[
			2.909e1,
			0.1601103519798146
		],
		[
			2.91e1,
			0.16015655351144154
		],
		[
			2.911e1,
			0.1602023102979766
		],
		[
			2.912e1,
			0.16024762790682656
		],
		[
			2.913e1,
			0.16029251190784422
		],
		[
			2.914e1,
			0.16033696787221863
		],
		[
			2.915e1,
			0.1603810013717193
		],
		[
			2.916e1,
			0.16042461797829022
		],
		[
			2.917e1,
			0.16046782326394804
		],
		[
			2.918e1,
			0.16048050305128236
		],
		[
			2.919e1,
			0.16049495273616676
		],
		[
			2.92e1,
			0.16051674546908012
		],
		[
			2.921e1,
			0.16054369958946735
		],
		[
			2.922e1,
			0.16057426511168682
		],
		[
			2.923e1,
			0.1606073352318398
		],
		[
			2.924e1,
			0.16064211930937056
		],
		[
			2.925e1,
			0.16067805172658822
		],
		[
			2.926e1,
			0.1607147261489208
		],
		[
			2.927e1,
			0.1607518509147996
		],
		[
			2.928e1,
			0.16078921564716242
		],
		[
			2.929e1,
			0.1608266696991807
		],
		[
			2.93e1,
			0.16086410466100598
		],
		[
			2.931e1,
			0.16090144274698814
		],
		[
			2.932e1,
			0.16093862869764908
		],
		[
			2.933e1,
			0.16097562339963778
		],
		[
			2.934e1,
			0.1610123996222057
		],
		[
			2.935e1,
			0.1610489388420533
		],
		[
			2.936e1,
			0.16108522892935517
		],
		[
			2.937e1,
			0.16112126250038994
		],
		[
			2.938e1,
			0.16115703569512219
		],
		[
			2.939e1,
			0.16119254728652832
		],
		[
			2.94e1,
			0.16122779806740173
		],
		[
			2.941e1,
			0.16126279029718749
		],
		[
			2.942e1,
			0.16129752749205162
		],
		[
			2.943e1,
			0.16133201404727826
		],
		[
			2.944e1,
			0.1613662551290509
		],
		[
			2.945e1,
			0.16140025652444479
		],
		[
			2.946e1,
			0.16143402454745348
		],
		[
			2.947e1,
			0.16146756597401013
		],
		[
			2.948e1,
			0.16150088799241225
		],
		[
			2.949e1,
			0.16153399816648806
		],
		[
			2.95e1,
			0.16156690440765997
		],
		[
			2.951e1,
			0.16159961494788422
		],
		[
			2.952e1,
			0.16163213831662393
		],
		[
			2.953e1,
			0.16166448331454908
		],
		[
			2.954e1,
			0.1616966589839881
		],
		[
			2.955e1,
			0.16172867457780127
		],
		[
			2.956e1,
			0.1617605395234707
		],
		[
			2.957e1,
			0.16179226338572228
		],
		[
			2.958e1,
			0.16182385582687053
		],
		[
			2.959e1,
			0.1618553265680176
		],
		[
			2.96e1,
			0.16188668535131656
		],
		[
			2.961e1,
			0.16191794190407416
		],
		[
			2.962e1,
			0.16194910590703193
		],
		[
			2.963e1,
			0.16198018696586303
		],
		[
			2.964e1,
			0.16201119458694446
		],
		[
			2.965e1,
			0.16204213815693436
		],
		[
			2.966e1,
			0.1620730269263979
		],
		[
			2.967e1,
			0.16210386999687
		],
		[
			2.968e1,
			0.16213467631102874
		],
		[
			2.969e1,
			0.16216545464565657
		],
		[
			2.97e1,
			0.16219621360756964
		],
		[
			2.971e1,
			0.16222696162840222
		],
		[
			2.972e1,
			0.1622577069665878
		],
		[
			2.973e1,
			0.16228845770660882
		],
		[
			2.974e1,
			0.16231922176050073
		],
		[
			2.975e1,
			0.16235000686939904
		],
		[
			2.976e1,
			0.1623808206062758
		],
		[
			2.977e1,
			0.16241167038054405
		],
		[
			2.978e1,
			0.16244256344231855
		],
		[
			2.979e1,
			0.1624735068859784
		],
		[
			2.98e1,
			0.16250450765711588
		],
		[
			2.981e1,
			0.16253557255148587
		],
		[
			2.982e1,
			0.162566708225778
		],
		[
			2.983e1,
			0.16259792120297578
		],
		[
			2.984e1,
			0.1626292178739681
		],
		[
			2.985e1,
			0.1626606045022463
		],
		[
			2.986e1,
			0.16267562866389484
		],
		[
			2.987e1,
			0.1626899440006233
		],
		[
			2.988e1,
			0.16270705832280652
		],
		[
			2.989e1,
			0.16272653981247975
		],
		[
			2.99e1,
			0.1627480294622461
		],
		[
			2.991e1,
			0.16277122941326239
		],
		[
			2.992e1,
			0.16279589302888642
		],
		[
			2.993e1,
			0.1628218167995117
		],
		[
			2.994e1,
			0.16284882836272674
		],
		[
			2.995e1,
			0.16287678753412194
		],
		[
			2.996e1,
			0.1629055750234103
		],
		[
			2.997e1,
			0.16293509273304263
		],
		[
			2.998e1,
			0.16296525925966288
		],
		[
			2.999e1,
			0.16299600583841323
		],
		[
			3.0e1,
			0.1630272766553298
		],
		[
			3.001e1,
			0.16305902393525695
		],
		[
			3.002e1,
			0.16309120899772012
		],
		[
			3.003e1,
			0.16312379958868206
		],
		[
			3.004e1,
			0.16315676902472598
		],
		[
			3.005e1,
			0.1631900944224065
		],
		[
			3.006e1,
			0.1632237589709371
		],
		[
			3.007e1,
			0.1632577471418557
		],
		[
			3.008e1,
			0.1632920479632538
		],
		[
			3.009e1,
			0.1633266516816665
		],
		[
			3.01e1,
			0.16336155110973039
		],
		[
			3.011e1,
			0.16339674067901067
		],
		[
			3.012e1,
			0.1634322160128876
		],
		[
			3.013e1,
			0.163467974593154
		],
		[
			3.014e1,
			0.16350401433035255
		],
		[
			3.015e1,
			0.16354033458220818
		],
		[
			3.016e1,
			0.16357693509079185
		],
		[
			3.017e1,
			0.16361381651624463
		],
		[
			3.018e1,
			0.1636509801277266
		],
		[
			3.019e1,
			0.16368842722018617
		],
		[
			3.02e1,
			0.1637261597992996
		],
		[
			3.021e1,
			0.16376418071933818
		],
		[
			3.022e1,
			0.16380249287382043
		],
		[
			3.023e1,
			0.1638410990948942
		],
		[
			3.024e1,
			0.16388000283221427
		],
		[
			3.025e1,
			0.16391920773323143
		],
		[
			3.026e1,
			0.1639587174397934
		],
		[
			3.027e1,
			0.16399853583221802
		],
		[
			3.028e1,
			0.16403866691555247
		],
		[
			3.029e1,
			0.1640791149331704
		],
		[
			3.03e1,
			0.16411988431708813
		],
		[
			3.031e1,
			0.16416097948411545
		],
		[
			3.032e1,
			0.16420240499048577
		],
		[
			3.033e1,
			0.1642441654574458
		],
		[
			3.034e1,
			0.16428626556741022
		],
		[
			3.035e1,
			0.1643287100986024
		],
		[
			3.036e1,
			0.16437150385200128
		],
		[
			3.037e1,
			0.16441465169981262
		],
		[
			3.038e1,
			0.16445815853046186
		],
		[
			3.039e1,
			0.16450202927093893
		],
		[
			3.04e1,
			0.16454626885445744
		],
		[
			3.041e1,
			0.16459088222391505
		],
		[
			3.042e1,
			0.16463587431785487
		],
		[
			3.043e1,
			0.16468125005490197
		],
		[
			3.044e1,
			0.16472701433707715
		],
		[
			3.045e1,
			0.16477317201282515
		],
		[
			3.046e1,
			0.1648197279076431
		],
		[
			3.047e1,
			0.16486668673949656
		],
		[
			3.048e1,
			0.16491405319125407
		],
		[
			3.049e1,
			0.1649618318563062
		],
		[
			3.05e1,
			0.16501002715957314
		],
		[
			3.051e1,
			0.1650586434908392
		],
		[
			3.052e1,
			0.1651076850333728
		],
		[
			3.053e1,
			0.16515715583996582
		],
		[
			3.054e1,
			0.16520705984680828
		],
		[
			3.055e1,
			0.16525740068003825
		],
		[
			3.056e1,
			0.16530818189744334
		],
		[
			3.057e1,
			0.16535940675048777
		],
		[
			3.058e1,
			0.16541107822647794
		],
		[
			3.059e1,
			0.16546319919417085
		],
		[
			3.06e1,
			0.16551577204602608
		],
		[
			3.061e1,
			0.16556879903816712
		],
		[
			3.062e1,
			0.16562228208741359
		],
		[
			3.063e1,
			0.16567622266138704
		],
		[
			3.064e1,
			0.1657306221145567
		],
		[
			3.065e1,
			0.1657854812116999
		],
		[
			3.066e1,
			0.1658408004598293
		],
		[
			3.067e1,
			0.165896580059389
		],
		[
			3.068e1,
			0.16595281958301444
		],
		[
			3.069e1,
			0.16600951848007917
		],
		[
			3.07e1,
			0.16606667559068677
		],
		[
			3.071e1,
			0.16612428932878287
		],
		[
			3.072e1,
			0.16618235792172964
		],
		[
			3.073e1,
			0.16624087883378524
		],
		[
			3.074e1,
			0.16629984931980446
		],
		[
			3.075e1,
			0.16635926623727149
		],
		[
			3.076e1,
			0.16641912576344353
		],
		[
			3.077e1,
			0.1664794239661509
		],
		[
			3.078e1,
			0.1665401563037443
		],
		[
			3.079e1,
			0.16660131778023413
		],
		[
			3.08e1,
			0.16666290324810706
		],
		[
			3.081e1,
			0.1667249068626846
		],
		[
			3.082e1,
			0.16678732256165918
		],
		[
			3.083e1,
			0.16685014398038156
		],
		[
			3.084e1,
			0.16691336416281088
		],
		[
			3.085e1,
			0.16697697605886175
		],
		[
			3.086e1,
			0.1670409721733046
		],
		[
			3.087e1,
			0.16710534463644278
		],
		[
			3.088e1,
			0.16717008549092371
		],
		[
			3.089e1,
			0.16723518628258693
		],
		[
			3.09e1,
			0.16730063835815656
		],
		[
			3.091e1,
			0.16736643298066767
		],
		[
			3.092e1,
			0.16743256097453285
		],
		[
			3.093e1,
			0.16749901302330183
		],
		[
			3.094e1,
			0.16756577974299547
		],
		[
			3.095e1,
			0.16763285141282092
		],
		[
			3.096e1,
			0.16770021821098435
		],
		[
			3.097e1,
			0.16776787026428486
		],
		[
			3.098e1,
			0.16783579746073385
		],
		[
			3.099e1,
			0.16790398962346087
		],
		[
			3.1e1,
			0.16797243654016425
		],
		[
			3.101e1,
			0.1680411278509819
		],
		[
			3.102e1,
			0.1681100531627977
		],
		[
			3.103e1,
			0.16817920206223613
		],
		[
			3.104e1,
			0.16824856407043143
		],
		[
			3.105e1,
			0.16831812870217577
		],
		[
			3.106e1,
			0.168387885466045
		],
		[
			3.107e1,
			0.16845782387722807
		],
		[
			3.108e1,
			0.16852793346692274
		],
		[
			3.109e1,
			0.16859820376892154
		],
		[
			3.11e1,
			0.1686686243909099
		],
		[
			3.111e1,
			0.1687391849850841
		],
		[
			3.112e1,
			0.16880987520525204
		],
		[
			3.113e1,
			0.16888068479348206
		],
		[
			3.114e1,
			0.16895160361849215
		],
		[
			3.115e1,
			0.16902262155821068
		],
		[
			3.116e1,
			0.16909372853458016
		],
		[
			3.117e1,
			0.16916491467377126
		],
		[
			3.118e1,
			0.16923617015994474
		],
		[
			3.119e1,
			0.16930748518591776
		],
		[
			3.12e1,
			0.16937885012572163
		],
		[
			3.121e1,
			0.16945025552398008
		],
		[
			3.122e1,
			0.1695216919319058
		],
		[
			3.123e1,
			0.16959314998833674
		],
		[
			3.124e1,
			0.16966462060407794
		],
		[
			3.125e1,
			0.16973609474236673
		],
		[
			3.126e1,
			0.16980756338621106
		],
		[
			3.127e1,
			0.16987901776859626
		],
		[
			3.128e1,
			0.16995044929367342
		],
		[
			3.129e1,
			0.1700218493695418
		],
		[
			3.13e1,
			0.17009320953600993
		],
		[
			3.131e1,
			0.17016452162584117
		],
		[
			3.132e1,
			0.17023577751126973
		],
		[
			3.133e1,
			0.1703069690990593
		],
		[
			3.134e1,
			0.17037808858926962
		],
		[
			3.135e1,
			0.17044912832996362
		],
		[
			3.136e1,
			0.17052008066640845
		],
		[
			3.137e1,
			0.17059093805792025
		],
		[
			3.138e1,
			0.1706616933715872
		],
		[
			3.139e1,
			0.17073233953921707
		],
		[
			3.14e1,
			0.17080286949261936
		],
		[
			3.141e1,
			0.1708732761723737
		],
		[
			3.142e1,
			0.17094355281239215
		],
		[
			3.143e1,
			0.17101369300209468
		],
		[
			3.144e1,
			0.17108369035225257
		],
		[
			3.145e1,
			0.1711535384736389
		],
		[
			3.146e1,
			0.17122323099455494
		],
		[
			3.147e1,
			0.1712927618781368
		],
		[
			3.148e1,
			0.1713621253881148
		],
		[
			3.149e1,
			0.17143131579888204
		],
		[
			3.15e1,
			0.17150032738483167
		],
		[
			3.151e1,
			0.17156915445033727
		],
		[
			3.152e1,
			0.17163779166360738
		],
		[
			3.153e1,
			0.17170623393483342
		],
		[
			3.154e1,
			0.17177447617856378
		],
		[
			3.155e1,
			0.17184251330934686
		],
		[
			3.156e1,
			0.1719103402878901
		],
		[
			3.157e1,
			0.17197795245351521
		],
		[
			3.158e1,
			0.1720453453308073
		],
		[
			3.159e1,
			0.17211251444560172
		],
		[
			3.16e1,
			0.1721794553237328
		],
		[
			3.161e1,
			0.17224616355690348
		],
		[
			3.162e1,
			0.17231263511515982
		],
		[
			3.163e1,
			0.17237886610305142
		],
		[
			3.164e1,
			0.17244485262527398
		],
		[
			3.165e1,
			0.17251059078652764
		],
		[
			3.166e1,
			0.17257607678027886
		],
		[
			3.167e1,
			0.1726413071631463
		],
		[
			3.168e1,
			0.17270627858426857
		],
		[
			3.169e1,
			0.17277098769278298
		],
		[
			3.17e1,
			0.1728354311379121
		],
		[
			3.171e1,
			0.1728996056828518
		],
		[
			3.172e1,
			0.1729635084250427
		],
		[
			3.173e1,
			0.1730271365226348
		],
		[
			3.174e1,
			0.17309048713377773
		],
		[
			3.175e1,
			0.1731535574157399
		],
		[
			3.176e1,
			0.1732163446198176
		],
		[
			3.177e1,
			0.17327884635606727
		],
		[
			3.178e1,
			0.17334106030700802
		],
		[
			3.179e1,
			0.17340298415515187
		],
		[
			3.18e1,
			0.17346461558301862
		],
		[
			3.181e1,
			0.17352595227417966
		],
		[
			3.182e1,
			0.17358699207307082
		],
		[
			3.183e1,
			0.17364773315071957
		],
		[
			3.184e1,
			0.173708173717245
		],
		[
			3.185e1,
			0.1737683119827651
		],
		[
			3.186e1,
			0.1738281461573994
		],
		[
			3.187e1,
			0.17388767445229636
		],
		[
			3.188e1,
			0.17394689522591533
		],
		[
			3.189e1,
			0.17400580713046265
		],
		[
			3.19e1,
			0.17406440885247831
		],
		[
			3.191e1,
			0.17412269907850453
		],
		[
			3.192e1,
			0.1741806764950824
		],
		[
			3.193e1,
			0.1742383397897469
		],
		[
			3.194e1,
			0.17429568778394366
		],
		[
			3.195e1,
			0.1743527195615786
		],
		[
			3.196e1,
			0.17440943423654187
		],
		[
			3.197e1,
			0.17446583092272183
		],
		[
			3.198e1,
			0.17452190873400864
		],
		[
			3.199e1,
			0.17457766678524456
		],
		[
			3.2e1,
			0.17463310431224421
		],
		[
			3.201e1,
			0.17468822078378565
		],
		[
			3.202e1,
			0.17474301569464457
		],
		[
			3.203e1,
			0.17479748853959243
		],
		[
			3.204e1,
			0.17485163881340204
		],
		[
			3.205e1,
			0.17490546601174928
		],
		[
			3.206e1,
			0.17495896973886205
		],
		[
			3.207e1,
			0.17501214980439395
		],
		[
			3.208e1,
			0.17506500604037822
		],
		[
			3.209e1,
			0.17511753827884657
		],
		[
			3.21e1,
			0.17516974635183158
		],
		[
			3.211e1,
			0.17522163009221559
		],
		[
			3.212e1,
			0.17527318942961267
		],
		[
			3.213e1,
			0.1753244244734775
		],
		[
			3.214e1,
			0.17537533535237748
		],
		[
			3.215e1,
			0.17542592219487974
		],
		[
			3.216e1,
			0.17547618512955188
		],
		[
			3.217e1,
			0.17552612428575687
		],
		[
			3.218e1,
			0.17557573987846142
		],
		[
			3.219e1,
			0.17562503227887705
		],
		[
			3.22e1,
			0.17567400187438587
		],
		[
			3.221e1,
			0.17572264905236934
		],
		[
			3.222e1,
			0.17577097420020849
		],
		[
			3.223e1,
			0.17581897770327481
		],
		[
			3.224e1,
			0.17586665996166628
		],
		[
			3.225e1,
			0.17591402158151048
		],
		[
			3.226e1,
			0.17596106322076088
		],
		[
			3.227e1,
			0.17600778553737007
		],
		[
			3.228e1,
			0.17605418918929105
		],
		[
			3.229e1,
			0.17610027483447643
		],
		[
			3.23e1,
			0.17614604313087923
		],
		[
			3.231e1,
			0.17619149473645335
		],
		[
			3.232e1,
			0.1762366303163554
		],
		[
			3.233e1,
			0.17628145067449696
		],
		[
			3.234e1,
			0.17632595672828377
		],
		[
			3.235e1,
			0.17637014939709195
		],
		[
			3.236e1,
			0.17641402960029784
		],
		[
			3.237e1,
			0.17645759825728025
		],
		[
			3.238e1,
			0.17650085628741596
		],
		[
			3.239e1,
			0.17654380461008046
		],
		[
			3.24e1,
			0.17658644414465297
		],
		[
			3.241e1,
			0.1766287758268863
		],
		[
			3.242e1,
			0.17667080072411157
		],
		[
			3.243e1,
			0.17671251995918036
		],
		[
			3.244e1,
			0.17675393465445688
		],
		[
			3.245e1,
			0.17679504593230355
		],
		[
			3.246e1,
			0.17683585491508347
		],
		[
			3.247e1,
			0.17687636272515972
		],
		[
			3.248e1,
			0.17691657048489606
		],
		[
			3.249e1,
			0.17695647931665426
		],
		[
			3.25e1,
			0.1769960903701191
		],
		[
			3.251e1,
			0.17703540490059244
		],
		[
			3.252e1,
			0.1770744241831428
		],
		[
			3.253e1,
			0.17711314949267765
		],
		[
			3.254e1,
			0.17715158210410076
		],
		[
			3.255e1,
			0.17718972329231786
		],
		[
			3.256e1,
			0.17722757433223424
		],
		[
			3.257e1,
			0.17726513649875475
		],
		[
			3.258e1,
			0.17730241106689437
		],
		[
			3.259e1,
			0.17733939934867315
		],
		[
			3.26e1,
			0.1773761027242795
		],
		[
			3.261e1,
			0.17741252257804696
		],
		[
			3.262e1,
			0.17744866029430906
		],
		[
			3.263e1,
			0.17748451725739844
		],
		[
			3.264e1,
			0.1775200948516482
		],
		[
			3.265e1,
			0.17755539446139235
		],
		[
			3.266e1,
			0.17759041747096305
		],
		[
			3.267e1,
			0.17762516526597527
		],
		[
			3.268e1,
			0.17765963927081851
		],
		[
			3.269e1,
			0.1776938409434261
		],
		[
			3.27e1,
			0.177727771741087
		],
		[
			3.271e1,
			0.17776143312109438
		],
		[
			3.272e1,
			0.17779482654073853
		],
		[
			3.273e1,
			0.17782795345731106
		],
		[
			3.274e1,
			0.17786081532810272
		],
		[
			3.275e1,
			0.17789341361040423
		],
		[
			3.276e1,
			0.1779257497647737
		],
		[
			3.277e1,
			0.1779578252826941
		],
		[
			3.278e1,
			0.17798964166495157
		],
		[
			3.279e1,
			0.17802120041125846
		],
		[
			3.28e1,
			0.1780525030213238
		],
		[
			3.281e1,
			0.1780835509948595
		],
		[
			3.282e1,
			0.1781143458315757
		],
		[
			3.283e1,
			0.17814488903118408
		],
		[
			3.284e1,
			0.17817518209339456
		],
		[
			3.285e1,
			0.1782052265227776
		],
		[
			3.286e1,
			0.17823502383991507
		],
		[
			3.287e1,
			0.17826457556206798
		],
		[
			3.288e1,
			0.17829388320609985
		],
		[
			3.289e1,
			0.1783229482888744
		],
		[
			3.29e1,
			0.17835177232725608
		],
		[
			3.291e1,
			0.1783803568381086
		],
		[
			3.292e1,
			0.17840870333829617
		],
		[
			3.293e1,
			0.17843681334468275
		],
		[
			3.294e1,
			0.17846468838661522
		],
		[
			3.295e1,
			0.1784923299901895
		],
		[
			3.296e1,
			0.17851973966388468
		],
		[
			3.297e1,
			0.1785469189161537
		],
		[
			3.298e1,
			0.17857386925544994
		],
		[
			3.299e1,
			0.17860059219022717
		],
		[
			3.3e1,
			0.17862708922893678
		],
		[
			3.301e1,
			0.178653361880035
		],
		[
			3.302e1,
			0.17867941165197254
		],
		[
			3.303e1,
			0.17870524005320476
		],
		[
			3.304e1,
			0.17873084859218347
		],
		[
			3.305e1,
			0.17875623877736269
		],
		[
			3.306e1,
			0.17878141211719578
		],
		[
			3.307e1,
			0.17880637012017253
		],
		[
			3.308e1,
			0.17883111430294862
		],
		[
			3.309e1,
			0.1788556461499502
		],
		[
			3.31e1,
			0.17887996712551835
		],
		[
			3.311e1,
			0.17890407869399416
		],
		[
			3.312e1,
			0.17892798231971896
		],
		[
			3.313e1,
			0.17895167946703494
		],
		[
			3.314e1,
			0.17897517160028187
		],
		[
			3.315e1,
			0.17899846018380217
		],
		[
			3.316e1,
			0.17902154668193626
		],
		[
			3.317e1,
			0.17904443255902702
		],
		[
			3.318e1,
			0.17906711927941377
		],
		[
			3.319e1,
			0.1790896083074398
		],
		[
			3.32e1,
			0.17911190110744468
		],
		[
			3.321e1,
			0.17913399914393935
		],
		[
			3.322e1,
			0.1791559038765953
		],
		[
			3.323e1,
			0.17917761671417054
		],
		[
			3.324e1,
			0.1791991390503933
		],
		[
			3.325e1,
			0.17922047227899163
		],
		[
			3.326e1,
			0.17924161779369285
		],
		[
			3.327e1,
			0.17926257698822634
		],
		[
			3.328e1,
			0.17928335125631856
		],
		[
			3.329e1,
			0.17930394199169686
		],
		[
			3.33e1,
			0.1793243505880906
		],
		[
			3.331e1,
			0.17934457843922735
		],
		[
			3.332e1,
			0.1793646269388356
		],
		[
			3.333e1,
			0.17938449748064178
		],
		[
			3.334e1,
			0.1794041914583746
		],
		[
			3.335e1,
			0.1794237102659184
		],
		[
			3.336e1,
			0.17944305527894877
		],
		[
			3.337e1,
			0.17946222781424304
		],
		[
			3.338e1,
			0.17948122917822884
		],
		[
			3.339e1,
			0.17950006067733315
		],
		[
			3.34e1,
			0.1795187236179807
		],
		[
			3.341e1,
			0.17953721930659983
		],
		[
			3.342e1,
			0.17955494378715486
		],
		[
			3.343e1,
			0.17957250658375434
		],
		[
			3.344e1,
			0.17958991476558506
		],
		[
			3.345e1,
			0.1796071694800363
		],
		[
			3.346e1,
			0.17962427187449537
		],
		[
			3.347e1,
			0.17964122309635044
		],
		[
			3.348e1,
			0.17965802429298816
		],
		[
			3.349e1,
			0.17967467661292158
		],
		[
			3.35e1,
			0.17969118120289118
		],
		[
			3.351e1,
			0.17970753916355142
		],
		[
			3.352e1,
			0.17972375158622445
		],
		[
			3.353e1,
			0.17973981956223106
		],
		[
			3.354e1,
			0.1797557441828923
		],
		[
			3.355e1,
			0.17977152653952944
		],
		[
			3.356e1,
			0.1797871677234646
		],
		[
			3.357e1,
			0.17980266882601814
		],
		[
			3.358e1,
			0.17981803093851156
		],
		[
			3.359e1,
			0.17983325515226634
		],
		[
			3.36e1,
			0.17984834255860305
		],
		[
			3.361e1,
			0.17986329424884406
		],
		[
			3.362e1,
			0.17987811131430997
		],
		[
			3.363e1,
			0.17989279484680765
		],
		[
			3.364e1,
			0.17990734591817104
		],
		[
			3.365e1,
			0.17992176555330808
		],
		[
			3.366e1,
			0.17993605477200414
		],
		[
			3.367e1,
			0.1799502145940457
		],
		[
			3.368e1,
			0.17996424603921635
		],
		[
			3.369e1,
			0.17997815012730145
		],
		[
			3.37e1,
			0.1799919278780866
		],
		[
			3.371e1,
			0.18000558031135672
		],
		[
			3.372e1,
			0.1800191084468974
		],
		[
			3.373e1,
			0.18003251330449332
		],
		[
			3.374e1,
			0.18004579590392966
		],
		[
			3.375e1,
			0.18005895726499155
		],
		[
			3.376e1,
			0.18007199840746368
		],
		[
			3.377e1,
			0.18008492035046086
		],
		[
			3.378e1,
			0.18009772407999347
		],
		[
			3.379e1,
			0.18011041053926302
		],
		[
			3.38e1,
			0.18012298066885957
		],
		[
			3.381e1,
			0.18013543540937338
		],
		[
			3.382e1,
			0.18014777570139295
		],
		[
			3.383e1,
			0.1801600024855079
		],
		[
			3.384e1,
			0.18017211670230804
		],
		[
			3.385e1,
			0.18018411929238232
		],
		[
			3.386e1,
			0.18019601119632078
		],
		[
			3.387e1,
			0.1802077933547115
		],
		[
			3.388e1,
			0.1802194667081456
		],
		[
			3.389e1,
			0.1802310321972116
		],
		[
			3.39e1,
			0.1802424907624991
		],
		[
			3.391e1,
			0.18025384334224315
		],
		[
			3.392e1,
			0.18026509083253517
		],
		[
			3.393e1,
			0.1802762340933599
		],
		[
			3.394e1,
			0.18028727398355793
		],
		[
			3.395e1,
			0.18029821136196578
		],
		[
			3.396e1,
			0.18030904708742135
		],
		[
			3.397e1,
			0.1803197820187623
		],
		[
			3.398e1,
			0.18033041701482633
		],
		[
			3.399e1,
			0.18034095293445218
		],
		[
			3.4e1,
			0.18035139063647665
		],
		[
			3.401e1,
			0.1803617309797383
		],
		[
			3.402e1,
			0.1803719748230752
		],
		[
			3.403e1,
			0.18038212302532397
		],
		[
			3.404e1,
			0.18039217644532335
		],
		[
			3.405e1,
			0.18040213596749055
		],
		[
			3.406e1,
			0.1804120024807272
		],
		[
			3.407e1,
			0.18042177674816617
		],
		[
			3.408e1,
			0.18043145952569084
		],
		[
			3.409e1,
			0.18044105156918167
		],
		[
			3.41e1,
			0.18045055363452467
		],
		[
			3.411e1,
			0.1804599664776001
		],
		[
			3.412e1,
			0.18046929085429175
		],
		[
			3.413e1,
			0.18047852752048188
		],
		[
			3.414e1,
			0.18048767723205317
		],
		[
			3.415e1,
			0.18049674074488875
		],
		[
			3.416e1,
			0.1805057188148702
		],
		[
			3.417e1,
			0.18051461219788134
		],
		[
			3.418e1,
			0.18052342164980395
		],
		[
			3.419e1,
			0.1805321479265216
		],
		[
			3.42e1,
			0.18054079178391524
		],
		[
			3.421e1,
			0.18054935397786998
		],
		[
			3.422e1,
			0.18055783526426605
		],
		[
			3.423e1,
			0.18056623639898728
		],
		[
			3.424e1,
			0.180574558137917
		],
		[
			3.425e1,
			0.18058280123693682
		],
		[
			3.426e1,
			0.18059096645180706
		],
		[
			3.427e1,
			0.18059905450647928
		],
		[
			3.428e1,
			0.18060706605094623
		],
		[
			3.429e1,
			0.1806150017247199
		],
		[
			3.43e1,
			0.18062286216731405
		],
		[
			3.431e1,
			0.18063064801824158
		],
		[
			3.432e1,
			0.18063835991701516
		],
		[
			3.433e1,
			0.18064599850314833
		],
		[
			3.434e1,
			0.1806535644161542
		],
		[
			3.435e1,
			0.18066105829554457
		],
		[
			3.436e1,
			0.18066848078083364
		],
		[
			3.437e1,
			0.18067583251153563
		],
		[
			3.438e1,
			0.18068311412716076
		],
		[
			3.439e1,
			0.18069032626722437
		],
		[
			3.44e1,
			0.18069746957123756
		],
		[
			3.441e1,
			0.18070454467871544
		],
		[
			3.442e1,
			0.18071155222916957
		],
		[
			3.443e1,
			0.18071849286211394
		],
		[
			3.444e1,
			0.18072536721706056
		],
		[
			3.445e1,
			0.1807321759335232
		],
		[
			3.446e1,
			0.18073891965101496
		],
		[
			3.447e1,
			0.18074559900904852
		],
		[
			3.448e1,
			0.18075221464021696
		],
		[
			3.449e1,
			0.18075876711339411
		],
		[
			3.45e1,
			0.18076525696426038
		],
		[
			3.451e1,
			0.18077168472829053
		],
		[
			3.452e1,
			0.18077805094096622
		],
		[
			3.453e1,
			0.18078435613776334
		],
		[
			3.454e1,
			0.18079060085416154
		],
		[
			3.455e1,
			0.1807967856256394
		],
		[
			3.456e1,
			0.1808029109876741
		],
		[
			3.457e1,
			0.18080897747574465
		],
		[
			3.458e1,
			0.18081498562532983
		],
		[
			3.459e1,
			0.18082093597190774
		],
		[
			3.46e1,
			0.18082682905095648
		],
		[
			3.461e1,
			0.1808326653979544
		],
		[
			3.462e1,
			0.1808384455483798
		],
		[
			3.463e1,
			0.18084417003771147
		],
		[
			3.464e1,
			0.18084983940142796
		],
		[
			3.465e1,
			0.1808554541750067
		],
		[
			3.466e1,
			0.1808610148939267
		],
		[
			3.467e1,
			0.1808665220936665
		],
		[
			3.468e1,
			0.18087197630970353
		],
		[
			3.469e1,
			0.18087737807729276
		],
		[
			3.47e1,
			0.18088272790041748
		],
		[
			3.471e1,
			0.1808880262283039
		],
		[
			3.472e1,
			0.18089327350571205
		],
		[
			3.473e1,
			0.18089847017740324
		],
		[
			3.474e1,
			0.18090361668813548
		],
		[
			3.475e1,
			0.18090871348267035
		],
		[
			3.476e1,
			0.18091376100576761
		],
		[
			3.477e1,
			0.18091875970218707
		],
		[
			3.478e1,
			0.18092371001668872
		],
		[
			3.479e1,
			0.18092861239403324
		],
		[
			3.48e1,
			0.1809334672789793
		],
		[
			3.481e1,
			0.18093827511628846
		],
		[
			3.482e1,
			0.1809430363507203
		],
		[
			3.483e1,
			0.18094775142703434
		],
		[
			3.484e1,
			0.1809524207899924
		],
		[
			3.485e1,
			0.1809570448843525
		],
		[
			3.486e1,
			0.18096162415487527
		],
		[
			3.487e1,
			0.18096615904632118
		],
		[
			3.488e1,
			0.18097065000345025
		],
		[
			3.489e1,
			0.18097509747102292
		],
		[
			3.49e1,
			0.18097950189379786
		],
		[
			3.491e1,
			0.18098386370988417
		],
		[
			3.492e1,
			0.18098818330597877
		],
		[
			3.493e1,
			0.18099246104886935
		],
		[
			3.494e1,
			0.18099669730566514
		],
		[
			3.495e1,
			0.18100089244347828
		],
		[
			3.496e1,
			0.18100504682942065
		],
		[
			3.497e1,
			0.18100916083060326
		],
		[
			3.498e1,
			0.1810132348141369
		],
		[
			3.499e1,
			0.18101726914713367
		],
		[
			3.5e1,
			0.18102126419670572
		],
		[
			3.501e1,
			0.18102522032996315
		],
		[
			3.502e1,
			0.18102913791401898
		],
		[
			3.503e1,
			0.18103301731598243
		],
		[
			3.504e1,
			0.1810368589029665
		],
		[
			3.505e1,
			0.18104066304208244
		],
		[
			3.506e1,
			0.1810444301004419
		],
		[
			3.507e1,
			0.18104816044515548
		],
		[
			3.508e1,
			0.18105185444333505
		],
		[
			3.509e1,
			0.18105551246209206
		],
		[
			3.51e1,
			0.1810591348685373
		],
		[
			3.511e1,
			0.18106272202978424
		],
		[
			3.512e1,
			0.18106627431276134
		],
		[
			3.513e1,
			0.1810697920594846
		],
		[
			3.514e1,
			0.18107327557318875
		],
		[
			3.515e1,
			0.18107672515544082
		],
		[
			3.516e1,
			0.1810801411078058
		],
		[
			3.517e1,
			0.18108352373185044
		],
		[
			3.518e1,
			0.18108687332914042
		],
		[
			3.519e1,
			0.18109019020124428
		],
		[
			3.52e1,
			0.18109347464972592
		],
		[
			3.521e1,
			0.1810967269761532
		],
		[
			3.522e1,
			0.18109994748209202
		],
		[
			3.523e1,
			0.1811031364691087
		],
		[
			3.524e1,
			0.18110629423876934
		],
		[
			3.525e1,
			0.18110942109264094
		],
		[
			3.526e1,
			0.1811125173322896
		],
		[
			3.527e1,
			0.181115583259281
		],
		[
			3.528e1,
			0.18111861917518324
		],
		[
			3.529e1,
			0.18112162538155974
		],
		[
			3.53e1,
			0.18112460217997972
		],
		[
			3.531e1,
			0.18112754987200796
		],
		[
			3.532e1,
			0.18113046875921146
		],
		[
			3.533e1,
			0.18113335914315654
		],
		[
			3.534e1,
			0.18113622132040552
		],
		[
			3.535e1,
			0.18113905555002985
		],
		[
			3.536e1,
			0.18114186207840355
		],
		[
			3.537e1,
			0.18114464115232387
		],
		[
			3.538e1,
			0.18114739301858607
		],
		[
			3.539e1,
			0.18115011792398694
		],
		[
			3.54e1,
			0.1811528161153233
		],
		[
			3.541e1,
			0.18115548783939195
		],
		[
			3.542e1,
			0.18115813334298836
		],
		[
			3.543e1,
			0.18116075287291
		],
		[
			3.544e1,
			0.1811633466759519
		],
		[
			3.545e1,
			0.1811659149989131
		],
		[
			3.546e1,
			0.18116845808858728
		],
		[
			3.547e1,
			0.18117097619177303
		],
		[
			3.548e1,
			0.1811734695552656
		],
		[
			3.549e1,
			0.181175938425862
		],
		[
			3.55e1,
			0.18117838305035772
		],
		[
			3.551e1,
			0.18118080367555134
		],
		[
			3.552e1,
			0.18118320054823744
		],
		[
			3.553e1,
			0.18118557391521284
		],
		[
			3.554e1,
			0.1811879240232741
		],
		[
			3.555e1,
			0.18119025111910614
		],
		[
			3.556e1,
			0.181192555431551
		],
		[
			3.557e1,
			0.18119483716259355
		],
		[
			3.558e1,
			0.18119709651361027
		],
		[
			3.559e1,
			0.18119933368597874
		],
		[
			3.56e1,
			0.18120154888107587
		],
		[
			3.561e1,
			0.18120374230028036
		],
		[
			3.562e1,
			0.18120591414496712
		],
		[
			3.563e1,
			0.18120806461651595
		],
		[
			3.564e1,
			0.1812101939163031
		],
		[
			3.565e1,
			0.18121230224570706
		],
		[
			3.566e1,
			0.18121438980610316
		],
		[
			3.567e1,
			0.18121645679886988
		],
		[
			3.568e1,
			0.18121850342538526
		],
		[
			3.569e1,
			0.18122052988702508
		],
		[
			3.57e1,
			0.18122253638516916
		],
		[
			3.571e1,
			0.18122452312119175
		],
		[
			3.572e1,
			0.18122649029647242
		],
		[
			3.573e1,
			0.1812284381123872
		],
		[
			3.574e1,
			0.18123036677031523
		],
		[
			3.575e1,
			0.1812322764716332
		],
		[
			3.576e1,
			0.18123416741771736
		],
		[
			3.577e1,
			0.181236039811433
		],
		[
			3.578e1,
			0.18123789384196387
		],
		[
			3.579e1,
			0.1812397296714705
		],
		[
			3.58e1,
			0.18124154746059395
		],
		[
			3.581e1,
			0.18124334736997372
		],
		[
			3.582e1,
			0.18124512956025063
		],
		[
			3.583e1,
			0.18124689419206463
		],
		[
			3.584e1,
			0.18124864142605612
		],
		[
			3.585e1,
			0.18125037142286504
		],
		[
			3.586e1,
			0.18125208434313222
		],
		[
			3.587e1,
			0.18125378034749717
		],
		[
			3.588e1,
			0.1812554595965996
		],
		[
			3.589e1,
			0.18125712225108104
		],
		[
			3.59e1,
			0.18125876847158073
		],
		[
			3.591e1,
			0.1812603984187393
		],
		[
			3.592e1,
			0.18126201225319694
		],
		[
			3.593e1,
			0.18126361013559422
		],
		[
			3.594e1,
			0.18126519222657045
		],
		[
			3.595e1,
			0.1812667586867669
		],
		[
			3.596e1,
			0.18126830967682195
		],
		[
			3.597e1,
			0.181269845357378
		],
		[
			3.598e1,
			0.18127136588907433
		],
		[
			3.599e1,
			0.18127287143255133
		],
		[
			3.6e1,
			0.18127436214844805
		],
		[
			3.601e1,
			0.18127583819740667
		],
		[
			3.602e1,
			0.18127729974006646
		],
		[
			3.603e1,
			0.18127874692832346
		],
		[
			3.604e1,
			0.18128017988768286
		],
		[
			3.605e1,
			0.18128159874327876
		],
		[
			3.606e1,
			0.18128300362036276
		],
		[
			3.607e1,
			0.18128439464419044
		],
		[
			3.608e1,
			0.18128577194001716
		],
		[
			3.609e1,
			0.18128713563309473
		],
		[
			3.61e1,
			0.18128848584867874
		],
		[
			3.611e1,
			0.1812898227120232
		],
		[
			3.612e1,
			0.18129114634838195
		],
		[
			3.613e1,
			0.18129245688300943
		],
		[
			3.614e1,
			0.18129375444115947
		],
		[
			3.615e1,
			0.18129503914808698
		],
		[
			3.616e1,
			0.18129631112904532
		],
		[
			3.617e1,
			0.18129757050928896
		],
		[
			3.618e1,
			0.18129881741407194
		],
		[
			3.619e1,
			0.18130005196864873
		],
		[
			3.62e1,
			0.1813012742982738
		],
		[
			3.621e1,
			0.18130248452820097
		],
		[
			3.622e1,
			0.18130368278368314
		],
		[
			3.623e1,
			0.18130486918997657
		],
		[
			3.624e1,
			0.18130604387233507
		],
		[
			3.625e1,
			0.18130720695601155
		],
		[
			3.626e1,
			0.18130835856626093
		],
		[
			3.627e1,
			0.18130949882833747
		],
		[
			3.628e1,
			0.18131062786744168
		],
		[
			3.629e1,
			0.1813117457961404
		],
		[
			3.63e1,
			0.1813128527106742
		],
		[
			3.631e1,
			0.18131394870849027
		],
		[
			3.632e1,
			0.1813150338870375
		],
		[
			3.633e1,
			0.18131610834376266
		],
		[
			3.634e1,
			0.18131717217611376
		],
		[
			3.635e1,
			0.18131822548153975
		],
		[
			3.636e1,
			0.1813192683574869
		],
		[
			3.637e1,
			0.18132030090140439
		],
		[
			3.638e1,
			0.18132132321073824
		],
		[
			3.639e1,
			0.18132233538293763
		],
		[
			3.64e1,
			0.1813233375154497
		],
		[
			3.641e1,
			0.18132432970572232
		],
		[
			3.642e1,
			0.18132531205120372
		],
		[
			3.643e1,
			0.18132628464934109
		],
		[
			3.644e1,
			0.18132724759758245
		],
		[
			3.645e1,
			0.18132820099337588
		],
		[
			3.646e1,
			0.18132914493416807
		],
		[
			3.647e1,
			0.1813300795174082
		],
		[
			3.648e1,
			0.18133100484054232
		],
		[
			3.649e1,
			0.18133192100102113
		],
		[
			3.65e1,
			0.1813328280962896
		],
		[
			3.651e1,
			0.18133372622379595
		],
		[
			3.652e1,
			0.18133461548099028
		],
		[
			3.653e1,
			0.18133549596531706
		],
		[
			3.654e1,
			0.18133636777359974
		],
		[
			3.655e1,
			0.1813372309885697
		],
		[
			3.656e1,
			0.1813380856849749
		],
		[
			3.657e1,
			0.18133893193852257
		],
		[
			3.658e1,
			0.18133976982491795
		],
		[
			3.659e1,
			0.18134059941986846
		],
		[
			3.66e1,
			0.18134142079907956
		],
		[
			3.661e1,
			0.18134223403825933
		],
		[
			3.662e1,
			0.18134303921311123
		],
		[
			3.663e1,
			0.18134383639934404
		],
		[
			3.664e1,
			0.18134462567266452
		],
		[
			3.665e1,
			0.18134540710877678
		],
		[
			3.666e1,
			0.1813461807833887
		],
		[
			3.667e1,
			0.18134694677220642
		],
		[
			3.668e1,
			0.18134770515093712
		],
		[
			3.669e1,
			0.18134845599528648
		],
		[
			3.67e1,
			0.18134919938096083
		],
		[
			3.671e1,
			0.18134993538366606
		],
		[
			3.672e1,
			0.18135066407911027
		],
		[
			3.673e1,
			0.18135138554299823
		],
		[
			3.674e1,
			0.1813520998510374
		],
		[
			3.675e1,
			0.18135280707893364
		],
		[
			3.676e1,
			0.1813535073023922
		],
		[
			3.677e1,
			0.18135420059712226
		],
		[
			3.678e1,
			0.18135488703882885
		],
		[
			3.679e1,
			0.18135556670321762
		],
		[
			3.68e1,
			0.18135623966430847
		],
		[
			3.681e1,
			0.1813569059830149
		],
		[
			3.682e1,
			0.18135756571762207
		],
		[
			3.683e1,
			0.18135821892687343
		],
		[
			3.684e1,
			0.1813588656695111
		],
		[
			3.685e1,
			0.1813595060042783
		],
		[
			3.686e1,
			0.18136013998991896
		],
		[
			3.687e1,
			0.18136076768517584
		],
		[
			3.688e1,
			0.18136138914879218
		],
		[
			3.689e1,
			0.18136200443951278
		],
		[
			3.69e1,
			0.18136261361607864
		],
		[
			3.691e1,
			0.18136321673723388
		],
		[
			3.692e1,
			0.18136381386172262
		],
		[
			3.693e1,
			0.18136440504828744
		],
		[
			3.694e1,
			0.18136499035567089
		],
		[
			3.695e1,
			0.18136556984261754
		],
		[
			3.696e1,
			0.18136614356787062
		],
		[
			3.697e1,
			0.18136671159017226
		],
		[
			3.698e1,
			0.18136727396826635
		],
		[
			3.699e1,
			0.18136783076089635
		],
		[
			3.7e1,
			0.18136838202680505
		],
		[
			3.701e1,
			0.18136892782473657
		],
		[
			3.702e1,
			0.18136946821343303
		],
		[
			3.703e1,
			0.1813700032516392
		],
		[
			3.704e1,
			0.18137053299809658
		],
		[
			3.705e1,
			0.18137105751154992
		],
		[
			3.706e1,
			0.18137157684773553
		],
		[
			3.707e1,
			0.18137209105209395
		],
		[
			3.708e1,
			0.1813726001700684
		],
		[
			3.709e1,
			0.1813731042471982
		],
		[
			3.71e1,
			0.1813736033290263
		],
		[
			3.711e1,
			0.18137409746108868
		],
		[
			3.712e1,
			0.18137458668892914
		],
		[
			3.713e1,
			0.18137507105808615
		],
		[
			3.714e1,
			0.18137555061410082
		],
		[
			3.715e1,
			0.18137602540251296
		],
		[
			3.716e1,
			0.1813764954688637
		],
		[
			3.717e1,
			0.18137696085869104
		],
		[
			3.718e1,
			0.18137742161753767
		],
		[
			3.719e1,
			0.18137787779094205
		],
		[
			3.72e1,
			0.18137832942444598
		],
		[
			3.721e1,
			0.18137877656358814
		],
		[
			3.722e1,
			0.18137921925391076
		],
		[
			3.723e1,
			0.1813796575409521
		],
		[
			3.724e1,
			0.18138009147025214
		],
		[
			3.725e1,
			0.18138052108735359
		],
		[
			3.726e1,
			0.18138094643779423
		],
		[
			3.727e1,
			0.18138136756711631
		],
		[
			3.728e1,
			0.18138178452085896
		],
		[
			3.729e1,
			0.1813821973445615
		],
		[
			3.73e1,
			0.18138260608376555
		],
		[
			3.731e1,
			0.18138301078400842
		],
		[
			3.732e1,
			0.18138341148645276
		],
		[
			3.733e1,
			0.1813838082257797
		],
		[
			3.734e1,
			0.18138420103726838
		],
		[
			3.735e1,
			0.18138458995619788
		],
		[
			3.736e1,
			0.18138497501784956
		],
		[
			3.737e1,
			0.18138535625750252
		],
		[
			3.738e1,
			0.18138573371043631
		],
		[
			3.739e1,
			0.18138610741193206
		],
		[
			3.74e1,
			0.1813864773972691
		],
		[
			3.741e1,
			0.18138684370172742
		],
		[
			3.742e1,
			0.18138720636058703
		],
		[
			3.743e1,
			0.18138756540912815
		],
		[
			3.744e1,
			0.18138792088263012
		],
		[
			3.745e1,
			0.18138827281637315
		],
		[
			3.746e1,
			0.1813886212456377
		],
		[
			3.747e1,
			0.18138896620570266
		],
		[
			3.748e1,
			0.18138930773184825
		],
		[
			3.749e1,
			0.18138964585935557
		],
		[
			3.75e1,
			0.18138998062350398
		],
		[
			3.751e1,
			0.1813903120595719
		],
		[
			3.752e1,
			0.18139064020284268
		],
		[
			3.753e1,
			0.18139096508859298
		],
		[
			3.754e1,
			0.18139128675210392
		],
		[
			3.755e1,
			0.18139160522865638
		],
		[
			3.756e1,
			0.18139192055352837
		],
		[
			3.757e1,
			0.1813922327618389
		],
		[
			3.758e1,
			0.18139254188368614
		],
		[
			3.759e1,
			0.18139284794594546
		],
		[
			3.76e1,
			0.18139315097593345
		],
		[
			3.761e1,
			0.18139345100096627
		],
		[
			3.762e1,
			0.1813937480483614
		],
		[
			3.763e1,
			0.1813940421454352
		],
		[
			3.764e1,
			0.1813943333195036
		],
		[
			3.765e1,
			0.18139462159788367
		],
		[
			3.766e1,
			0.18139490700789285
		],
		[
			3.767e1,
			0.18139518957684686
		],
		[
			3.768e1,
			0.18139546933206185
		],
		[
			3.769e1,
			0.18139574630085553
		],
		[
			3.77e1,
			0.18139602051054382
		],
		[
			3.771e1,
			0.18139629198844376
		],
		[
			3.772e1,
			0.18139656076187238
		],
		[
			3.773e1,
			0.18139682685814562
		],
		[
			3.774e1,
			0.18139709030457984
		],
		[
			3.775e1,
			0.1813973511284921
		],
		[
			3.776e1,
			0.18139760935719984
		],
		[
			3.777e1,
			0.18139786501801747
		],
		[
			3.778e1,
			0.1813981181382649
		],
		[
			3.779e1,
			0.18139836874525495
		],
		[
			3.78e1,
			0.18139861686630776
		],
		[
			3.781e1,
			0.18139886252873794
		],
		[
			3.782e1,
			0.1813991057598623
		],
		[
			3.783e1,
			0.18139934658740042
		],
		[
			3.784e1,
			0.18139958503836096
		],
		[
			3.785e1,
			0.1813998211338017
		],
		[
			3.786e1,
			0.1814000548941337
		],
		[
			3.787e1,
			0.18140028633976524
		],
		[
			3.788e1,
			0.18140051549110803
		],
		[
			3.789e1,
			0.1814007423685715
		],
		[
			3.79e1,
			0.18140096699256558
		],
		[
			3.791e1,
			0.18140118938350036
		],
		[
			3.792e1,
			0.1814014095617873
		],
		[
			3.793e1,
			0.18140162754783518
		],
		[
			3.794e1,
			0.18140184336205412
		],
		[
			3.795e1,
			0.18140205702485468
		],
		[
			3.796e1,
			0.18140226855664676
		],
		[
			3.797e1,
			0.18140247797784093
		],
		[
			3.798e1,
			0.18140268530884662
		],
		[
			3.799e1,
			0.18140289057007442
		],
		[
			3.8e1,
			0.18140309378193464
		],
		[
			3.801e1,
			0.18140329496483676
		],
		[
			3.802e1,
			0.18140349413919132
		],
		[
			3.803e1,
			0.18140369132540868
		],
		[
			3.804e1,
			0.18140388654389827
		],
		[
			3.805e1,
			0.18140407981507112
		],
		[
			3.806e1,
			0.18140427115933688
		],
		[
			3.807e1,
			0.1814044605971059
		],
		[
			3.808e1,
			0.1814046481487881
		],
		[
			3.809e1,
			0.1814048338347931
		],
		[
			3.81e1,
			0.18140501767553152
		],
		[
			3.811e1,
			0.18140519969141344
		],
		[
			3.812e1,
			0.181405379902849
		],
		[
			3.813e1,
			0.18140555833024896
		],
		[
			3.814e1,
			0.1814057349940228
		],
		[
			3.815e1,
			0.18140590991458083
		],
		[
			3.816e1,
			0.18140608311205075
		],
		[
			3.817e1,
			0.1814062546013615
		],
		[
			3.818e1,
			0.18140642439641375
		],
		[
			3.819e1,
			0.18140659251187308
		],
		[
			3.82e1,
			0.1814067589624051
		],
		[
			3.821e1,
			0.18140692376267498
		],
		[
			3.822e1,
			0.18140708692734764
		],
		[
			3.823e1,
			0.18140724847108936
		],
		[
			3.824e1,
			0.18140740840856395
		],
		[
			3.825e1,
			0.1814075667544386
		],
		[
			3.826e1,
			0.18140772352337842
		],
		[
			3.827e1,
			0.18140787873004838
		],
		[
			3.828e1,
			0.18140803238911252
		],
		[
			3.829e1,
			0.1814081845152382
		],
		[
			3.83e1,
			0.18140833512308885
		],
		[
			3.831e1,
			0.1814084842273318
		],
		[
			3.832e1,
			0.18140863184263134
		],
		[
			3.833e1,
			0.18140877798365285
		],
		[
			3.834e1,
			0.18140892266506237
		],
		[
			3.835e1,
			0.18140906590152417
		],
		[
			3.836e1,
			0.18140920770770386
		],
		[
			3.837e1,
			0.18140934809826748
		],
		[
			3.838e1,
			0.1814094870878793
		],
		[
			3.839e1,
			0.18140962469120625
		],
		[
			3.84e1,
			0.18140976092291194
		],
		[
			3.841e1,
			0.18140989579766398
		],
		[
			3.842e1,
			0.1814100293301253
		],
		[
			3.843e1,
			0.18141016153496214
		],
		[
			3.844e1,
			0.1814102924268408
		],
		[
			3.845e1,
			0.18141042202042468
		],
		[
			3.846e1,
			0.18141055033038112
		],
		[
			3.847e1,
			0.18141067737137417
		],
		[
			3.848e1,
			0.18141080315807012
		],
		[
			3.849e1,
			0.18141092770509637
		],
		[
			3.85e1,
			0.18141105102399258
		],
		[
			3.851e1,
			0.18141117312448318
		],
		[
			3.852e1,
			0.18141129401710088
		],
		[
			3.853e1,
			0.18141141371238412
		],
		[
			3.854e1,
			0.1814115322208667
		],
		[
			3.855e1,
			0.18141164955308575
		],
		[
			3.856e1,
			0.18141176571957374
		],
		[
			3.857e1,
			0.18141188073086933
		],
		[
			3.858e1,
			0.18141199459750634
		],
		[
			3.859e1,
			0.18141210733002122
		],
		[
			3.86e1,
			0.18141221893894777
		],
		[
			3.861e1,
			0.18141232943482288
		],
		[
			3.862e1,
			0.18141243882818192
		],
		[
			3.863e1,
			0.18141254712956
		],
		[
			3.864e1,
			0.18141265434949272
		],
		[
			3.865e1,
			0.18141276049851607
		],
		[
			3.866e1,
			0.18141286558716385
		],
		[
			3.867e1,
			0.1814129696259732
		],
		[
			3.868e1,
			0.1814130726254799
		],
		[
			3.869e1,
			0.18141317459621753
		],
		[
			3.87e1,
			0.181413275548723
		],
		[
			3.871e1,
			0.18141337549353098
		],
		[
			3.872e1,
			0.18141347444117772
		],
		[
			3.873e1,
			0.1814135724021988
		],
		[
			3.874e1,
			0.18141366938712844
		],
		[
			3.875e1,
			0.181413765406504
		],
		[
			3.876e1,
			0.1814138604708595
		],
		[
			3.877e1,
			0.1814139545907303
		],
		[
			3.878e1,
			0.18141404777665282
		],
		[
			3.879e1,
			0.18141414003916112
		],
		[
			3.88e1,
			0.18141423138879342
		],
		[
			3.881e1,
			0.18141432183608286
		],
		[
			3.882e1,
			0.18141441139156456
		],
		[
			3.883e1,
			0.18141450006420534
		],
		[
			3.884e1,
			0.1814145878607969
		],
		[
			3.885e1,
			0.18141467478890316
		],
		[
			3.886e1,
			0.18141476085608832
		],
		[
			3.887e1,
			0.1814148460699183
		],
		[
			3.888e1,
			0.1814149304379591
		],
		[
			3.889e1,
			0.18141501396777437
		],
		[
			3.89e1,
			0.18141509666692968
		],
		[
			3.891e1,
			0.1814151785429905
		],
		[
			3.892e1,
			0.18141525960352234
		],
		[
			3.893e1,
			0.18141533985609137
		],
		[
			3.894e1,
			0.18141541930826066
		],
		[
			3.895e1,
			0.18141549796759682
		],
		[
			3.896e1,
			0.18141557584166423
		],
		[
			3.897e1,
			0.18141565293802997
		],
		[
			3.898e1,
			0.18141572926425753
		],
		[
			3.899e1,
			0.18141580482791175
		],
		[
			3.9e1,
			0.1814158796365597
		],
		[
			3.901e1,
			0.18141595369776553
		],
		[
			3.902e1,
			0.18141602701909498
		],
		[
			3.903e1,
			0.18141609960811222
		],
		[
			3.904e1,
			0.18141617147238365
		],
		[
			3.905e1,
			0.1814162426194743
		],
		[
			3.906e1,
			0.1814163130569486
		],
		[
			3.907e1,
			0.18141638279237227
		],
		[
			3.908e1,
			0.18141645183331123
		],
		[
			3.909e1,
			0.18141652018733034
		],
		[
			3.91e1,
			0.18141658786199466
		],
		[
			3.911e1,
			0.18141665486486858
		],
		[
			3.912e1,
			0.1814167212035187
		],
		[
			3.913e1,
			0.1814167868855101
		],
		[
			3.914e1,
			0.18141685191840784
		],
		[
			3.915e1,
			0.18141691630977652
		],
		[
			3.916e1,
			0.18141698006648221
		],
		[
			3.917e1,
			0.18141704319339924
		],
		[
			3.918e1,
			0.1814171056959175
		],
		[
			3.919e1,
			0.1814171675794698
		],
		[
			3.92e1,
			0.18141722884948686
		],
		[
			3.921e1,
			0.18141728951140013
		],
		[
			3.922e1,
			0.18141734957064193
		],
		[
			3.923e1,
			0.1814174090326448
		],
		[
			3.924e1,
			0.18141746790283908
		],
		[
			3.925e1,
			0.18141752618665663
		],
		[
			3.926e1,
			0.18141758388953
		],
		[
			3.927e1,
			0.18141764101689084
		],
		[
			3.928e1,
			0.18141769757416926
		],
		[
			3.929e1,
			0.18141775356679912
		],
		[
			3.93e1,
			0.18141780900021143
		],
		[
			3.931e1,
			0.1814178638798376
		],
		[
			3.932e1,
			0.18141791821110909
		],
		[
			3.933e1,
			0.18141797199945842
		],
		[
			3.934e1,
			0.18141802525031725
		],
		[
			3.935e1,
			0.18141807796911658
		],
		[
			3.936e1,
			0.18141813016128783
		],
		[
			3.937e1,
			0.1814181818322642
		],
		[
			3.938e1,
			0.18141823298747672
		],
		[
			3.939e1,
			0.1814182836323568
		],
		[
			3.94e1,
			0.1814183337723363
		],
		[
			3.941e1,
			0.18141838341284777
		],
		[
			3.942e1,
			0.1814184325593211
		],
		[
			3.943e1,
			0.1814184812171895
		],
		[
			3.944e1,
			0.18141852939188463
		],
		[
			3.945e1,
			0.18141857708883746
		],
		[
			3.946e1,
			0.18141862431348077
		],
		[
			3.947e1,
			0.1814186710712451
		],
		[
			3.948e1,
			0.18141871736756343
		],
		[
			3.949e1,
			0.18141876320758898
		],
		[
			3.95e1,
			0.18141880859493043
		],
		[
			3.951e1,
			0.18141885353339804
		],
		[
			3.952e1,
			0.18141889802688893
		],
		[
			3.953e1,
			0.18141894207930376
		],
		[
			3.954e1,
			0.18141898569454096
		],
		[
			3.955e1,
			0.18141902887650097
		],
		[
			3.956e1,
			0.18141907162908222
		],
		[
			3.957e1,
			0.18141911395618426
		],
		[
			3.958e1,
			0.18141915586170532
		],
		[
			3.959e1,
			0.18141919734954692
		],
		[
			3.96e1,
			0.1814192384236053
		],
		[
			3.961e1,
			0.18141927908778244
		],
		[
			3.962e1,
			0.18141931934597566
		],
		[
			3.963e1,
			0.18141935920208518
		],
		[
			3.964e1,
			0.1814193986600099
		],
		[
			3.965e1,
			0.18141943772364932
		],
		[
			3.966e1,
			0.18141947639690192
		],
		[
			3.967e1,
			0.18141951468366813
		],
		[
			3.968e1,
			0.1814195525878468
		],
		[
			3.969e1,
			0.1814195901133373
		],
		[
			3.97e1,
			0.18141962726403715
		],
		[
			3.971e1,
			0.1814196640438479
		],
		[
			3.972e1,
			0.18141970045666778
		],
		[
			3.973e1,
			0.1814197365063961
		],
		[
			3.974e1,
			0.18141977219693173
		],
		[
			3.975e1,
			0.1814198075321758
		],
		[
			3.976e1,
			0.18141984251602494
		],
		[
			3.977e1,
			0.18141987715237917
		],
		[
			3.978e1,
			0.1814199114451378
		],
		[
			3.979e1,
			0.1814199453982024
		],
		[
			3.98e1,
			0.1814199790154678
		],
		[
			3.981e1,
			0.18142001230083715
		],
		[
			3.982e1,
			0.18142004525811917
		],
		[
			3.983e1,
			0.18142007789005188
		],
		[
			3.984e1,
			0.18142011019931115
		],
		[
			3.985e1,
			0.18142014218869518
		],
		[
			3.986e1,
			0.18142017386100262
		],
		[
			3.987e1,
			0.18142020521903346
		],
		[
			3.988e1,
			0.181420236265585
		],
		[
			3.989e1,
			0.1814202670034577
		],
		[
			3.99e1,
			0.18142029743544796
		],
		[
			3.991e1,
			0.1814203275643569
		],
		[
			3.992e1,
			0.18142035739298334
		],
		[
			3.993e1,
			0.1814203869241242
		],
		[
			3.994e1,
			0.18142041616058036
		],
		[
			3.995e1,
			0.18142044510514976
		],
		[
			3.996e1,
			0.18142047376063042
		],
		[
			3.997e1,
			0.1814205021298234
		],
		[
			3.998e1,
			0.18142053021552562
		],
		[
			3.999e1,
			0.18142055802053658
		],
		[
			4.0e1,
			0.18142058554765583
		],
		[
			4.001e1,
			0.1814206127996807
		],
		[
			4.002e1,
			0.18142063977941003
		],
		[
			4.003e1,
			0.18142066648964494
		],
		[
			4.004e1,
			0.18142069293318208
		],
		[
			4.005e1,
			0.18142071911282143
		],
		[
			4.006e1,
			0.18142074503136074
		],
		[
			4.007e1,
			0.18142077069160045
		],
		[
			4.008e1,
			0.181420796096337
		],
		[
			4.009e1,
			0.1814208212483721
		],
		[
			4.01e1,
			0.18142084615050247
		],
		[
			4.011e1,
			0.18142087080552805
		],
		[
			4.012e1,
			0.1814208952162477
		],
		[
			4.013e1,
			0.18142091938545946
		],
		[
			4.014e1,
			0.18142094331596237
		],
		[
			4.015e1,
			0.181420967010538
		],
		[
			4.016e1,
			0.18142099047129956
		],
		[
			4.017e1,
			0.18142101370011576
		],
		[
			4.018e1,
			0.18142103669899656
		],
		[
			4.019e1,
			0.18142105946995013
		],
		[
			4.02e1,
			0.18142108201498575
		],
		[
			4.021e1,
			0.18142110433611203
		],
		[
			4.022e1,
			0.1814211264353378
		],
		[
			4.023e1,
			0.1814211483146726
		],
		[
			4.024e1,
			0.18142116997612368
		],
		[
			4.025e1,
			0.18142119142170188
		],
		[
			4.026e1,
			0.18142121265341382
		],
		[
			4.027e1,
			0.18142123367327034
		],
		[
			4.028e1,
			0.18142125448327917
		],
		[
			4.029e1,
			0.1814212750854487
		],
		[
			4.03e1,
			0.18142129548178998
		],
		[
			4.031e1,
			0.18142131567430964
		],
		[
			4.032e1,
			0.18142133566501784
		],
		[
			4.033e1,
			0.18142135545592142
		],
		[
			4.034e1,
			0.18142137504903166
		],
		[
			4.035e1,
			0.1814213944463563
		],
		[
			4.036e1,
			0.18142141364990416
		],
		[
			4.037e1,
			0.18142143266168476
		],
		[
			4.038e1,
			0.1814214514837058
		],
		[
			4.039e1,
			0.18142147011797638
		],
		[
			4.04e1,
			0.18142148856650642
		],
		[
			4.041e1,
			0.1814215068313032
		],
		[
			4.042e1,
			0.1814215249143769
		],
		[
			4.043e1,
			0.18142154281773482
		],
		[
			4.044e1,
			0.18142156054338776
		],
		[
			4.045e1,
			0.18142157809334414
		],
		[
			4.046e1,
			0.18142159546961167
		],
		[
			4.047e1,
			0.1814216126741992
		],
		[
			4.048e1,
			0.18142162970911757
		],
		[
			4.049e1,
			0.18142164657645754
		],
		[
			4.05e1,
			0.1814216632778589
		],
		[
			4.051e1,
			0.1814216798146906
		],
		[
			4.052e1,
			0.18142169618832482
		],
		[
			4.053e1,
			0.18142171240013028
		],
		[
			4.054e1,
			0.18142172845147675
		],
		[
			4.055e1,
			0.18142174434373515
		],
		[
			4.056e1,
			0.18142176007827526
		],
		[
			4.057e1,
			0.18142177565646778
		],
		[
			4.058e1,
			0.1814217910796816
		],
		[
			4.059e1,
			0.18142180634928717
		],
		[
			4.06e1,
			0.1814218214666552
		],
		[
			4.061e1,
			0.18142183643315546
		],
		[
			4.062e1,
			0.18142185125015797
		],
		[
			4.063e1,
			0.18142186591903275
		],
		[
			4.064e1,
			0.18142188044115026
		],
		[
			4.065e1,
			0.1814218948178805
		],
		[
			4.066e1,
			0.18142190905059263
		],
		[
			4.067e1,
			0.18142192314065775
		],
		[
			4.068e1,
			0.18142193708944587
		],
		[
			4.069e1,
			0.18142195089832702
		],
		[
			4.07e1,
			0.181421964568671
		],
		[
			4.071e1,
			0.18142197810184824
		],
		[
			4.072e1,
			0.18142199149922833
		],
		[
			4.073e1,
			0.18142200476218218
		],
		[
			4.074e1,
			0.1814220178920789
		],
		[
			4.075e1,
			0.18142203089028963
		],
		[
			4.076e1,
			0.18142204375818327
		],
		[
			4.077e1,
			0.1814220564971314
		],
		[
			4.078e1,
			0.18142206910850245
		],
		[
			4.079e1,
			0.18142208159366802
		],
		[
			4.08e1,
			0.18142209395399655
		],
		[
			4.081e1,
			0.18142210619086008
		],
		[
			4.082e1,
			0.1814221183056277
		],
		[
			4.083e1,
			0.18142213029966925
		],
		[
			4.084e1,
			0.18142214217435493
		],
		[
			4.085e1,
			0.18142215393105543
		],
		[
			4.086e1,
			0.18142216557114055
		],
		[
			4.087e1,
			0.1814221770959794
		],
		[
			4.088e1,
			0.18142218850694292
		],
		[
			4.089e1,
			0.1814221998054022
		],
		[
			4.09e1,
			0.1814222109927257
		],
		[
			4.091e1,
			0.1814222220702848
		],
		[
			4.092e1,
			0.1814222330394477
		],
		[
			4.093e1,
			0.18142224390156625
		],
		[
			4.094e1,
			0.18142225465722706
		],
		[
			4.095e1,
			0.18142226530703986
		],
		[
			4.096e1,
			0.18142227585188175
		],
		[
			4.097e1,
			0.18142228629262713
		],
		[
			4.098e1,
			0.18142229663014997
		],
		[
			4.099e1,
			0.18142230686532734
		],
		[
			4.1e1,
			0.18142231699903277
		],
		[
			4.101e1,
			0.18142232703214445
		],
		[
			4.102e1,
			0.18142233696553545
		],
		[
			4.103e1,
			0.18142234680008062
		],
		[
			4.104e1,
			0.18142235653665661
		],
		[
			4.105e1,
			0.18142236617613783
		],
		[
			4.106e1,
			0.1814223757193998
		],
		[
			4.107e1,
			0.18142238516731846
		],
		[
			4.108e1,
			0.1814223945207678
		],
		[
			4.109e1,
			0.18142240378062446
		],
		[
			4.11e1,
			0.18142241294776285
		],
		[
			4.111e1,
			0.18142242202305914
		],
		[
			4.112e1,
			0.18142243100738709
		],
		[
			4.113e1,
			0.181422439901622
		],
		[
			4.114e1,
			0.1814224487066416
		],
		[
			4.115e1,
			0.18142245742331808
		],
		[
			4.116e1,
			0.1814224660525292
		],
		[
			4.117e1,
			0.18142247459514937
		],
		[
			4.118e1,
			0.18142248305205255
		],
		[
			4.119e1,
			0.18142249142411604
		],
		[
			4.12e1,
			0.18142249971221402
		],
		[
			4.121e1,
			0.18142250791722203
		],
		[
			4.122e1,
			0.18142251604001558
		],
		[
			4.123e1,
			0.18142252408146886
		],
		[
			4.124e1,
			0.1814225320424585
		],
		[
			4.125e1,
			0.18142253992385893
		],
		[
			4.126e1,
			0.1814225477265463
		],
		[
			4.127e1,
			0.18142255545139552
		],
		[
			4.128e1,
			0.1814225630992814
		],
		[
			4.129e1,
			0.18142257067107925
		],
		[
			4.13e1,
			0.18142257816766394
		],
		[
			4.131e1,
			0.18142258558991342
		],
		[
			4.132e1,
			0.181422592938699
		],
		[
			4.133e1,
			0.1814226002148991
		],
		[
			4.134e1,
			0.1814226074193872
		],
		[
			4.135e1,
			0.18142261455303954
		],
		[
			4.136e1,
			0.18142262161673095
		],
		[
			4.137e1,
			0.1814226286113363
		],
		[
			4.138e1,
			0.1814226355376869
		],
		[
			4.139e1,
			0.18142264239606898
		],
		[
			4.14e1,
			0.1814226491869273
		],
		[
			4.141e1,
			0.18142265591082318
		],
		[
			4.142e1,
			0.1814226625683164
		],
		[
			4.143e1,
			0.18142266915996497
		],
		[
			4.144e1,
			0.18142267568632975
		],
		[
			4.145e1,
			0.18142268214796853
		],
		[
			4.146e1,
			0.18142268854544263
		],
		[
			4.147e1,
			0.1814226948793105
		],
		[
			4.148e1,
			0.18142270115013215
		],
		[
			4.149e1,
			0.18142270735846733
		],
		[
			4.15e1,
			0.18142271350487382
		],
		[
			4.151e1,
			0.18142271958991363
		],
		[
			4.152e1,
			0.18142272561414408
		],
		[
			4.153e1,
			0.1814227315781265
		],
		[
			4.154e1,
			0.18142273748241933
		],
		[
			4.155e1,
			0.1814227433275819
		],
		[
			4.156e1,
			0.181422749114174
		],
		[
			4.157e1,
			0.18142275484275583
		],
		[
			4.158e1,
			0.18142276051388562
		],
		[
			4.159e1,
			0.18142276612812358
		],
		[
			4.16e1,
			0.18142277168602927
		],
		[
			4.161e1,
			0.1814227771881627
		],
		[
			4.162e1,
			0.18142278263508227
		],
		[
			4.163e1,
			0.18142278802734824
		],
		[
			4.164e1,
			0.18142279336551903
		],
		[
			4.165e1,
			0.18142279865015487
		],
		[
			4.166e1,
			0.18142280388181575
		],
		[
			4.167e1,
			0.181422809061061
		],
		[
			4.168e1,
			0.18142281418844974
		],
		[
			4.169e1,
			0.18142281926454196
		],
		[
			4.17e1,
			0.1814228242898961
		],
		[
			4.171e1,
			0.18142282926507258
		],
		[
			4.172e1,
			0.1814228341906321
		],
		[
			4.173e1,
			0.18142283906713064
		],
		[
			4.174e1,
			0.18142284389513064
		],
		[
			4.175e1,
			0.18142284867519098
		],
		[
			4.176e1,
			0.18142285340787168
		],
		[
			4.177e1,
			0.1814228580937296
		],
		[
			4.178e1,
			0.18142286273332742
		],
		[
			4.179e1,
			0.18142286732722335
		],
		[
			4.18e1,
			0.18142287187597694
		],
		[
			4.181e1,
			0.1814228763801471
		],
		[
			4.182e1,
			0.18142288084029534
		],
		[
			4.183e1,
			0.1814228852569164
		],
		[
			4.184e1,
			0.18142288963015707
		],
		[
			4.185e1,
			0.1814228939603344
		],
		[
			4.186e1,
			0.18142289824780522
		],
		[
			4.187e1,
			0.1814229024929257
		],
		[
			4.188e1,
			0.18142290669605465
		],
		[
			4.189e1,
			0.18142291085754847
		],
		[
			4.19e1,
			0.18142291497776397
		],
		[
			4.191e1,
			0.18142291905705887
		],
		[
			4.192e1,
			0.18142292309579
		],
		[
			4.193e1,
			0.18142292709431573
		],
		[
			4.194e1,
			0.18142293105299112
		],
		[
			4.195e1,
			0.18142293497217543
		],
		[
			4.196e1,
			0.18142293885222371
		],
		[
			4.197e1,
			0.18142294269349568
		],
		[
			4.198e1,
			0.18142294649634616
		],
		[
			4.199e1,
			0.1814229502611342
		],
		[
			4.2e1,
			0.18142295398821595
		],
		[
			4.201e1,
			0.18142295767794847
		],
		[
			4.202e1,
			0.18142296133068925
		],
		[
			4.203e1,
			0.18142296494679555
		],
		[
			4.204e1,
			0.1814229685266251
		],
		[
			4.205e1,
			0.18142297207053337
		],
		[
			4.206e1,
			0.18142297557887943
		],
		[
			4.207e1,
			0.1814229790520201
		],
		[
			4.208e1,
			0.1814229824903122
		],
		[
			4.209e1,
			0.1814229858941121
		],
		[
			4.21e1,
			0.18142298926377776
		],
		[
			4.211e1,
			0.1814229925996671
		],
		[
			4.212e1,
			0.18142299590213717
		],
		[
			4.213e1,
			0.18142299917154325
		],
		[
			4.214e1,
			0.18142300240824416
		],
		[
			4.215e1,
			0.1814230056125976
		],
		[
			4.216e1,
			0.1814230087849591
		],
		[
			4.217e1,
			0.18142301192568766
		],
		[
			4.218e1,
			0.18142301503513858
		],
		[
			4.219e1,
			0.18142301811367023
		],
		[
			4.22e1,
			0.1814230211616401
		],
		[
			4.221e1,
			0.18142302417940437
		],
		[
			4.222e1,
			0.18142302716732073
		],
		[
			4.223e1,
			0.18142303012574668
		],
		[
			4.224e1,
			0.18142303305503837
		],
		[
			4.225e1,
			0.1814230359555542
		],
		[
			4.226e1,
			0.1814230388276501
		],
		[
			4.227e1,
			0.18142304167168488
		],
		[
			4.228e1,
			0.18142304448794455
		],
		[
			4.229e1,
			0.1814230472765197
		],
		[
			4.23e1,
			0.18142305003762704
		],
		[
			4.231e1,
			0.18142305277149529
		],
		[
			4.232e1,
			0.18142305547835091
		],
		[
			4.233e1,
			0.18142305815842397
		],
		[
			4.234e1,
			0.18142306081194204
		],
		[
			4.235e1,
			0.1814230634391334
		],
		[
			4.236e1,
			0.18142306604022584
		],
		[
			4.237e1,
			0.18142306861544744
		],
		[
			4.238e1,
			0.18142307116502643
		],
		[
			4.239e1,
			0.18142307368919153
		],
		[
			4.24e1,
			0.18142307618817033
		],
		[
			4.241e1,
			0.1814230786621911
		],
		[
			4.242e1,
			0.18142308111148253
		],
		[
			4.243e1,
			0.18142308353627312
		],
		[
			4.244e1,
			0.18142308593678935
		],
		[
			4.245e1,
			0.18142308831326037
		],
		[
			4.246e1,
			0.18142309066591467
		],
		[
			4.247e1,
			0.18142309299498116
		],
		[
			4.248e1,
			0.18142309530068657
		],
		[
			4.249e1,
			0.18142309758325892
		],
		[
			4.25e1,
			0.18142309984292693
		],
		[
			4.251e1,
			0.18142310207991974
		],
		[
			4.252e1,
			0.18142310429446518
		],
		[
			4.253e1,
			0.18142310648678928
		],
		[
			4.254e1,
			0.18142310865712297
		],
		[
			4.255e1,
			0.1814231108056925
		],
		[
			4.256e1,
			0.1814231129327275
		],
		[
			4.257e1,
			0.18142311503845554
		],
		[
			4.258e1,
			0.18142311712310466
		],
		[
			4.259e1,
			0.181423119186904
		],
		[
			4.26e1,
			0.1814231212300792
		],
		[
			4.261e1,
			0.1814231232528607
		],
		[
			4.262e1,
			0.1814231252554772
		],
		[
			4.263e1,
			0.18142312723815435
		],
		[
			4.264e1,
			0.18142312920112236
		],
		[
			4.265e1,
			0.18142313114460884
		],
		[
			4.266e1,
			0.1814231330688425
		],
		[
			4.267e1,
			0.18142313497405027
		],
		[
			4.268e1,
			0.18142313686046174
		],
		[
			4.269e1,
			0.18142313872830362
		],
		[
			4.27e1,
			0.1814231405778053
		],
		[
			4.271e1,
			0.18142314240919455
		],
		[
			4.272e1,
			0.18142314422270012
		],
		[
			4.273e1,
			0.18142314601847787
		],
		[
			4.274e1,
			0.18142314779659308
		],
		[
			4.275e1,
			0.1814231495571903
		],
		[
			4.276e1,
			0.18142315130041187
		],
		[
			4.277e1,
			0.18142315302640744
		],
		[
			4.278e1,
			0.18142315473532
		],
		[
			4.279e1,
			0.181423156427297
		],
		[
			4.28e1,
			0.18142315810248277
		],
		[
			4.281e1,
			0.18142315976102363
		],
		[
			4.282e1,
			0.18142316140306547
		],
		[
			4.283e1,
			0.18142316302875416
		],
		[
			4.284e1,
			0.18142316463823516
		],
		[
			4.285e1,
			0.1814231662316539
		],
		[
			4.286e1,
			0.1814231678091578
		],
		[
			4.287e1,
			0.1814231693708903
		],
		[
			4.288e1,
			0.18142317091699756
		],
		[
			4.289e1,
			0.1814231724476263
		],
		[
			4.29e1,
			0.18142317396292174
		],
		[
			4.291e1,
			0.18142317546302955
		],
		[
			4.292e1,
			0.18142317694809584
		],
		[
			4.293e1,
			0.18142317841826583
		],
		[
			4.294e1,
			0.18142317987368584
		],
		[
			4.295e1,
			0.18142318131450108
		],
		[
			4.296e1,
			0.18142318274085678
		],
		[
			4.297e1,
			0.1814231841529006
		],
		[
			4.298e1,
			0.18142318555077575
		],
		[
			4.299e1,
			0.1814231869346301
		],
		[
			4.3e1,
			0.18142318830460846
		],
		[
			4.301e1,
			0.18142318966085735
		],
		[
			4.302e1,
			0.18142319100352
		],
		[
			4.303e1,
			0.18142319233274495
		],
		[
			4.304e1,
			0.18142319364867765
		],
		[
			4.305e1,
			0.18142319495146175
		],
		[
			4.306e1,
			0.18142319624124492
		],
		[
			4.307e1,
			0.18142319751817193
		],
		[
			4.308e1,
			0.18142319878238933
		],
		[
			4.309e1,
			0.18142320003404233
		],
		[
			4.31e1,
			0.1814232012732766
		],
		[
			4.311e1,
			0.18142320250023758
		],
		[
			4.312e1,
			0.18142320371507248
		],
		[
			4.313e1,
			0.18142320491792518
		],
		[
			4.314e1,
			0.1814232061089418
		],
		[
			4.315e1,
			0.1814232072882691
		],
		[
			4.316e1,
			0.1814232084560523
		],
		[
			4.317e1,
			0.1814232096124364
		],
		[
			4.318e1,
			0.18142321075750356
		],
		[
			4.319e1,
			0.18142321189130395
		],
		[
			4.32e1,
			0.18142321301392972
		],
		[
			4.321e1,
			0.1814232141254748
		],
		[
			4.322e1,
			0.18142321522603222
		],
		[
			4.323e1,
			0.18142321631569525
		],
		[
			4.324e1,
			0.1814232173945558
		],
		[
			4.325e1,
			0.18142321846270892
		],
		[
			4.326e1,
			0.1814232195202461
		],
		[
			4.327e1,
			0.18142322056726057
		],
		[
			4.328e1,
			0.18142322160384583
		],
		[
			4.329e1,
			0.18142322263009536
		],
		[
			4.33e1,
			0.1814232236461013
		],
		[
			4.331e1,
			0.18142322465195715
		],
		[
			4.332e1,
			0.18142322564775637
		],
		[
			4.333e1,
			0.18142322663359156
		],
		[
			4.334e1,
			0.18142322760955576
		],
		[
			4.335e1,
			0.181423228575742
		],
		[
			4.336e1,
			0.181423229532244
		],
		[
			4.337e1,
			0.18142323047915454
		],
		[
			4.338e1,
			0.18142323141656558
		],
		[
			4.339e1,
			0.18142323234457214
		],
		[
			4.34e1,
			0.1814232332632657
		],
		[
			4.341e1,
			0.1814232341727402
		],
		[
			4.342e1,
			0.18142323507308933
		],
		[
			4.343e1,
			0.18142323596440457
		],
		[
			4.344e1,
			0.1814232368467794
		],
		[
			4.345e1,
			0.18142323772030755
		],
		[
			4.346e1,
			0.1814232385850818
		],
		[
			4.347e1,
			0.18142323944119498
		],
		[
			4.348e1,
			0.18142324028874013
		],
		[
			4.349e1,
			0.18142324112781205
		],
		[
			4.35e1,
			0.1814232419585009
		],
		[
			4.351e1,
			0.18142324278090194
		],
		[
			4.352e1,
			0.1814232435951071
		],
		[
			4.353e1,
			0.18142324440121071
		],
		[
			4.354e1,
			0.18142324519930453
		],
		[
			4.355e1,
			0.18142324598948112
		],
		[
			4.356e1,
			0.18142324677183597
		],
		[
			4.357e1,
			0.18142324754646033
		],
		[
			4.358e1,
			0.18142324831344814
		],
		[
			4.359e1,
			0.18142324907289198
		],
		[
			4.36e1,
			0.18142324982488378
		],
		[
			4.361e1,
			0.18142325056951902
		],
		[
			4.362e1,
			0.1814232513068883
		],
		[
			4.363e1,
			0.18142325203703114
		],
		[
			4.364e1,
			0.18142325275998727
		],
		[
			4.365e1,
			0.18142325347581711
		],
		[
			4.366e1,
			0.18142325418457972
		],
		[
			4.367e1,
			0.18142325488633393
		],
		[
			4.368e1,
			0.1814232555811397
		],
		[
			4.369e1,
			0.18142325626905675
		],
		[
			4.37e1,
			0.18142325695014483
		],
		[
			4.371e1,
			0.18142325762446165
		],
		[
			4.372e1,
			0.18142325829206873
		],
		[
			4.373e1,
			0.18142325895302447
		],
		[
			4.374e1,
			0.18142325960738792
		],
		[
			4.375e1,
			0.1814232602552195
		],
		[
			4.376e1,
			0.181423260896578
		],
		[
			4.377e1,
			0.18142326153152277
		],
		[
			4.378e1,
			0.18142326216011373
		],
		[
			4.379e1,
			0.18142326278241083
		],
		[
			4.38e1,
			0.18142326339847248
		],
		[
			4.381e1,
			0.18142326400835795
		],
		[
			4.382e1,
			0.18142326461212788
		],
		[
			4.383e1,
			0.18142326520984042
		],
		[
			4.384e1,
			0.18142326580155643
		],
		[
			4.385e1,
			0.18142326638733408
		],
		[
			4.386e1,
			0.181423266967234
		],
		[
			4.387e1,
			0.18142326754131477
		],
		[
			4.388e1,
			0.18142326810963572
		],
		[
			4.389e1,
			0.18142326867225567
		],
		[
			4.39e1,
			0.18142326922923635
		],
		[
			4.391e1,
			0.18142326978063528
		],
		[
			4.392e1,
			0.1814232703265133
		],
		[
			4.393e1,
			0.1814232708669279
		],
		[
			4.394e1,
			0.18142327140194037
		],
		[
			4.395e1,
			0.1814232719316089
		],
		[
			4.396e1,
			0.18142327245599366
		],
		[
			4.397e1,
			0.1814232729751546
		],
		[
			4.398e1,
			0.18142327348914944
		],
		[
			4.399e1,
			0.1814232739980397
		],
		[
			4.4e1,
			0.18142327450188311
		],
		[
			4.401e1,
			0.18142327500074118
		],
		[
			4.402e1,
			0.18142327549467008
		],
		[
			4.403e1,
			0.18142327598373198
		],
		[
			4.404e1,
			0.18142327646798506
		],
		[
			4.405e1,
			0.18142327694749016
		],
		[
			4.406e1,
			0.18142327742230568
		],
		[
			4.407e1,
			0.18142327789248824
		],
		[
			4.408e1,
			0.18142327835806427
		],
		[
			4.409e1,
			0.18142327881906506
		],
		[
			4.41e1,
			0.18142327927552437
		],
		[
			4.411e1,
			0.18142327972747885
		],
		[
			4.412e1,
			0.18142328017496534
		],
		[
			4.413e1,
			0.1814232806180187
		],
		[
			4.414e1,
			0.18142328105667627
		],
		[
			4.415e1,
			0.18142328149097198
		],
		[
			4.416e1,
			0.18142328192094315
		],
		[
			4.417e1,
			0.1814232823466253
		],
		[
			4.418e1,
			0.1814232827680553
		],
		[
			4.419e1,
			0.18142328318526846
		],
		[
			4.42e1,
			0.18142328359830073
		],
		[
			4.421e1,
			0.1814232840071872
		],
		[
			4.422e1,
			0.1814232844119652
		],
		[
			4.423e1,
			0.18142328481267045
		],
		[
			4.424e1,
			0.18142328520933848
		],
		[
			4.425e1,
			0.18142328560200482
		],
		[
			4.426e1,
			0.18142328599070656
		],
		[
			4.427e1,
			0.1814232863754801
		],
		[
			4.428e1,
			0.18142328675635855
		],
		[
			4.429e1,
			0.18142328713338118
		],
		[
			4.43e1,
			0.18142328750658177
		],
		[
			4.431e1,
			0.18142328787599693
		],
		[
			4.432e1,
			0.18142328824166354
		],
		[
			4.433e1,
			0.18142328860361578
		],
		[
			4.434e1,
			0.18142328896189097
		],
		[
			4.435e1,
			0.18142328931652552
		],
		[
			4.436e1,
			0.18142328966755406
		],
		[
			4.437e1,
			0.18142329001501234
		],
		[
			4.438e1,
			0.18142329035893856
		],
		[
			4.439e1,
			0.18142329069936558
		],
		[
			4.44e1,
			0.18142329103633115
		],
		[
			4.441e1,
			0.1814232913698708
		],
		[
			4.442e1,
			0.18142329170002203
		],
		[
			4.443e1,
			0.18142329202681862
		],
		[
			4.444e1,
			0.18142329235029786
		],
		[
			4.445e1,
			0.18142329267049506
		],
		[
			4.446e1,
			0.18142329298744597
		],
		[
			4.447e1,
			0.18142329330118745
		],
		[
			4.448e1,
			0.18142329361175524
		],
		[
			4.449e1,
			0.18142329391918444
		],
		[
			4.45e1,
			0.18142329422351144
		],
		[
			4.451e1,
			0.18142329452477268
		],
		[
			4.452e1,
			0.1814232948230039
		],
		[
			4.453e1,
			0.18142329511824107
		],
		[
			4.454e1,
			0.18142329541052016
		],
		[
			4.455e1,
			0.18142329569987714
		],
		[
			4.456e1,
			0.1814232959863471
		],
		[
			4.457e1,
			0.18142329626996734
		],
		[
			4.458e1,
			0.18142329655077316
		],
		[
			4.459e1,
			0.18142329682880076
		],
		[
			4.46e1,
			0.18142329710408633
		],
		[
			4.461e1,
			0.18142329737666407
		],
		[
			4.462e1,
			0.1814232976465726
		],
		[
			4.463e1,
			0.18142329791384615
		],
		[
			4.464e1,
			0.1814232981785211
		],
		[
			4.465e1,
			0.18142329844063454
		],
		[
			4.466e1,
			0.18142329870022
		],
		[
			4.467e1,
			0.18142329895731524
		],
		[
			4.468e1,
			0.18142329921195577
		],
		[
			4.469e1,
			0.181423299464178
		],
		[
			4.47e1,
			0.18142329971401727
		],
		[
			4.471e1,
			0.1814232999615093
		],
		[
			4.472e1,
			0.18142330020669095
		],
		[
			4.473e1,
			0.1814233004495973
		],
		[
			4.474e1,
			0.18142330069020796
		],
		[
			4.475e1,
			0.18142330092844383
		],
		[
			4.476e1,
			0.1814233011643216
		],
		[
			4.477e1,
			0.181423301397861
		],
		[
			4.478e1,
			0.18142330162908138
		],
		[
			4.479e1,
			0.18142330185799915
		],
		[
			4.48e1,
			0.1814233020846363
		],
		[
			4.481e1,
			0.18142330230900927
		],
		[
			4.482e1,
			0.18142330253113936
		],
		[
			4.483e1,
			0.18142330275104301
		],
		[
			4.484e1,
			0.18142330296874087
		],
		[
			4.485e1,
			0.18142330318425115
		],
		[
			4.486e1,
			0.18142330339759383
		],
		[
			4.487e1,
			0.18142330360878578
		],
		[
			4.488e1,
			0.1814233038178481
		],
		[
			4.489e1,
			0.181423304024797
		],
		[
			4.49e1,
			0.18142330422965447
		],
		[
			4.491e1,
			0.18142330443243804
		],
		[
			4.492e1,
			0.18142330463316636
		],
		[
			4.493e1,
			0.1814233048318583
		],
		[
			4.494e1,
			0.18142330502853365
		],
		[
			4.495e1,
			0.1814233052232106
		],
		[
			4.496e1,
			0.1814233054159078
		],
		[
			4.497e1,
			0.18142330560664544
		],
		[
			4.498e1,
			0.18142330579544153
		],
		[
			4.499e1,
			0.1814233059823145
		],
		[
			4.5e1,
			0.18142330616728342
		],
		[
			4.501e1,
			0.18142330635036918
		],
		[
			4.502e1,
			0.18142330653158778
		],
		[
			4.503e1,
			0.1814233067109603
		],
		[
			4.504e1,
			0.1814233068885045
		],
		[
			4.505e1,
			0.18142330706423992
		],
		[
			4.506e1,
			0.18142330723818478
		],
		[
			4.507e1,
			0.18142330741035906
		],
		[
			4.508e1,
			0.18142330758078096
		],
		[
			4.509e1,
			0.18142330774946958
		],
		[
			4.51e1,
			0.18142330791644334
		],
		[
			4.511e1,
			0.18142330808172158
		],
		[
			4.512e1,
			0.18142330824532404
		],
		[
			4.513e1,
			0.18142330840726784
		],
		[
			4.514e1,
			0.18142330856757316
		],
		[
			4.515e1,
			0.18142330872625978
		],
		[
			4.516e1,
			0.18142330888334368
		],
		[
			4.517e1,
			0.18142330903884663
		],
		[
			4.518e1,
			0.18142330919278638
		],
		[
			4.519e1,
			0.18142330934518203
		],
		[
			4.52e1,
			0.18142330949605223
		],
		[
			4.521e1,
			0.18142330964541564
		],
		[
			4.522e1,
			0.18142330979329246
		],
		[
			4.523e1,
			0.18142330993970135
		],
		[
			4.524e1,
			0.18142331008465962
		],
		[
			4.525e1,
			0.1814233102281877
		],
		[
			4.526e1,
			0.18142331037030335
		],
		[
			4.527e1,
			0.181423310511027
		],
		[
			4.528e1,
			0.18142331065037665
		],
		[
			4.529e1,
			0.18142331078837115
		],
		[
			4.53e1,
			0.18142331092502983
		],
		[
			4.531e1,
			0.1814233110603709
		],
		[
			4.532e1,
			0.18142331119441435
		],
		[
			4.533e1,
			0.18142331132717793
		],
		[
			4.534e1,
			0.18142331145868185
		],
		[
			4.535e1,
			0.18142331158894365
		],
		[
			4.536e1,
			0.18142331171798332
		],
		[
			4.537e1,
			0.18142331184581906
		],
		[
			4.538e1,
			0.1814233119724704
		],
		[
			4.539e1,
			0.18142331209795648
		],
		[
			4.54e1,
			0.1814233122222897
		],
		[
			4.541e1,
			0.1814233123454163
		],
		[
			4.542e1,
			0.18142331246732502
		],
		[
			4.543e1,
			0.18142331258802447
		],
		[
			4.544e1,
			0.18142331270752488
		],
		[
			4.545e1,
			0.18142331282583513
		],
		[
			4.546e1,
			0.18142331294296654
		],
		[
			4.547e1,
			0.18142331305892712
		],
		[
			4.548e1,
			0.1814233131737284
		],
		[
			4.549e1,
			0.18142331328738015
		],
		[
			4.55e1,
			0.18142331339989015
		],
		[
			4.551e1,
			0.18142331351126995
		],
		[
			4.552e1,
			0.18142331362152775
		],
		[
			4.553e1,
			0.1814233137306751
		],
		[
			4.554e1,
			0.18142331383872023
		],
		[
			4.555e1,
			0.1814233139456749
		],
		[
			4.556e1,
			0.1814233140515471
		],
		[
			4.557e1,
			0.18142331415634727
		],
		[
			4.558e1,
			0.18142331426008518
		],
		[
			4.559e1,
			0.1814233143627697
		],
		[
			4.56e1,
			0.18142331446441284
		],
		[
			4.561e1,
			0.18142331456502125
		],
		[
			4.562e1,
			0.18142331466460693
		],
		[
			4.563e1,
			0.1814233147631792
		],
		[
			4.564e1,
			0.18142331486074803
		],
		[
			4.565e1,
			0.181423314957323
		],
		[
			4.566e1,
			0.18142331505291365
		],
		[
			4.567e1,
			0.18142331514752952
		],
		[
			4.568e1,
			0.1814233152411806
		],
		[
			4.569e1,
			0.18142331533387734
		],
		[
			4.57e1,
			0.18142331542562884
		],
		[
			4.571e1,
			0.18142331551644464
		],
		[
			4.572e1,
			0.18142331560633496
		],
		[
			4.573e1,
			0.18142331569530978
		],
		[
			4.574e1,
			0.18142331578337867
		],
		[
			4.575e1,
			0.18142331587055116
		],
		[
			4.576e1,
			0.1814233159568377
		],
		[
			4.577e1,
			0.18142331604224626
		],
		[
			4.578e1,
			0.1814233161267893
		],
		[
			4.579e1,
			0.18142331621047392
		],
		[
			4.58e1,
			0.18142331629331232
		],
		[
			4.581e1,
			0.18142331637531228
		],
		[
			4.582e1,
			0.18142331645648513
		],
		[
			4.583e1,
			0.18142331653683907
		],
		[
			4.584e1,
			0.18142331661638478
		],
		[
			4.585e1,
			0.18142331669513245
		],
		[
			4.586e1,
			0.18142331677309098
		],
		[
			4.587e1,
			0.18142331685027058
		],
		[
			4.588e1,
			0.18142331692668145
		],
		[
			4.589e1,
			0.1814233170023336
		],
		[
			4.59e1,
			0.18142331707723502
		],
		[
			4.591e1,
			0.18142331715139592
		],
		[
			4.592e1,
			0.18142331722482763
		],
		[
			4.593e1,
			0.18142331729753858
		],
		[
			4.594e1,
			0.1814233173695392
		],
		[
			4.595e1,
			0.1814233174408395
		],
		[
			4.596e1,
			0.18142331751144836
		],
		[
			4.597e1,
			0.18142331758137575
		],
		[
			4.598e1,
			0.18142331765063147
		],
		[
			4.599e1,
			0.18142331771922615
		],
		[
			4.6e1,
			0.18142331778716825
		],
		[
			4.601e1,
			0.18142331785446864
		],
		[
			4.602e1,
			0.1814233179211362
		],
		[
			4.603e1,
			0.1814233179871816
		],
		[
			4.604e1,
			0.18142331805261414
		],
		[
			4.605e1,
			0.18142331811744383
		],
		[
			4.606e1,
			0.18142331818167978
		],
		[
			4.607e1,
			0.18142331824531488
		],
		[
			4.608e1,
			0.18142331830832203
		],
		[
			4.609e1,
			0.1814233183707068
		],
		[
			4.61e1,
			0.18142331843247206
		],
		[
			4.611e1,
			0.18142331849362447
		],
		[
			4.612e1,
			0.1814233185541685
		],
		[
			4.613e1,
			0.1814233186141081
		],
		[
			4.614e1,
			0.18142331867344952
		],
		[
			4.615e1,
			0.18142331873219764
		],
		[
			4.616e1,
			0.1814233187903571
		],
		[
			4.617e1,
			0.18142331884793306
		],
		[
			4.618e1,
			0.18142331890492902
		],
		[
			4.619e1,
			0.18142331896135278
		],
		[
			4.62e1,
			0.1814233190172081
		],
		[
			4.621e1,
			0.18142331907249964
		],
		[
			4.622e1,
			0.1814233191272332
		],
		[
			4.623e1,
			0.18142331918141252
		],
		[
			4.624e1,
			0.18142331923504318
		],
		[
			4.625e1,
			0.18142331928813116
		],
		[
			4.626e1,
			0.1814233193406798
		],
		[
			4.627e1,
			0.18142331939269574
		],
		[
			4.628e1,
			0.18142331944418233
		],
		[
			4.629e1,
			0.18142331949514579
		],
		[
			4.63e1,
			0.18142331954559077
		],
		[
			4.631e1,
			0.18142331959552238
		],
		[
			4.632e1,
			0.1814233196449453
		],
		[
			4.633e1,
			0.18142331969386527
		],
		[
			4.634e1,
			0.18142331974228632
		],
		[
			4.635e1,
			0.18142331979021353
		],
		[
			4.636e1,
			0.18142331983765225
		],
		[
			4.637e1,
			0.1814233198846089
		],
		[
			4.638e1,
			0.18142331993108574
		],
		[
			4.639e1,
			0.18142331997708938
		],
		[
			4.64e1,
			0.1814233200226245
		],
		[
			4.641e1,
			0.18142332006769601
		],
		[
			4.642e1,
			0.18142332011230944
		],
		[
			4.643e1,
			0.18142332015646945
		],
		[
			4.644e1,
			0.18142332020018115
		],
		[
			4.645e1,
			0.18142332024344965
		],
		[
			4.646e1,
			0.18142332028627894
		],
		[
			4.647e1,
			0.1814233203286757
		],
		[
			4.648e1,
			0.18142332037064346
		],
		[
			4.649e1,
			0.181423320412188
		],
		[
			4.65e1,
			0.18142332045331377
		],
		[
			4.651e1,
			0.18142332049402654
		],
		[
			4.652e1,
			0.1814233205343312
		],
		[
			4.653e1,
			0.18142332057423216
		],
		[
			4.654e1,
			0.18142332061373434
		],
		[
			4.655e1,
			0.18142332065284328
		],
		[
			4.656e1,
			0.18142332069156408
		],
		[
			4.657e1,
			0.18142332072990097
		],
		[
			4.658e1,
			0.18142332076786039
		],
		[
			4.659e1,
			0.18142332080544565
		],
		[
			4.66e1,
			0.18142332084266233
		],
		[
			4.661e1,
			0.18142332087951707
		],
		[
			4.662e1,
			0.181423320916013
		],
		[
			4.663e1,
			0.18142332095215452
		],
		[
			4.664e1,
			0.18142332098794856
		],
		[
			4.665e1,
			0.1814233210233991
		],
		[
			4.666e1,
			0.18142332105851078
		],
		[
			4.667e1,
			0.18142332109329007
		],
		[
			4.668e1,
			0.1814233211277403
		],
		[
			4.669e1,
			0.18142332116186766
		],
		[
			4.67e1,
			0.1814233211956764
		],
		[
			4.671e1,
			0.18142332122917226
		],
		[
			4.672e1,
			0.18142332126235927
		],
		[
			4.673e1,
			0.18142332129524252
		],
		[
			4.674e1,
			0.18142332132780692
		],
		[
			4.675e1,
			0.18142332136004935
		],
		[
			4.676e1,
			0.18142332139197226
		],
		[
			4.677e1,
			0.1814233214235772
		],
		[
			4.678e1,
			0.1814233214548686
		],
		[
			4.679e1,
			0.18142332148584828
		],
		[
			4.68e1,
			0.18142332151651797
		],
		[
			4.681e1,
			0.1814233215468819
		],
		[
			4.682e1,
			0.18142332157694163
		],
		[
			4.683e1,
			0.18142332160669938
		],
		[
			4.684e1,
			0.1814233216361587
		],
		[
			4.685e1,
			0.18142332166532116
		],
		[
			4.686e1,
			0.1814233216941905
		],
		[
			4.687e1,
			0.1814233217227681
		],
		[
			4.688e1,
			0.18142332175105724
		],
		[
			4.689e1,
			0.18142332177906062
		],
		[
			4.69e1,
			0.18142332180678
		],
		[
			4.691e1,
			0.18142332183421894
		],
		[
			4.692e1,
			0.18142332186137966
		],
		[
			4.693e1,
			0.18142332188826393
		],
		[
			4.694e1,
			0.18142332191487576
		],
		[
			4.695e1,
			0.18142332194121646
		],
		[
			4.696e1,
			0.1814233219672896
		],
		[
			4.697e1,
			0.1814233219930972
		],
		[
			4.698e1,
			0.18142332201864186
		],
		[
			4.699e1,
			0.1814233220439263
		],
		[
			4.7e1,
			0.1814233220689534
		],
		[
			4.701e1,
			0.18142332209372514
		],
		[
			4.702e1,
			0.18142332211824375
		],
		[
			4.703e1,
			0.18142332214251322
		],
		[
			4.704e1,
			0.18142332216653512
		],
		[
			4.705e1,
			0.18142332219031276
		],
		[
			4.706e1,
			0.18142332221384683
		],
		[
			4.707e1,
			0.18142332223714308
		],
		[
			4.708e1,
			0.18142332226020108
		],
		[
			4.709e1,
			0.18142332228302438
		],
		[
			4.71e1,
			0.18142332230561609
		],
		[
			4.711e1,
			0.1814233223279782
		],
		[
			4.712e1,
			0.18142332235011427
		],
		[
			4.713e1,
			0.18142332237202652
		],
		[
			4.714e1,
			0.18142332239371628
		],
		[
			4.715e1,
			0.18142332241518777
		],
		[
			4.716e1,
			0.181423322436443
		],
		[
			4.717e1,
			0.18142332245748372
		],
		[
			4.718e1,
			0.18142332247831328
		],
		[
			4.719e1,
			0.18142332249893434
		],
		[
			4.72e1,
			0.18142332251934956
		],
		[
			4.721e1,
			0.18142332253956006
		],
		[
			4.722e1,
			0.18142332255957117
		],
		[
			4.723e1,
			0.1814233225793831
		],
		[
			4.724e1,
			0.18142332259899918
		],
		[
			4.725e1,
			0.18142332261842187
		],
		[
			4.726e1,
			0.18142332263765404
		],
		[
			4.727e1,
			0.18142332265669836
		],
		[
			4.728e1,
			0.18142332267555705
		],
		[
			4.729e1,
			0.181423322694233
		],
		[
			4.73e1,
			0.1814233227127282
		],
		[
			4.731e1,
			0.18142332273104644
		],
		[
			4.732e1,
			0.18142332274918882
		],
		[
			4.733e1,
			0.18142332276715845
		],
		[
			4.734e1,
			0.18142332278495887
		],
		[
			4.735e1,
			0.18142332280259144
		],
		[
			4.736e1,
			0.18142332282005946
		],
		[
			4.737e1,
			0.18142332283736495
		],
		[
			4.738e1,
			0.18142332285451057
		],
		[
			4.739e1,
			0.18142332287149965
		],
		[
			4.74e1,
			0.18142332288832952
		],
		[
			4.741e1,
			0.18142332290499352
		],
		[
			4.742e1,
			0.18142332292149232
		],
		[
			4.743e1,
			0.1814233229378277
		],
		[
			4.744e1,
			0.181423322954001
		],
		[
			4.745e1,
			0.18142332297001307
		],
		[
			4.746e1,
			0.18142332298586528
		],
		[
			4.747e1,
			0.18142332300155917
		],
		[
			4.748e1,
			0.18142332301709652
		],
		[
			4.749e1,
			0.18142332303247777
		],
		[
			4.75e1,
			0.1814233230477047
		],
		[
			4.751e1,
			0.1814233230627782
		],
		[
			4.752e1,
			0.18142332307770026
		],
		[
			4.753e1,
			0.18142332309247244
		],
		[
			4.754e1,
			0.18142332310709475
		],
		[
			4.755e1,
			0.1814233231215696
		],
		[
			4.756e1,
			0.18142332313589815
		],
		[
			4.757e1,
			0.18142332315008147
		],
		[
			4.758e1,
			0.18142332316412113
		],
		[
			4.759e1,
			0.18142332317801801
		],
		[
			4.76e1,
			0.1814233231917739
		],
		[
			4.761e1,
			0.18142332320539056
		],
		[
			4.762e1,
			0.18142332321886778
		],
		[
			4.763e1,
			0.18142332323220822
		],
		[
			4.764e1,
			0.18142332324541321
		],
		[
			4.765e1,
			0.1814233232584832
		],
		[
			4.766e1,
			0.18142332327142063
		],
		[
			4.767e1,
			0.18142332328422572
		],
		[
			4.768e1,
			0.1814233232969007
		],
		[
			4.769e1,
			0.18142332330944622
		],
		[
			4.77e1,
			0.18142332332186362
		],
		[
			4.771e1,
			0.18142332333415512
		],
		[
			4.772e1,
			0.18142332334632028
		],
		[
			4.773e1,
			0.18142332335836286
		],
		[
			4.774e1,
			0.18142332337028222
		],
		[
			4.775e1,
			0.1814233233820799
		],
		[
			4.776e1,
			0.1814233233937581
		],
		[
			4.777e1,
			0.18142332340531775
		],
		[
			4.778e1,
			0.1814233234167606
		],
		[
			4.779e1,
			0.18142332342808642
		],
		[
			4.78e1,
			0.18142332343929812
		],
		[
			4.781e1,
			0.18142332345039636
		],
		[
			4.782e1,
			0.18142332346138312
		],
		[
			4.783e1,
			0.18142332347225976
		],
		[
			4.784e1,
			0.18142332348302626
		],
		[
			4.785e1,
			0.1814233234936844
		],
		[
			4.786e1,
			0.18142332350423684
		],
		[
			4.787e1,
			0.18142332351468338
		],
		[
			4.788e1,
			0.18142332352502644
		],
		[
			4.789e1,
			0.1814233235352658
		],
		[
			4.79e1,
			0.18142332354540414
		],
		[
			4.791e1,
			0.18142332355544233
		],
		[
			4.792e1,
			0.18142332356538193
		],
		[
			4.793e1,
			0.18142332357522473
		],
		[
			4.794e1,
			0.18142332358497115
		],
		[
			4.795e1,
			0.18142332359462188
		],
		[
			4.796e1,
			0.18142332360418045
		],
		[
			4.797e1,
			0.18142332361364621
		],
		[
			4.798e1,
			0.1814233236230216
		],
		[
			4.799e1,
			0.1814233236323073
		],
		[
			4.8e1,
			0.18142332364150504
		],
		[
			4.801e1,
			0.1814233236506162
		],
		[
			4.802e1,
			0.18142332365964098
		],
		[
			4.803e1,
			0.18142332366858227
		],
		[
			4.804e1,
			0.18142332367744074
		],
		[
			4.805e1,
			0.18142332368621794
		],
		[
			4.806e1,
			0.18142332369491476
		],
		[
			4.807e1,
			0.18142332370352676
		],
		[
			4.808e1,
			0.18142332371205416
		],
		[
			4.809e1,
			0.1814233237204974
		],
		[
			4.81e1,
			0.18142332372885628
		],
		[
			4.811e1,
			0.18142332373713188
		],
		[
			4.812e1,
			0.181423323745326
		],
		[
			4.813e1,
			0.18142332375343706
		],
		[
			4.814e1,
			0.18142332376146753
		],
		[
			4.815e1,
			0.18142332376941805
		],
		[
			4.816e1,
			0.1814233237772882
		],
		[
			4.817e1,
			0.1814233237850793
		],
		[
			4.818e1,
			0.18142332379279225
		],
		[
			4.819e1,
			0.1814233238004277
		],
		[
			4.82e1,
			0.1814233238079861
		],
		[
			4.821e1,
			0.18142332381546833
		],
		[
			4.822e1,
			0.18142332382287485
		],
		[
			4.823e1,
			0.18142332383020632
		],
		[
			4.824e1,
			0.18142332383746296
		],
		[
			4.825e1,
			0.18142332384464632
		],
		[
			4.826e1,
			0.18142332385175686
		],
		[
			4.827e1,
			0.18142332385879567
		],
		[
			4.828e1,
			0.18142332386576232
		],
		[
			4.829e1,
			0.18142332387265814
		],
		[
			4.83e1,
			0.18142332387948357
		],
		[
			4.831e1,
			0.18142332388624038
		],
		[
			4.832e1,
			0.18142332389292726
		],
		[
			4.833e1,
			0.18142332389954663
		],
		[
			4.834e1,
			0.1814233239060985
		],
		[
			4.835e1,
			0.18142332391258353
		],
		[
			4.836e1,
			0.1814233239190024
		],
		[
			4.837e1,
			0.18142332392535598
		],
		[
			4.838e1,
			0.18142332393164406
		],
		[
			4.839e1,
			0.18142332393786864
		],
		[
			4.84e1,
			0.1814233239440297
		],
		[
			4.841e1,
			0.1814233239501286
		],
		[
			4.842e1,
			0.18142332395616512
		],
		[
			4.843e1,
			0.18142332396214034
		],
		[
			4.844e1,
			0.18142332396805538
		],
		[
			4.845e1,
			0.18142332397391003
		],
		[
			4.846e1,
			0.18142332397970495
		],
		[
			4.847e1,
			0.18142332398544192
		],
		[
			4.848e1,
			0.18142332399112115
		],
		[
			4.849e1,
			0.18142332399674244
		],
		[
			4.85e1,
			0.18142332400230732
		],
		[
			4.851e1,
			0.18142332400781647
		],
		[
			4.852e1,
			0.1814233240132701
		],
		[
			4.853e1,
			0.18142332401866912
		],
		[
			4.854e1,
			0.18142332402401506
		],
		[
			4.855e1,
			0.1814233240293075
		],
		[
			4.856e1,
			0.18142332403454753
		],
		[
			4.857e1,
			0.1814233240397356
		],
		[
			4.858e1,
			0.18142332404487305
		],
		[
			4.859e1,
			0.1814233240499592
		],
		[
			4.86e1,
			0.18142332405499628
		],
		[
			4.861e1,
			0.18142332405998385
		],
		[
			4.862e1,
			0.18142332406492323
		],
		[
			4.863e1,
			0.18142332406981532
		],
		[
			4.864e1,
			0.18142332407465966
		],
		[
			4.865e1,
			0.18142332407945783
		],
		[
			4.866e1,
			0.1814233240842107
		],
		[
			4.867e1,
			0.18142332408891804
		],
		[
			4.868e1,
			0.1814233240935823
		],
		[
			4.869e1,
			0.18142332409820172
		],
		[
			4.87e1,
			0.18142332410277828
		],
		[
			4.871e1,
			0.1814233241073131
		],
		[
			4.872e1,
			0.18142332411180617
		],
		[
			4.873e1,
			0.18142332411625728
		],
		[
			4.874e1,
			0.1814233241206642
		],
		[
			4.875e1,
			0.18142332412502782
		],
		[
			4.876e1,
			0.18142332412934858
		],
		[
			4.877e1,
			0.18142332413362605
		],
		[
			4.878e1,
			0.1814233241378609
		],
		[
			4.879e1,
			0.18142332414205375
		],
		[
			4.88e1,
			0.1814233241462042
		],
		[
			4.881e1,
			0.18142332415031315
		],
		[
			4.882e1,
			0.181423324154381
		],
		[
			4.883e1,
			0.18142332415840845
		],
		[
			4.884e1,
			0.18142332416239504
		],
		[
			4.885e1,
			0.18142332416634166
		],
		[
			4.886e1,
			0.18142332417024853
		],
		[
			4.887e1,
			0.1814233241741161
		],
		[
			4.888e1,
			0.18142332417794416
		],
		[
			4.889e1,
			0.181423324181734
		],
		[
			4.89e1,
			0.18142332418548524
		],
		[
			4.891e1,
			0.18142332418919827
		],
		[
			4.892e1,
			0.181423324192874
		],
		[
			4.893e1,
			0.18142332419651175
		],
		[
			4.894e1,
			0.18142332420011353
		],
		[
			4.895e1,
			0.18142332420367735
		],
		[
			4.896e1,
			0.18142332420720564
		],
		[
			4.897e1,
			0.18142332421069818
		],
		[
			4.898e1,
			0.18142332421415497
		],
		[
			4.899e1,
			0.1814233242175769
		],
		[
			4.9e1,
			0.18142332422096374
		],
		[
			4.901e1,
			0.18142332422431595
		],
		[
			4.902e1,
			0.18142332422763374
		],
		[
			4.903e1,
			0.181423324230918
		],
		[
			4.904e1,
			0.18142332423416874
		],
		[
			4.905e1,
			0.18142332423738639
		],
		[
			4.906e1,
			0.1814233242405714
		],
		[
			4.907e1,
			0.18142332424372354
		],
		[
			4.908e1,
			0.1814233242468435
		],
		[
			4.909e1,
			0.18142332424993235
		],
		[
			4.91e1,
			0.18142332425298946
		],
		[
			4.911e1,
			0.18142332425601615
		],
		[
			4.912e1,
			0.18142332425901175
		],
		[
			4.913e1,
			0.1814233242619765
		],
		[
			4.914e1,
			0.18142332426491214
		],
		[
			4.915e1,
			0.1814233242678176
		],
		[
			4.916e1,
			0.1814233242706942
		],
		[
			4.917e1,
			0.1814233242735419
		],
		[
			4.918e1,
			0.18142332427636054
		],
		[
			4.919e1,
			0.18142332427915142
		],
		[
			4.92e1,
			0.18142332428191432
		],
		[
			4.921e1,
			0.1814233242846499
		],
		[
			4.922e1,
			0.18142332428735775
		],
		[
			4.923e1,
			0.18142332429003916
		],
		[
			4.924e1,
			0.18142332429269437
		],
		[
			4.925e1,
			0.1814233242953227
		],
		[
			4.926e1,
			0.18142332429792551
		],
		[
			4.927e1,
			0.18142332430050345
		],
		[
			4.928e1,
			0.18142332430305608
		],
		[
			4.929e1,
			0.18142332430558383
		],
		[
			4.93e1,
			0.18142332430808805
		],
		[
			4.931e1,
			0.18142332431056718
		],
		[
			4.932e1,
			0.18142332431302277
		],
		[
			4.933e1,
			0.18142332431545594
		],
		[
			4.934e1,
			0.18142332431786512
		],
		[
			4.935e1,
			0.18142332432025232
		],
		[
			4.936e1,
			0.18142332432261732
		],
		[
			4.937e1,
			0.18142332432495967
		],
		[
			4.938e1,
			0.1814233243272807
		],
		[
			4.939e1,
			0.18142332432958064
		],
		[
			4.94e1,
			0.18142332433185104
		],
		[
			4.941e1,
			0.18142332433409036
		],
		[
			4.942e1,
			0.18142332433629793
		],
		[
			4.943e1,
			0.18142332433847397
		],
		[
			4.944e1,
			0.18142332434061847
		],
		[
			4.945e1,
			0.18142332434273278
		],
		[
			4.946e1,
			0.18142332434481667
		],
		[
			4.947e1,
			0.1814233243468708
		],
		[
			4.948e1,
			0.18142332434889452
		],
		[
			4.949e1,
			0.18142332435088937
		],
		[
			4.95e1,
			0.1814233243528549
		],
		[
			4.951e1,
			0.1814233243547927
		],
		[
			4.952e1,
			0.18142332435670117
		],
		[
			4.953e1,
			0.18142332435858188
		],
		[
			4.954e1,
			0.18142332436043462
		],
		[
			4.955e1,
			0.18142332436225983
		],
		[
			4.956e1,
			0.18142332436405795
		],
		[
			4.957e1,
			0.18142332436582942
		],
		[
			4.958e1,
			0.18142332436757447
		],
		[
			4.959e1,
			0.1814233243692931
		],
		[
			4.96e1,
			0.18142332437098596
		],
		[
			4.961e1,
			0.18142332437265396
		],
		[
			4.962e1,
			0.18142332437429598
		],
		[
			4.963e1,
			0.18142332437591357
		],
		[
			4.964e1,
			0.1814233243775063
		],
		[
			4.965e1,
			0.18142332437907505
		],
		[
			4.966e1,
			0.18142332438062003
		],
		[
			4.967e1,
			0.18142332438214104
		],
		[
			4.968e1,
			0.18142332438363873
		],
		[
			4.969e1,
			0.18142332438511377
		],
		[
			4.97e1,
			0.1814233243865664
		],
		[
			4.971e1,
			0.18142332438799635
		],
		[
			4.972e1,
			0.18142332438940545
		],
		[
			4.973e1,
			0.1814233243907919
		],
		[
			4.974e1,
			0.18142332439215747
		],
		[
			4.975e1,
			0.18142332439350128
		],
		[
			4.976e1,
			0.18142332439482534
		],
		[
			4.977e1,
			0.1814233243961283
		],
		[
			4.978e1,
			0.1814233243974115
		],
		[
			4.979e1,
			0.18142332439867515
		],
		[
			4.98e1,
			0.1814233243999197
		],
		[
			4.981e1,
			0.18142332440114473
		],
		[
			4.982e1,
			0.18142332440235132
		],
		[
			4.983e1,
			0.18142332440353925
		],
		[
			4.984e1,
			0.18142332440470876
		],
		[
			4.985e1,
			0.18142332440586095
		],
		[
			4.986e1,
			0.18142332440699538
		],
		[
			4.987e1,
			0.18142332440811337
		],
		[
			4.988e1,
			0.1814233244092145
		],
		[
			4.989e1,
			0.18142332441029807
		],
		[
			4.99e1,
			0.18142332441136677
		],
		[
			4.991e1,
			0.18142332441241926
		],
		[
			4.992e1,
			0.18142332441345577
		],
		[
			4.993e1,
			0.18142332441447762
		],
		[
			4.994e1,
			0.18142332441548414
		],
		[
			4.995e1,
			0.1814233244164769
		],
		[
			4.996e1,
			0.1814233244174548
		],
		[
			4.997e1,
			0.18142332441841935
		],
		[
			4.998e1,
			0.1814233244193697
		],
		[
			4.999e1,
			0.18142332442030673
		],
		[
			5.0e1,
			0.18142332442123088
		],
		[
			5.001e1,
			0.18142332442214304
		],
		[
			5.002e1,
			0.18142332442304276
		],
		[
			5.003e1,
			0.18142332442393005
		],
		[
			5.004e1,
			0.1814233244248058
		],
		[
			5.005e1,
			0.18142332442567088
		],
		[
			5.006e1,
			0.18142332442652398
		],
		[
			5.007e1,
			0.1814233244273673
		],
		[
			5.008e1,
			0.1814233244282002
		],
		[
			5.009e1,
			0.18142332442902265
		],
		[
			5.01e1,
			0.18142332442983533
		],
		[
			5.011e1,
			0.1814233244306389
		],
		[
			5.012e1,
			0.18142332443143294
		],
		[
			5.013e1,
			0.1814233244322192
		],
		[
			5.014e1,
			0.18142332443299658
		],
		[
			5.015e1,
			0.18142332443376552
		],
		[
			5.016e1,
			0.18142332443452713
		],
		[
			5.017e1,
			0.18142332443528142
		],
		[
			5.018e1,
			0.1814233244360277
		],
		[
			5.019e1,
			0.18142332443676823
		],
		[
			5.02e1,
			0.18142332443750186
		],
		[
			5.021e1,
			0.18142332443822928
		],
		[
			5.022e1,
			0.18142332443895182
		],
		[
			5.023e1,
			0.18142332443966724
		],
		[
			5.024e1,
			0.18142332444037823
		],
		[
			5.025e1,
			0.18142332444108455
		],
		[
			5.026e1,
			0.18142332444178577
		],
		[
			5.027e1,
			0.18142332444248366
		],
		[
			5.028e1,
			0.18142332444317733
		],
		[
			5.029e1,
			0.181423324443867
		],
		[
			5.03e1,
			0.18142332444455334
		],
		[
			5.031e1,
			0.181423324445237
		],
		[
			5.032e1,
			0.18142332444591824
		],
		[
			5.033e1,
			0.18142332444659748
		],
		[
			5.034e1,
			0.18142332444727405
		],
		[
			5.035e1,
			0.18142332444794929
		],
		[
			5.036e1,
			0.1814233244486232
		],
		[
			5.037e1,
			0.18142332444929554
		],
		[
			5.038e1,
			0.1814233244499679
		],
		[
			5.039e1,
			0.18142332445064024
		],
		[
			5.04e1,
			0.1814233244513117
		],
		[
			5.041e1,
			0.18142332445198406
		],
		[
			5.042e1,
			0.18142332445265663
		],
		[
			5.043e1,
			0.18142332445333098
		],
		[
			5.044e1,
			0.181423324454006
		],
		[
			5.045e1,
			0.18142332445468257
		],
		[
			5.046e1,
			0.1814233244553607
		],
		[
			5.047e1,
			0.1814233244560417
		],
		[
			5.048e1,
			0.18142332445672515
		],
		[
			5.049e1,
			0.1814233244574115
		],
		[
			5.05e1,
			0.18142332445810094
		],
		[
			5.051e1,
			0.18142332445879372
		],
		[
			5.052e1,
			0.18142332445948983
		],
		[
			5.053e1,
			0.1814233244601915
		],
		[
			5.054e1,
			0.18142332446089648
		],
		[
			5.055e1,
			0.18142332446160703
		],
		[
			5.056e1,
			0.18142332446231801
		],
		[
			5.057e1,
			0.1814233244630139
		],
		[
			5.058e1,
			0.18142332446369203
		],
		[
			5.059e1,
			0.18142332446435439
		],
		[
			5.06e1,
			0.18142332446499942
		],
		[
			5.061e1,
			0.18142332446562826
		],
		[
			5.062e1,
			0.18142332446624065
		],
		[
			5.063e1,
			0.1814233244668375
		],
		[
			5.064e1,
			0.18142332446741882
		],
		[
			5.065e1,
			0.1814233244679846
		],
		[
			5.066e1,
			0.18142332446853482
		],
		[
			5.067e1,
			0.1814233244690704
		],
		[
			5.068e1,
			0.1814233244695913
		],
		[
			5.069e1,
			0.18142332447009735
		],
		[
			5.07e1,
			0.18142332447058918
		],
		[
			5.071e1,
			0.18142332447106657
		],
		[
			5.072e1,
			0.18142332447153064
		],
		[
			5.073e1,
			0.1814233244719805
		],
		[
			5.074e1,
			0.1814233244724175
		],
		[
			5.075e1,
			0.1814233244728407
		],
		[
			5.076e1,
			0.18142332447325127
		],
		[
			5.077e1,
			0.18142332447364895
		],
		[
			5.078e1,
			0.18142332447403442
		],
		[
			5.079e1,
			0.18142332447440745
		],
		[
			5.08e1,
			0.18142332447476894
		],
		[
			5.081e1,
			0.181423324475118
		],
		[
			5.082e1,
			0.18142332447545484
		],
		[
			5.083e1,
			0.18142332447578124
		],
		[
			5.084e1,
			0.1814233244760961
		],
		[
			5.085e1,
			0.18142332447640008
		],
		[
			5.086e1,
			0.18142332447669363
		],
		[
			5.087e1,
			0.1814233244769765
		],
		[
			5.088e1,
			0.18142332447724874
		],
		[
			5.089e1,
			0.18142332447751097
		],
		[
			5.09e1,
			0.18142332447776366
		],
		[
			5.091e1,
			0.1814233244780068
		],
		[
			5.092e1,
			0.18142332447824083
		],
		[
			5.093e1,
			0.18142332447846532
		],
		[
			5.094e1,
			0.18142332447868115
		],
		[
			5.095e1,
			0.1814233244788881
		],
		[
			5.096e1,
			0.18142332447908704
		],
		[
			5.097e1,
			0.18142332447927756
		],
		[
			5.098e1,
			0.18142332447945964
		],
		[
			5.099e1,
			0.18142332447963438
		],
		[
			5.1e1,
			0.1814233244798018
		],
		[
			5.101e1,
			0.18142332447996168
		],
		[
			5.102e1,
			0.18142332448011378
		],
		[
			5.103e1,
			0.1814233244802601
		],
		[
			5.104e1,
			0.18142332448039955
		],
		[
			5.105e1,
			0.18142332448053122
		],
		[
			5.106e1,
			0.18142332448065845
		],
		[
			5.107e1,
			0.18142332448077925
		],
		[
			5.108e1,
			0.18142332448089404
		],
		[
			5.109e1,
			0.1814233244810033
		],
		[
			5.11e1,
			0.1814233244811072
		],
		[
			5.111e1,
			0.18142332448120557
		],
		[
			5.112e1,
			0.18142332448130016
		],
		[
			5.113e1,
			0.1814233244813903
		],
		[
			5.114e1,
			0.18142332448147513
		],
		[
			5.115e1,
			0.18142332448155618
		],
		[
			5.116e1,
			0.18142332448163367
		],
		[
			5.117e1,
			0.18142332448170717
		],
		[
			5.118e1,
			0.18142332448177734
		],
		[
			5.119e1,
			0.1814233244818435
		],
		[
			5.12e1,
			0.18142332448190768
		],
		[
			5.121e1,
			0.18142332448196852
		],
		[
			5.122e1,
			0.18142332448202625
		],
		[
			5.123e1,
			0.18142332448208265
		],
		[
			5.124e1,
			0.18142332448213616
		],
		[
			5.125e1,
			0.18142332448218834
		],
		[
			5.126e1,
			0.18142332448223897
		],
		[
			5.127e1,
			0.18142332448228804
		],
		[
			5.128e1,
			0.18142332448233534
		],
		[
			5.129e1,
			0.1814233244823824
		],
		[
			5.13e1,
			0.18142332448242793
		],
		[
			5.131e1,
			0.18142332448247256
		],
		[
			5.132e1,
			0.1814233244825183
		],
		[
			5.133e1,
			0.18142332448256315
		],
		[
			5.134e1,
			0.18142332448260845
		],
		[
			5.135e1,
			0.18142332448265375
		],
		[
			5.136e1,
			0.1814233244826995
		],
		[
			5.137e1,
			0.18142332448274656
		],
		[
			5.138e1,
			0.18142332448279452
		],
		[
			5.139e1,
			0.1814233244828436
		],
		[
			5.14e1,
			0.18142332448289444
		],
		[
			5.141e1,
			0.18142332448294685
		],
		[
			5.142e1,
			0.18142332448300125
		],
		[
			5.143e1,
			0.18142332448305765
		],
		[
			5.144e1,
			0.18142332448311715
		],
		[
			5.145e1,
			0.181423324483178
		],
		[
			5.146e1,
			0.18142332448324305
		],
		[
			5.147e1,
			0.18142332448331056
		],
		[
			5.148e1,
			0.1814233244833816
		],
		[
			5.149e1,
			0.18142332448345577
		],
		[
			5.15e1,
			0.18142332448353393
		],
		[
			5.151e1,
			0.1814233244836161
		],
		[
			5.152e1,
			0.18142332448370202
		],
		[
			5.153e1,
			0.18142332448379328
		],
		[
			5.154e1,
			0.18142332448388832
		],
		[
			5.155e1,
			0.1814233244839889
		],
		[
			5.156e1,
			0.18142332448409437
		],
		[
			5.157e1,
			0.18142332448420495
		],
		[
			5.158e1,
			0.1814233244843213
		],
		[
			5.159e1,
			0.18142332448444343
		],
		[
			5.16e1,
			0.18142332448457177
		],
		[
			5.161e1,
			0.18142332448470588
		],
		[
			5.162e1,
			0.18142332448484733
		],
		[
			5.163e1,
			0.18142332448499454
		],
		[
			5.164e1,
			0.18142332448514953
		],
		[
			5.165e1,
			0.18142332448531073
		],
		[
			5.166e1,
			0.18142332448547993
		],
		[
			5.167e1,
			0.18142332448565646
		],
		[
			5.168e1,
			0.18142332448584098
		],
		[
			5.169e1,
			0.1814233244860335
		],
		[
			5.17e1,
			0.18142332448623444
		],
		[
			5.171e1,
			0.18142332448644405
		],
		[
			5.172e1,
			0.18142332448666187
		],
		[
			5.173e1,
			0.18142332448688148
		],
		[
			5.174e1,
			0.18142332448709597
		],
		[
			5.175e1,
			0.18142332448730425
		],
		[
			5.176e1,
			0.18142332448750675
		],
		[
			5.177e1,
			0.18142332448770393
		],
		[
			5.178e1,
			0.18142332448789578
		],
		[
			5.179e1,
			0.18142332448808274
		],
		[
			5.18e1,
			0.18142332448826348
		],
		[
			5.181e1,
			0.18142332448843956
		],
		[
			5.182e1,
			0.18142332448861032
		],
		[
			5.183e1,
			0.18142332448877596
		],
		[
			5.184e1,
			0.18142332448893606
		],
		[
			5.185e1,
			0.1814233244890926
		],
		[
			5.186e1,
			0.18142332448924314
		],
		[
			5.187e1,
			0.18142332448938925
		],
		[
			5.188e1,
			0.1814233244895309
		],
		[
			5.189e1,
			0.18142332448966725
		],
		[
			5.19e1,
			0.18142332448980003
		],
		[
			5.191e1,
			0.1814233244899277
		],
		[
			5.192e1,
			0.18142332449005116
		],
		[
			5.193e1,
			0.1814233244901704
		],
		[
			5.194e1,
			0.18142332449028564
		],
		[
			5.195e1,
			0.18142332449039622
		],
		[
			5.196e1,
			0.18142332449050302
		],
		[
			5.197e1,
			0.1814233244906056
		],
		[
			5.198e1,
			0.18142332449070508
		],
		[
			5.199e1,
			0.18142332449080012
		],
		[
			5.2e1,
			0.18142332449089094
		],
		[
			5.201e1,
			0.1814233244909791
		],
		[
			5.202e1,
			0.1814233244910628
		],
		[
			5.203e1,
			0.18142332449114384
		],
		[
			5.204e1,
			0.1814233244912209
		],
		[
			5.205e1,
			0.18142332449129417
		],
		[
			5.206e1,
			0.18142332449136456
		],
		[
			5.207e1,
			0.18142332449143206
		],
		[
			5.208e1,
			0.181423324491496
		],
		[
			5.209e1,
			0.1814233244915573
		],
		[
			5.21e1,
			0.18142332449161525
		],
		[
			5.211e1,
			0.1814233244916703
		],
		[
			5.212e1,
			0.18142332449172294
		],
		[
			5.213e1,
			0.18142332449177268
		],
		[
			5.214e1,
			0.1814233244918193
		],
		[
			5.215e1,
			0.18142332449186394
		],
		[
			5.216e1,
			0.1814233244919059
		],
		[
			5.217e1,
			0.18142332449194543
		],
		[
			5.218e1,
			0.18142332449198206
		],
		[
			5.219e1,
			0.18142332449201692
		],
		[
			5.22e1,
			0.1814233244920498
		],
		[
			5.221e1,
			0.18142332449208065
		],
		[
			5.222e1,
			0.1814233244921084
		],
		[
			5.223e1,
			0.1814233244921355
		],
		[
			5.224e1,
			0.18142332449216014
		],
		[
			5.225e1,
			0.1814233244921828
		],
		[
			5.226e1,
			0.18142332449220389
		],
		[
			5.227e1,
			0.18142332449222365
		],
		[
			5.228e1,
			0.1814233244922412
		],
		[
			5.229e1,
			0.1814233244922574
		],
		[
			5.23e1,
			0.18142332449227294
		],
		[
			5.231e1,
			0.18142332449228604
		],
		[
			5.232e1,
			0.18142332449229848
		],
		[
			5.233e1,
			0.18142332449230958
		],
		[
			5.234e1,
			0.18142332449232002
		],
		[
			5.235e1,
			0.18142332449232912
		],
		[
			5.236e1,
			0.18142332449233667
		],
		[
			5.237e1,
			0.181423324492344
		],
		[
			5.238e1,
			0.18142332449235066
		],
		[
			5.239e1,
			0.18142332449235643
		],
		[
			5.24e1,
			0.1814233244923611
		],
		[
			5.241e1,
			0.1814233244923653
		],
		[
			5.242e1,
			0.18142332449236975
		],
		[
			5.243e1,
			0.18142332449237353
		],
		[
			5.244e1,
			0.1814233244923762
		],
		[
			5.245e1,
			0.18142332449237952
		],
		[
			5.246e1,
			0.1814233244923824
		],
		[
			5.247e1,
			0.18142332449238507
		],
		[
			5.248e1,
			0.18142332449238774
		],
		[
			5.249e1,
			0.1814233244923904
		],
		[
			5.25e1,
			0.1814233244923935
		],
		[
			5.251e1,
			0.18142332449239662
		],
		[
			5.252e1,
			0.18142332449240017
		],
		[
			5.253e1,
			0.18142332449240373
		],
		[
			5.254e1,
			0.18142332449240817
		],
		[
			5.255e1,
			0.18142332449241283
		],
		[
			5.256e1,
			0.1814233244924186
		],
		[
			5.257e1,
			0.18142332449242415
		],
		[
			5.258e1,
			0.18142332449243126
		],
		[
			5.259e1,
			0.1814233244924388
		],
		[
			5.26e1,
			0.18142332449244747
		],
		[
			5.261e1,
			0.1814233244924568
		],
		[
			5.262e1,
			0.18142332449246745
		],
		[
			5.263e1,
			0.18142332449247922
		],
		[
			5.264e1,
			0.18142332449249254
		],
		[
			5.265e1,
			0.1814233244925063
		],
		[
			5.266e1,
			0.18142332449252208
		],
		[
			5.267e1,
			0.1814233244925394
		],
		[
			5.268e1,
			0.18142332449255827
		],
		[
			5.269e1,
			0.18142332449257825
		],
		[
			5.27e1,
			0.18142332449260068
		],
		[
			5.271e1,
			0.18142332449262444
		],
		[
			5.272e1,
			0.18142332449264997
		],
		[
			5.273e1,
			0.18142332449267706
		],
		[
			5.274e1,
			0.18142332449270704
		],
		[
			5.275e1,
			0.18142332449273857
		],
		[
			5.276e1,
			0.18142332449277232
		],
		[
			5.277e1,
			0.1814233244928083
		],
		[
			5.278e1,
			0.18142332449284648
		],
		[
			5.279e1,
			0.18142332449288734
		],
		[
			5.28e1,
			0.1814233244929302
		],
		[
			5.281e1,
			0.18142332449297638
		],
		[
			5.282e1,
			0.18142332449302456
		],
		[
			5.283e1,
			0.18142332449307563
		],
		[
			5.284e1,
			0.18142332449312937
		],
		[
			5.285e1,
			0.181423324493186
		],
		[
			5.286e1,
			0.18142332449324572
		],
		[
			5.287e1,
			0.18142332449330856
		],
		[
			5.288e1,
			0.18142332449337406
		],
		[
			5.289e1,
			0.18142332449344245
		],
		[
			5.29e1,
			0.1814233244935104
		],
		[
			5.291e1,
			0.18142332449357657
		],
		[
			5.292e1,
			0.18142332449364074
		],
		[
			5.293e1,
			0.18142332449370357
		],
		[
			5.294e1,
			0.18142332449376464
		],
		[
			5.295e1,
			0.18142332449382348
		],
		[
			5.296e1,
			0.1814233244938812
		],
		[
			5.297e1,
			0.1814233244939374
		],
		[
			5.298e1,
			0.18142332449399157
		],
		[
			5.299e1,
			0.1814233244940442
		],
		[
			5.3e1,
			0.1814233244940957
		],
		[
			5.301e1,
			0.18142332449414544
		],
		[
			5.302e1,
			0.1814233244941934
		],
		[
			5.303e1,
			0.18142332449424048
		],
		[
			5.304e1,
			0.18142332449428533
		],
		[
			5.305e1,
			0.18142332449432952
		],
		[
			5.306e1,
			0.18142332449437215
		],
		[
			5.307e1,
			0.18142332449441279
		],
		[
			5.308e1,
			0.1814233244944523
		],
		[
			5.309e1,
			0.18142332449449095
		],
		[
			5.31e1,
			0.18142332449452758
		],
		[
			5.311e1,
			0.18142332449456333
		],
		[
			5.312e1,
			0.18142332449459797
		],
		[
			5.313e1,
			0.18142332449463128
		],
		[
			5.314e1,
			0.18142332449466347
		],
		[
			5.315e1,
			0.1814233244946939
		],
		[
			5.316e1,
			0.18142332449472387
		],
		[
			5.317e1,
			0.18142332449475207
		],
		[
			5.318e1,
			0.1814233244947796
		],
		[
			5.319e1,
			0.1814233244948058
		],
		[
			5.32e1,
			0.18142332449483112
		],
		[
			5.321e1,
			0.18142332449485465
		],
		[
			5.322e1,
			0.18142332449487863
		],
		[
			5.323e1,
			0.1814233244949004
		],
		[
			5.324e1,
			0.18142332449492127
		],
		[
			5.325e1,
			0.18142332449494125
		],
		[
			5.326e1,
			0.18142332449496057
		],
		[
			5.327e1,
			0.18142332449497944
		],
		[
			5.328e1,
			0.18142332449499676
		],
		[
			5.329e1,
			0.1814233244950132
		],
		[
			5.33e1,
			0.18142332449502918
		],
		[
			5.331e1,
			0.18142332449504384
		],
		[
			5.332e1,
			0.18142332449505805
		],
		[
			5.333e1,
			0.18142332449507137
		],
		[
			5.334e1,
			0.18142332449508403
		],
		[
			5.335e1,
			0.1814233244950958
		],
		[
			5.336e1,
			0.1814233244951069
		],
		[
			5.337e1,
			0.18142332449511755
		],
		[
			5.338e1,
			0.18142332449512732
		],
		[
			5.339e1,
			0.18142332449513665
		],
		[
			5.34e1,
			0.1814233244951453
		],
		[
			5.341e1,
			0.18142332449515353
		],
		[
			5.342e1,
			0.18142332449516108
		],
		[
			5.343e1,
			0.18142332449516818
		],
		[
			5.344e1,
			0.18142332449517418
		],
		[
			5.345e1,
			0.18142332449518017
		],
		[
			5.346e1,
			0.18142332449518594
		],
		[
			5.347e1,
			0.18142332449519083
		],
		[
			5.348e1,
			0.18142332449519527
		],
		[
			5.349e1,
			0.18142332449520016
		],
		[
			5.35e1,
			0.18142332449520415
		],
		[
			5.351e1,
			0.1814233244952077
		],
		[
			5.352e1,
			0.18142332449521126
		],
		[
			5.353e1,
			0.18142332449521392
		],
		[
			5.354e1,
			0.1814233244952166
		],
		[
			5.355e1,
			0.1814233244952197
		],
		[
			5.356e1,
			0.18142332449522147
		],
		[
			5.357e1,
			0.18142332449522414
		],
		[
			5.358e1,
			0.1814233244952259
		],
		[
			5.359e1,
			0.1814233244952277
		],
		[
			5.36e1,
			0.18142332449522947
		],
		[
			5.361e1,
			0.18142332449523102
		],
		[
			5.362e1,
			0.18142332449523257
		],
		[
			5.363e1,
			0.18142332449523368
		],
		[
			5.364e1,
			0.18142332449523546
		],
		[
			5.365e1,
			0.18142332449523657
		],
		[
			5.366e1,
			0.18142332449523835
		],
		[
			5.367e1,
			0.18142332449523946
		],
		[
			5.368e1,
			0.18142332449524146
		],
		[
			5.369e1,
			0.1814233244952428
		],
		[
			5.37e1,
			0.18142332449524456
		],
		[
			5.371e1,
			0.18142332449524678
		],
		[
			5.372e1,
			0.18142332449524856
		],
		[
			5.373e1,
			0.181423324495251
		],
		[
			5.374e1,
			0.18142332449525345
		],
		[
			5.375e1,
			0.1814233244952561
		],
		[
			5.376e1,
			0.18142332449525944
		],
		[
			5.377e1,
			0.18142332449526233
		],
		[
			5.378e1,
			0.1814233244952661
		],
		[
			5.379e1,
			0.18142332449526988
		],
		[
			5.38e1,
			0.18142332449527387
		],
		[
			5.381e1,
			0.18142332449527876
		],
		[
			5.382e1,
			0.18142332449528387
		],
		[
			5.383e1,
			0.18142332449528897
		],
		[
			5.384e1,
			0.1814233244952952
		],
		[
			5.385e1,
			0.1814233244953014
		],
		[
			5.386e1,
			0.1814233244953083
		],
		[
			5.387e1,
			0.18142332449531562
		],
		[
			5.388e1,
			0.1814233244953234
		],
		[
			5.389e1,
			0.18142332449533205
		],
		[
			5.39e1,
			0.18142332449534138
		],
		[
			5.391e1,
			0.18142332449535115
		],
		[
			5.392e1,
			0.18142332449536136
		],
		[
			5.393e1,
			0.18142332449537224
		],
		[
			5.394e1,
			0.181423324495384
		],
		[
			5.395e1,
			0.18142332449539644
		],
		[
			5.396e1,
			0.18142332449540954
		],
		[
			5.397e1,
			0.18142332449542353
		],
		[
			5.398e1,
			0.1814233244954382
		],
		[
			5.399e1,
			0.18142332449545373
		],
		[
			5.4e1,
			0.18142332449546972
		],
		[
			5.401e1,
			0.18142332449548726
		],
		[
			5.402e1,
			0.18142332449550524
		],
		[
			5.403e1,
			0.18142332449552434
		],
		[
			5.404e1,
			0.18142332449554432
		],
		[
			5.405e1,
			0.18142332449556497
		],
		[
			5.406e1,
			0.1814233244955865
		],
		[
			5.407e1,
			0.18142332449560783
		],
		[
			5.408e1,
			0.18142332449562804
		],
		[
			5.409e1,
			0.1814233244956478
		],
		[
			5.41e1,
			0.18142332449566712
		],
		[
			5.411e1,
			0.18142332449568555
		],
		[
			5.412e1,
			0.18142332449570397
		],
		[
			5.413e1,
			0.18142332449572174
		],
		[
			5.414e1,
			0.18142332449573884
		],
		[
			5.415e1,
			0.1814233244957557
		],
		[
			5.416e1,
			0.1814233244957717
		],
		[
			5.417e1,
			0.18142332449578769
		],
		[
			5.418e1,
			0.18142332449580278
		],
		[
			5.419e1,
			0.18142332449581766
		],
		[
			5.42e1,
			0.1814233244958321
		],
		[
			5.421e1,
			0.18142332449584564
		],
		[
			5.422e1,
			0.18142332449585918
		],
		[
			5.423e1,
			0.18142332449587228
		],
		[
			5.424e1,
			0.1814233244958845
		],
		[
			5.425e1,
			0.1814233244958965
		],
		[
			5.426e1,
			0.18142332449590848
		],
		[
			5.427e1,
			0.18142332449591958
		],
		[
			5.428e1,
			0.18142332449593046
		],
		[
			5.429e1,
			0.18142332449594112
		],
		[
			5.43e1,
			0.18142332449595133
		],
		[
			5.431e1,
			0.18142332449596088
		],
		[
			5.432e1,
			0.18142332449597043
		],
		[
			5.433e1,
			0.1814233244959791
		],
		[
			5.434e1,
			0.18142332449598797
		],
		[
			5.435e1,
			0.18142332449599619
		],
		[
			5.436e1,
			0.18142332449600418
		],
		[
			5.437e1,
			0.18142332449601173
		],
		[
			5.438e1,
			0.18142332449601906
		],
		[
			5.439e1,
			0.18142332449602616
		],
		[
			5.44e1,
			0.1814233244960326
		],
		[
			5.441e1,
			0.18142332449603904
		],
		[
			5.442e1,
			0.1814233244960448
		],
		[
			5.443e1,
			0.1814233244960508
		],
		[
			5.444e1,
			0.18142332449605636
		],
		[
			5.445e1,
			0.1814233244960617
		],
		[
			5.446e1,
			0.18142332449606635
		],
		[
			5.447e1,
			0.18142332449607101
		],
		[
			5.448e1,
			0.18142332449607523
		],
		[
			5.449e1,
			0.1814233244960799
		],
		[
			5.45e1,
			0.18142332449608345
		],
		[
			5.451e1,
			0.18142332449608722
		],
		[
			5.452e1,
			0.18142332449609078
		],
		[
			5.453e1,
			0.1814233244960941
		],
		[
			5.454e1,
			0.18142332449609677
		],
		[
			5.455e1,
			0.18142332449609966
		],
		[
			5.456e1,
			0.18142332449610254
		],
		[
			5.457e1,
			0.1814233244961052
		],
		[
			5.458e1,
			0.18142332449610743
		],
		[
			5.459e1,
			0.18142332449610965
		],
		[
			5.46e1,
			0.18142332449611165
		],
		[
			5.461e1,
			0.1814233244961132
		],
		[
			5.462e1,
			0.18142332449611498
		],
		[
			5.463e1,
			0.18142332449611676
		],
		[
			5.464e1,
			0.18142332449611787
		],
		[
			5.465e1,
			0.18142332449611942
		],
		[
			5.466e1,
			0.1814233244961203
		],
		[
			5.467e1,
			0.18142332449612142
		],
		[
			5.468e1,
			0.18142332449612208
		],
		[
			5.469e1,
			0.1814233244961232
		],
		[
			5.47e1,
			0.18142332449612408
		],
		[
			5.471e1,
			0.18142332449612475
		],
		[
			5.472e1,
			0.1814233244961252
		],
		[
			5.473e1,
			0.18142332449612564
		],
		[
			5.474e1,
			0.1814233244961263
		],
		[
			5.475e1,
			0.18142332449612653
		],
		[
			5.476e1,
			0.18142332449612697
		],
		[
			5.477e1,
			0.18142332449612786
		],
		[
			5.478e1,
			0.18142332449612786
		],
		[
			5.479e1,
			0.18142332449612808
		],
		[
			5.48e1,
			0.18142332449612852
		],
		[
			5.481e1,
			0.18142332449612875
		],
		[
			5.482e1,
			0.1814233244961292
		],
		[
			5.483e1,
			0.1814233244961294
		],
		[
			5.484e1,
			0.18142332449612963
		],
		[
			5.485e1,
			0.18142332449613008
		],
		[
			5.486e1,
			0.18142332449613052
		],
		[
			5.487e1,
			0.18142332449613097
		],
		[
			5.488e1,
			0.1814233244961314
		],
		[
			5.489e1,
			0.1814233244961323
		],
		[
			5.49e1,
			0.18142332449613252
		],
		[
			5.491e1,
			0.18142332449613296
		],
		[
			5.492e1,
			0.18142332449613408
		],
		[
			5.493e1,
			0.18142332449613452
		],
		[
			5.494e1,
			0.18142332449613607
		],
		[
			5.495e1,
			0.18142332449613696
		],
		[
			5.496e1,
			0.18142332449613807
		],
		[
			5.497e1,
			0.18142332449613963
		],
		[
			5.498e1,
			0.18142332449614074
		],
		[
			5.499e1,
			0.1814233244961423
		],
		[
			5.5e1,
			0.18142332449614385
		],
		[
			5.501e1,
			0.18142332449614584
		],
		[
			5.502e1,
			0.1814233244961474
		],
		[
			5.503e1,
			0.18142332449614962
		],
		[
			5.504e1,
			0.18142332449615206
		],
		[
			5.505e1,
			0.18142332449615406
		],
		[
			5.506e1,
			0.18142332449615717
		],
		[
			5.507e1,
			0.18142332449615983
		],
		[
			5.508e1,
			0.18142332449616294
		],
		[
			5.509e1,
			0.18142332449616605
		],
		[
			5.51e1,
			0.1814233244961696
		],
		[
			5.511e1,
			0.18142332449617338
		],
		[
			5.512e1,
			0.18142332449617715
		],
		[
			5.513e1,
			0.18142332449618137
		],
		[
			5.514e1,
			0.1814233244961856
		],
		[
			5.515e1,
			0.18142332449619047
		],
		[
			5.516e1,
			0.18142332449619536
		],
		[
			5.517e1,
			0.18142332449620047
		],
		[
			5.518e1,
			0.18142332449620602
		],
		[
			5.519e1,
			0.1814233244962118
		],
		[
			5.52e1,
			0.18142332449621756
		],
		[
			5.521e1,
			0.18142332449622378
		],
		[
			5.522e1,
			0.18142332449623044
		],
		[
			5.523e1,
			0.1814233244962371
		],
		[
			5.524e1,
			0.18142332449624332
		],
		[
			5.525e1,
			0.18142332449624976
		],
		[
			5.526e1,
			0.1814233244962562
		],
		[
			5.527e1,
			0.18142332449626197
		],
		[
			5.528e1,
			0.18142332449626775
		],
		[
			5.529e1,
			0.18142332449627308
		],
		[
			5.53e1,
			0.18142332449627885
		],
		[
			5.531e1,
			0.18142332449628418
		],
		[
			5.532e1,
			0.18142332449628906
		],
		[
			5.533e1,
			0.1814233244962944
		],
		[
			5.534e1,
			0.18142332449629928
		],
		[
			5.535e1,
			0.18142332449630394
		],
		[
			5.536e1,
			0.1814233244963086
		],
		[
			5.537e1,
			0.18142332449631282
		],
		[
			5.538e1,
			0.18142332449631726
		],
		[
			5.539e1,
			0.18142332449632104
		],
		[
			5.54e1,
			0.18142332449632503
		],
		[
			5.541e1,
			0.18142332449632903
		],
		[
			5.542e1,
			0.18142332449633303
		],
		[
			5.543e1,
			0.18142332449633614
		],
		[
			5.544e1,
			0.1814233244963397
		],
		[
			5.545e1,
			0.18142332449634324
		],
		[
			5.546e1,
			0.18142332449634657
		],
		[
			5.547e1,
			0.18142332449634946
		],
		[
			5.548e1,
			0.18142332449635235
		],
		[
			5.549e1,
			0.18142332449635568
		],
		[
			5.55e1,
			0.18142332449635812
		],
		[
			5.551e1,
			0.18142332449636078
		],
		[
			5.552e1,
			0.18142332449636323
		],
		[
			5.553e1,
			0.1814233244963661
		],
		[
			5.554e1,
			0.1814233244963681
		],
		[
			5.555e1,
			0.18142332449637033
		],
		[
			5.556e1,
			0.1814233244963721
		],
		[
			5.557e1,
			0.18142332449637522
		],
		[
			5.558e1,
			0.181423324496377
		],
		[
			5.559e1,
			0.18142332449637855
		],
		[
			5.56e1,
			0.18142332449638054
		],
		[
			5.561e1,
			0.18142332449638165
		],
		[
			5.562e1,
			0.18142332449638365
		],
		[
			5.563e1,
			0.18142332449638499
		],
		[
			5.564e1,
			0.18142332449638676
		],
		[
			5.565e1,
			0.18142332449638765
		],
		[
			5.566e1,
			0.1814233244963892
		],
		[
			5.567e1,
			0.1814233244963901
		],
		[
			5.568e1,
			0.18142332449639165
		],
		[
			5.569e1,
			0.18142332449639254
		],
		[
			5.57e1,
			0.18142332449639365
		],
		[
			5.571e1,
			0.18142332449639453
		],
		[
			5.572e1,
			0.18142332449639542
		],
		[
			5.573e1,
			0.1814233244963963
		],
		[
			5.574e1,
			0.18142332449639698
		],
		[
			5.575e1,
			0.18142332449639742
		],
		[
			5.576e1,
			0.1814233244963983
		],
		[
			5.577e1,
			0.18142332449639897
		],
		[
			5.578e1,
			0.18142332449639942
		],
		[
			5.579e1,
			0.18142332449639986
		],
		[
			5.58e1,
			0.18142332449640053
		],
		[
			5.581e1,
			0.18142332449640097
		],
		[
			5.582e1,
			0.18142332449640097
		],
		[
			5.583e1,
			0.18142332449640164
		],
		[
			5.584e1,
			0.18142332449640186
		],
		[
			5.585e1,
			0.18142332449640253
		],
		[
			5.586e1,
			0.18142332449640253
		],
		[
			5.587e1,
			0.18142332449640275
		],
		[
			5.588e1,
			0.18142332449640297
		],
		[
			5.589e1,
			0.1814233244964032
		],
		[
			5.59e1,
			0.18142332449640364
		],
		[
			5.591e1,
			0.18142332449640364
		],
		[
			5.592e1,
			0.18142332449640364
		],
		[
			5.593e1,
			0.18142332449640386
		],
		[
			5.594e1,
			0.18142332449640408
		],
		[
			5.595e1,
			0.18142332449640408
		],
		[
			5.596e1,
			0.1814233244964043
		],
		[
			5.597e1,
			0.18142332449640453
		],
		[
			5.598e1,
			0.18142332449640453
		],
		[
			5.599e1,
			0.18142332449640453
		],
		[
			5.6e1,
			0.18142332449640453
		],
		[
			5.601e1,
			0.18142332449640453
		],
		[
			5.602e1,
			0.18142332449640497
		],
		[
			5.603e1,
			0.18142332449640475
		],
		[
			5.604e1,
			0.1814233244964052
		],
		[
			5.605e1,
			0.1814233244964052
		],
		[
			5.606e1,
			0.1814233244964054
		],
		[
			5.607e1,
			0.18142332449640586
		],
		[
			5.608e1,
			0.1814233244964063
		],
		[
			5.609e1,
			0.1814233244964063
		],
		[
			5.61e1,
			0.18142332449640652
		],
		[
			5.611e1,
			0.18142332449640675
		],
		[
			5.612e1,
			0.1814233244964072
		],
		[
			5.613e1,
			0.1814233244964072
		],
		[
			5.614e1,
			0.18142332449640763
		],
		[
			5.615e1,
			0.1814233244964083
		],
		[
			5.616e1,
			0.18142332449640897
		],
		[
			5.617e1,
			0.1814233244964094
		],
		[
			5.618e1,
			0.18142332449640985
		],
		[
			5.619e1,
			0.18142332449641074
		],
		[
			5.62e1,
			0.1814233244964114
		],
		[
			5.621e1,
			0.18142332449641208
		],
		[
			5.622e1,
			0.18142332449641296
		],
		[
			5.623e1,
			0.18142332449641363
		],
		[
			5.624e1,
			0.18142332449641474
		],
		[
			5.625e1,
			0.1814233244964154
		],
		[
			5.626e1,
			0.18142332449641696
		],
		[
			5.627e1,
			0.18142332449641785
		],
		[
			5.628e1,
			0.18142332449641918
		],
		[
			5.629e1,
			0.18142332449642007
		],
		[
			5.63e1,
			0.1814233244964214
		],
		[
			5.631e1,
			0.18142332449642296
		],
		[
			5.632e1,
			0.1814233244964245
		],
		[
			5.633e1,
			0.18142332449642606
		],
		[
			5.634e1,
			0.18142332449642762
		],
		[
			5.635e1,
			0.1814233244964294
		],
		[
			5.636e1,
			0.18142332449643117
		],
		[
			5.637e1,
			0.18142332449643317
		],
		[
			5.638e1,
			0.18142332449643517
		],
		[
			5.639e1,
			0.1814233244964374
		],
		[
			5.64e1,
			0.18142332449643916
		],
		[
			5.641e1,
			0.18142332449644138
		],
		[
			5.642e1,
			0.18142332449644316
		],
		[
			5.643e1,
			0.18142332449644494
		],
		[
			5.644e1,
			0.18142332449644671
		],
		[
			5.645e1,
			0.1814233244964485
		],
		[
			5.646e1,
			0.18142332449645027
		],
		[
			5.647e1,
			0.18142332449645204
		],
		[
			5.648e1,
			0.18142332449645382
		],
		[
			5.649e1,
			0.18142332449645537
		],
		[
			5.65e1,
			0.18142332449645693
		],
		[
			5.651e1,
			0.18142332449645804
		],
		[
			5.652e1,
			0.1814233244964596
		],
		[
			5.653e1,
			0.18142332449646137
		],
		[
			5.654e1,
			0.18142332449646292
		],
		[
			5.655e1,
			0.1814233244964636
		],
		[
			5.656e1,
			0.18142332449646537
		],
		[
			5.657e1,
			0.18142332449646625
		],
		[
			5.658e1,
			0.1814233244964676
		],
		[
			5.659e1,
			0.18142332449646892
		],
		[
			5.66e1,
			0.1814233244964698
		],
		[
			5.661e1,
			0.18142332449647092
		],
		[
			5.662e1,
			0.18142332449647203
		],
		[
			5.663e1,
			0.1814233244964727
		],
		[
			5.664e1,
			0.18142332449647358
		],
		[
			5.665e1,
			0.1814233244964747
		],
		[
			5.666e1,
			0.18142332449647558
		],
		[
			5.667e1,
			0.18142332449647647
		],
		[
			5.668e1,
			0.18142332449647736
		],
		[
			5.669e1,
			0.1814233244964778
		],
		[
			5.67e1,
			0.1814233244964789
		],
		[
			5.671e1,
			0.18142332449647958
		],
		[
			5.672e1,
			0.18142332449648024
		],
		[
			5.673e1,
			0.1814233244964807
		],
		[
			5.674e1,
			0.18142332449648157
		],
		[
			5.675e1,
			0.18142332449648202
		],
		[
			5.676e1,
			0.18142332449648269
		],
		[
			5.677e1,
			0.18142332449648313
		],
		[
			5.678e1,
			0.1814233244964838
		],
		[
			5.679e1,
			0.18142332449648446
		],
		[
			5.68e1,
			0.18142332449648468
		],
		[
			5.681e1,
			0.18142332449648513
		],
		[
			5.682e1,
			0.18142332449648535
		],
		[
			5.683e1,
			0.18142332449648624
		],
		[
			5.684e1,
			0.18142332449648668
		],
		[
			5.685e1,
			0.18142332449648668
		],
		[
			5.686e1,
			0.18142332449648713
		],
		[
			5.687e1,
			0.18142332449648713
		],
		[
			5.688e1,
			0.18142332449648757
		],
		[
			5.689e1,
			0.18142332449648801
		],
		[
			5.69e1,
			0.18142332449648824
		],
		[
			5.691e1,
			0.18142332449648824
		],
		[
			5.692e1,
			0.18142332449648846
		],
		[
			5.693e1,
			0.18142332449648868
		],
		[
			5.694e1,
			0.1814233244964889
		],
		[
			5.695e1,
			0.18142332449648868
		],
		[
			5.696e1,
			0.18142332449648935
		],
		[
			5.697e1,
			0.18142332449648957
		],
		[
			5.698e1,
			0.18142332449648957
		],
		[
			5.699e1,
			0.1814233244964898
		],
		[
			5.7e1,
			0.18142332449649023
		],
		[
			5.701e1,
			0.18142332449649023
		],
		[
			5.702e1,
			0.18142332449649
		],
		[
			5.703e1,
			0.18142332449649023
		],
		[
			5.704e1,
			0.18142332449649068
		],
		[
			5.705e1,
			0.18142332449649023
		],
		[
			5.706e1,
			0.18142332449649046
		],
		[
			5.707e1,
			0.18142332449649046
		],
		[
			5.708e1,
			0.18142332449649023
		],
		[
			5.709e1,
			0.18142332449649046
		],
		[
			5.71e1,
			0.18142332449649023
		],
		[
			5.711e1,
			0.18142332449649068
		],
		[
			5.712e1,
			0.18142332449649046
		],
		[
			5.713e1,
			0.18142332449649068
		],
		[
			5.714e1,
			0.18142332449649068
		],
		[
			5.715e1,
			0.18142332449649068
		],
		[
			5.716e1,
			0.18142332449649068
		],
		[
			5.717e1,
			0.18142332449649068
		],
		[
			5.718e1,
			0.18142332449649068
		],
		[
			5.719e1,
			0.18142332449649068
		],
		[
			5.72e1,
			0.18142332449649112
		],
		[
			5.721e1,
			0.18142332449649112
		],
		[
			5.722e1,
			0.18142332449649112
		],
		[
			5.723e1,
			0.18142332449649112
		],
		[
			5.724e1,
			0.18142332449649112
		],
		[
			5.725e1,
			0.18142332449649112
		],
		[
			5.726e1,
			0.18142332449649112
		],
		[
			5.727e1,
			0.18142332449649157
		],
		[
			5.728e1,
			0.18142332449649157
		],
		[
			5.729e1,
			0.18142332449649157
		],
		[
			5.73e1,
			0.1814233244964918
		],
		[
			5.731e1,
			0.181423324496492
		],
		[
			5.732e1,
			0.181423324496492
		],
		[
			5.733e1,
			0.181423324496492
		],
		[
			5.734e1,
			0.18142332449649246
		],
		[
			5.735e1,
			0.1814233244964929
		],
		[
			5.736e1,
			0.1814233244964929
		],
		[
			5.737e1,
			0.18142332449649312
		],
		[
			5.738e1,
			0.18142332449649334
		],
		[
			5.739e1,
			0.18142332449649334
		],
		[
			5.74e1,
			0.1814233244964938
		],
		[
			5.741e1,
			0.181423324496494
		],
		[
			5.742e1,
			0.18142332449649468
		],
		[
			5.743e1,
			0.18142332449649468
		],
		[
			5.744e1,
			0.18142332449649512
		],
		[
			5.745e1,
			0.18142332449649556
		],
		[
			5.746e1,
			0.18142332449649579
		],
		[
			5.747e1,
			0.18142332449649645
		],
		[
			5.748e1,
			0.1814233244964969
		],
		[
			5.749e1,
			0.18142332449649734
		],
		[
			5.75e1,
			0.18142332449649756
		],
		[
			5.751e1,
			0.18142332449649823
		],
		[
			5.752e1,
			0.18142332449649867
		],
		[
			5.753e1,
			0.18142332449649934
		],
		[
			5.754e1,
			0.1814233244965
		],
		[
			5.755e1,
			0.18142332449650067
		],
		[
			5.756e1,
			0.18142332449650134
		],
		[
			5.757e1,
			0.18142332449650178
		],
		[
			5.758e1,
			0.18142332449650267
		],
		[
			5.759e1,
			0.1814233244965031
		],
		[
			5.76e1,
			0.18142332449650378
		],
		[
			5.761e1,
			0.18142332449650445
		],
		[
			5.762e1,
			0.1814233244965049
		],
		[
			5.763e1,
			0.18142332449650533
		],
		[
			5.764e1,
			0.18142332449650578
		],
		[
			5.765e1,
			0.18142332449650622
		],
		[
			5.766e1,
			0.18142332449650667
		],
		[
			5.767e1,
			0.1814233244965071
		],
		[
			5.768e1,
			0.181423324496508
		],
		[
			5.769e1,
			0.181423324496508
		],
		[
			5.77e1,
			0.1814233244965089
		],
		[
			5.771e1,
			0.1814233244965089
		],
		[
			5.772e1,
			0.18142332449650955
		],
		[
			5.773e1,
			0.18142332449651
		],
		[
			5.774e1,
			0.18142332449651022
		],
		[
			5.775e1,
			0.18142332449651066
		],
		[
			5.776e1,
			0.1814233244965111
		],
		[
			5.777e1,
			0.18142332449651155
		],
		[
			5.778e1,
			0.18142332449651155
		],
		[
			5.779e1,
			0.181423324496512
		],
		[
			5.78e1,
			0.18142332449651244
		],
		[
			5.781e1,
			0.18142332449651244
		],
		[
			5.782e1,
			0.18142332449651288
		],
		[
			5.783e1,
			0.18142332449651333
		],
		[
			5.784e1,
			0.18142332449651333
		],
		[
			5.785e1,
			0.18142332449651377
		],
		[
			5.786e1,
			0.181423324496514
		],
		[
			5.787e1,
			0.181423324496514
		],
		[
			5.788e1,
			0.18142332449651422
		],
		[
			5.789e1,
			0.18142332449651466
		],
		[
			5.79e1,
			0.18142332449651488
		],
		[
			5.791e1,
			0.18142332449651488
		],
		[
			5.792e1,
			0.1814233244965151
		],
		[
			5.793e1,
			0.18142332449651555
		],
		[
			5.794e1,
			0.18142332449651555
		],
		[
			5.795e1,
			0.18142332449651577
		],
		[
			5.796e1,
			0.18142332449651555
		],
		[
			5.797e1,
			0.181423324496516
		],
		[
			5.798e1,
			0.181423324496516
		],
		[
			5.799e1,
			0.181423324496516
		],
		[
			5.8e1,
			0.18142332449651644
		],
		[
			5.801e1,
			0.18142332449651644
		],
		[
			5.802e1,
			0.18142332449651644
		],
		[
			5.803e1,
			0.18142332449651688
		],
		[
			5.804e1,
			0.18142332449651688
		],
		[
			5.805e1,
			0.18142332449651688
		],
		[
			5.806e1,
			0.18142332449651688
		],
		[
			5.807e1,
			0.18142332449651688
		],
		[
			5.808e1,
			0.18142332449651688
		],
		[
			5.809e1,
			0.18142332449651732
		],
		[
			5.81e1,
			0.1814233244965171
		],
		[
			5.811e1,
			0.18142332449651732
		],
		[
			5.812e1,
			0.18142332449651732
		],
		[
			5.813e1,
			0.18142332449651732
		],
		[
			5.814e1,
			0.18142332449651732
		],
		[
			5.815e1,
			0.18142332449651732
		],
		[
			5.816e1,
			0.18142332449651732
		],
		[
			5.817e1,
			0.18142332449651732
		],
		[
			5.818e1,
			0.18142332449651732
		],
		[
			5.819e1,
			0.18142332449651732
		],
		[
			5.82e1,
			0.18142332449651732
		],
		[
			5.821e1,
			0.18142332449651777
		],
		[
			5.822e1,
			0.18142332449651777
		],
		[
			5.823e1,
			0.18142332449651777
		],
		[
			5.824e1,
			0.18142332449651777
		],
		[
			5.825e1,
			0.18142332449651777
		],
		[
			5.826e1,
			0.18142332449651777
		],
		[
			5.827e1,
			0.18142332449651777
		],
		[
			5.828e1,
			0.18142332449651777
		],
		[
			5.829e1,
			0.18142332449651777
		],
		[
			5.83e1,
			0.18142332449651777
		],
		[
			5.831e1,
			0.18142332449651777
		],
		[
			5.832e1,
			0.18142332449651777
		],
		[
			5.833e1,
			0.181423324496518
		],
		[
			5.834e1,
			0.181423324496518
		],
		[
			5.835e1,
			0.18142332449651777
		],
		[
			5.836e1,
			0.18142332449651755
		],
		[
			5.837e1,
			0.18142332449651777
		],
		[
			5.838e1,
			0.181423324496518
		],
		[
			5.839e1,
			0.181423324496518
		],
		[
			5.84e1,
			0.181423324496518
		],
		[
			5.841e1,
			0.181423324496518
		],
		[
			5.842e1,
			0.181423324496518
		],
		[
			5.843e1,
			0.181423324496518
		],
		[
			5.844e1,
			0.181423324496518
		],
		[
			5.845e1,
			0.181423324496518
		],
		[
			5.846e1,
			0.181423324496518
		],
		[
			5.847e1,
			0.181423324496518
		],
		[
			5.848e1,
			0.1814233244965182
		],
		[
			5.849e1,
			0.18142332449651843
		],
		[
			5.85e1,
			0.18142332449651843
		],
		[
			5.851e1,
			0.1814233244965182
		],
		[
			5.852e1,
			0.18142332449651843
		],
		[
			5.853e1,
			0.1814233244965182
		],
		[
			5.854e1,
			0.18142332449651843
		],
		[
			5.855e1,
			0.18142332449651843
		],
		[
			5.856e1,
			0.18142332449651866
		],
		[
			5.857e1,
			0.18142332449651866
		],
		[
			5.858e1,
			0.18142332449651888
		],
		[
			5.859e1,
			0.18142332449651888
		],
		[
			5.86e1,
			0.1814233244965191
		],
		[
			5.861e1,
			0.1814233244965191
		],
		[
			5.862e1,
			0.1814233244965191
		],
		[
			5.863e1,
			0.18142332449651932
		],
		[
			5.864e1,
			0.18142332449651932
		],
		[
			5.865e1,
			0.18142332449651977
		],
		[
			5.866e1,
			0.18142332449651977
		],
		[
			5.867e1,
			0.18142332449652
		],
		[
			5.868e1,
			0.1814233244965202
		],
		[
			5.869e1,
			0.1814233244965202
		],
		[
			5.87e1,
			0.18142332449652043
		],
		[
			5.871e1,
			0.18142332449652065
		],
		[
			5.872e1,
			0.18142332449652088
		],
		[
			5.873e1,
			0.1814233244965211
		],
		[
			5.874e1,
			0.1814233244965211
		],
		[
			5.875e1,
			0.18142332449652154
		],
		[
			5.876e1,
			0.18142332449652154
		],
		[
			5.877e1,
			0.18142332449652154
		],
		[
			5.878e1,
			0.18142332449652154
		],
		[
			5.879e1,
			0.18142332449652154
		],
		[
			5.88e1,
			0.18142332449652154
		],
		[
			5.881e1,
			0.18142332449652154
		],
		[
			5.882e1,
			0.18142332449652154
		],
		[
			5.883e1,
			0.18142332449652154
		],
		[
			5.884e1,
			0.18142332449652154
		],
		[
			5.885e1,
			0.1814233244965211
		],
		[
			5.886e1,
			0.1814233244965211
		],
		[
			5.887e1,
			0.18142332449652088
		],
		[
			5.888e1,
			0.18142332449652088
		],
		[
			5.889e1,
			0.18142332449652065
		],
		[
			5.89e1,
			0.18142332449652043
		],
		[
			5.891e1,
			0.18142332449652
		],
		[
			5.892e1,
			0.18142332449651954
		],
		[
			5.893e1,
			0.18142332449651977
		],
		[
			5.894e1,
			0.18142332449651932
		],
		[
			5.895e1,
			0.18142332449651888
		],
		[
			5.896e1,
			0.18142332449651866
		],
		[
			5.897e1,
			0.18142332449651843
		],
		[
			5.898e1,
			0.181423324496518
		],
		[
			5.899e1,
			0.18142332449651755
		],
		[
			5.9e1,
			0.1814233244965171
		],
		[
			5.901e1,
			0.18142332449651688
		],
		[
			5.902e1,
			0.181423324496516
		],
		[
			5.903e1,
			0.18142332449651577
		],
		[
			5.904e1,
			0.18142332449651555
		],
		[
			5.905e1,
			0.1814233244965151
		],
		[
			5.906e1,
			0.18142332449651422
		],
		[
			5.907e1,
			0.18142332449651422
		],
		[
			5.908e1,
			0.18142332449651333
		],
		[
			5.909e1,
			0.18142332449651288
		],
		[
			5.91e1,
			0.18142332449651244
		],
		[
			5.911e1,
			0.18142332449651177
		],
		[
			5.912e1,
			0.18142332449651133
		],
		[
			5.913e1,
			0.18142332449651022
		],
		[
			5.914e1,
			0.18142332449650977
		],
		[
			5.915e1,
			0.18142332449650933
		],
		[
			5.916e1,
			0.18142332449650866
		],
		[
			5.917e1,
			0.18142332449650822
		],
		[
			5.918e1,
			0.18142332449650778
		],
		[
			5.919e1,
			0.18142332449650667
		],
		[
			5.92e1,
			0.18142332449650622
		],
		[
			5.921e1,
			0.18142332449650578
		],
		[
			5.922e1,
			0.1814233244965049
		],
		[
			5.923e1,
			0.18142332449650445
		],
		[
			5.924e1,
			0.18142332449650356
		],
		[
			5.925e1,
			0.1814233244965029
		],
		[
			5.926e1,
			0.18142332449650245
		],
		[
			5.927e1,
			0.18142332449650178
		],
		[
			5.928e1,
			0.18142332449650134
		],
		[
			5.929e1,
			0.1814233244965
		],
		[
			5.93e1,
			0.18142332449649934
		],
		[
			5.931e1,
			0.18142332449649867
		],
		[
			5.932e1,
			0.18142332449649823
		],
		[
			5.933e1,
			0.18142332449649734
		],
		[
			5.934e1,
			0.1814233244964969
		],
		[
			5.935e1,
			0.181423324496496
		],
		[
			5.936e1,
			0.18142332449649534
		],
		[
			5.937e1,
			0.18142332449649468
		],
		[
			5.938e1,
			0.181423324496494
		],
		[
			5.939e1,
			0.18142332449649334
		],
		[
			5.94e1,
			0.181423324496492
		],
		[
			5.941e1,
			0.18142332449649157
		],
		[
			5.942e1,
			0.18142332449649112
		],
		[
			5.943e1,
			0.18142332449649023
		],
		[
			5.944e1,
			0.18142332449648957
		],
		[
			5.945e1,
			0.18142332449648868
		],
		[
			5.946e1,
			0.18142332449648846
		],
		[
			5.947e1,
			0.18142332449648735
		],
		[
			5.948e1,
			0.18142332449648668
		],
		[
			5.949e1,
			0.18142332449648624
		],
		[
			5.95e1,
			0.18142332449648535
		],
		[
			5.951e1,
			0.18142332449648446
		],
		[
			5.952e1,
			0.18142332449648402
		],
		[
			5.953e1,
			0.18142332449648313
		],
		[
			5.954e1,
			0.1814233244964829
		],
		[
			5.955e1,
			0.1814233244964818
		],
		[
			5.956e1,
			0.18142332449648135
		],
		[
			5.957e1,
			0.1814233244964807
		],
		[
			5.958e1,
			0.18142332449648002
		],
		[
			5.959e1,
			0.18142332449647935
		],
		[
			5.96e1,
			0.1814233244964789
		],
		[
			5.961e1,
			0.1814233244964778
		],
		[
			5.962e1,
			0.18142332449647736
		],
		[
			5.963e1,
			0.1814233244964769
		],
		[
			5.964e1,
			0.18142332449647602
		],
		[
			5.965e1,
			0.18142332449647558
		],
		[
			5.966e1,
			0.18142332449647558
		],
		[
			5.967e1,
			0.1814233244964747
		],
		[
			5.968e1,
			0.18142332449647425
		],
		[
			5.969e1,
			0.1814233244964738
		],
		[
			5.97e1,
			0.18142332449647292
		],
		[
			5.971e1,
			0.18142332449647247
		],
		[
			5.972e1,
			0.18142332449647203
		],
		[
			5.973e1,
			0.18142332449647158
		],
		[
			5.974e1,
			0.18142332449647114
		],
		[
			5.975e1,
			0.18142332449647047
		],
		[
			5.976e1,
			0.18142332449647025
		],
		[
			5.977e1,
			0.1814233244964698
		],
		[
			5.978e1,
			0.18142332449646936
		],
		[
			5.979e1,
			0.18142332449646914
		],
		[
			5.98e1,
			0.1814233244964687
		],
		[
			5.981e1,
			0.18142332449646803
		],
		[
			5.982e1,
			0.1814233244964676
		],
		[
			5.983e1,
			0.1814233244964676
		],
		[
			5.984e1,
			0.18142332449646714
		],
		[
			5.985e1,
			0.18142332449646714
		],
		[
			5.986e1,
			0.1814233244964667
		],
		[
			5.987e1,
			0.1814233244964667
		],
		[
			5.988e1,
			0.18142332449646625
		],
		[
			5.989e1,
			0.18142332449646603
		],
		[
			5.99e1,
			0.18142332449646603
		],
		[
			5.991e1,
			0.1814233244964658
		],
		[
			5.992e1,
			0.1814233244964656
		],
		[
			5.993e1,
			0.18142332449646537
		],
		[
			5.994e1,
			0.18142332449646537
		],
		[
			5.995e1,
			0.18142332449646514
		],
		[
			5.996e1,
			0.18142332449646514
		],
		[
			5.997e1,
			0.18142332449646492
		],
		[
			5.998e1,
			0.18142332449646514
		],
		[
			5.999e1,
			0.18142332449646537
		],
		[
			6.0e1,
			0.18142332449646537
		]
	],
	[
		[
			0.0,
			0.0
		],
		[
			1.0e-2,
			5.3734794391857577e-14
		],
		[
			2.0e-2,
			5.3290705182007514e-14
		],
		[
			3.0e-2,
			5.3290705182007514e-14
		],
		[
			4.0e-2,
			5.3290705182007514e-14
		],
		[
			5.0e-2,
			5.284661597215745e-14
		],
		[
			6.0e-2,
			5.284661597215745e-14
		],
		[
			7.0e-2,
			5.3290705182007514e-14
		],
		[
			8.0e-2,
			5.284661597215745e-14
		],
		[
			9.0e-2,
			5.3290705182007514e-14
		],
		[
			0.1,
			5.284661597215745e-14
		],
		[
			0.11,
			5.284661597215745e-14
		],
		[
			0.12,
			5.284661597215745e-14
		],
		[
			0.13,
			5.284661597215745e-14
		],
		[
			0.14,
			5.284661597215745e-14
		],
		[
			0.15,
			5.3290705182007514e-14
		],
		[
			0.16,
			5.284661597215745e-14
		],
		[
			0.17,
			5.284661597215745e-14
		],
		[
			0.18,
			5.284661597215745e-14
		],
		[
			0.19,
			5.284661597215745e-14
		],
		[
			0.2,
			5.3290705182007514e-14
		],
		[
			0.21,
			5.3290705182007514e-14
		],
		[
			0.22,
			5.284661597215745e-14
		],
		[
			0.23,
			5.3290705182007514e-14
		],
		[
			0.24,
			5.284661597215745e-14
		],
		[
			0.25,
			5.3290705182007514e-14
		],
		[
			0.26,
			5.284661597215745e-14
		],
		[
			0.27,
			5.3290705182007514e-14
		],
		[
			0.28,
			5.284661597215745e-14
		],
		[
			0.29,
			5.3290705182007514e-14
		],
		[
			0.3,
			5.284661597215745e-14
		],
		[
			0.31,
			5.284661597215745e-14
		],
		[
			0.32,
			5.284661597215745e-14
		],
		[
			0.33,
			5.284661597215745e-14
		],
		[
			0.34,
			5.284661597215745e-14
		],
		[
			0.35,
			5.3290705182007514e-14
		],
		[
			0.36,
			5.3290705182007514e-14
		],
		[
			0.37,
			5.284661597215745e-14
		],
		[
			0.38,
			5.284661597215745e-14
		],
		[
			0.39,
			5.3290705182007514e-14
		],
		[
			0.4,
			5.284661597215745e-14
		],
		[
			0.41,
			5.284661597215745e-14
		],
		[
			0.42,
			5.3290705182007514e-14
		],
		[
			0.43,
			5.284661597215745e-14
		],
		[
			0.44,
			5.284661597215745e-14
		],
		[
			0.45,
			5.284661597215745e-14
		],
		[
			0.46,
			5.3290705182007514e-14
		],
		[
			0.47,
			5.3290705182007514e-14
		],
		[
			0.48,
			5.284661597215745e-14
		],
		[
			0.49,
			5.3290705182007514e-14
		],
		[
			0.5,
			5.284661597215745e-14
		],
		[
			0.51,
			5.3290705182007514e-14
		],
		[
			0.52,
			5.284661597215745e-14
		],
		[
			0.53,
			5.284661597215745e-14
		],
		[
			0.54,
			5.284661597215745e-14
		],
		[
			0.55,
			5.3290705182007514e-14
		],
		[
			0.56,
			5.284661597215745e-14
		],
		[
			0.57,
			5.3290705182007514e-14
		],
		[
			0.58,
			5.284661597215745e-14
		],
		[
			0.59,
			5.284661597215745e-14
		],
		[
			0.6,
			5.3290705182007514e-14
		],
		[
			0.61,
			5.3290705182007514e-14
		],
		[
			0.62,
			5.3290705182007514e-14
		],
		[
			0.63,
			5.3290705182007514e-14
		],
		[
			0.64,
			5.284661597215745e-14
		],
		[
			0.65,
			5.3290705182007514e-14
		],
		[
			0.66,
			5.3290705182007514e-14
		],
		[
			0.67,
			5.3290705182007514e-14
		],
		[
			0.68,
			5.3290705182007514e-14
		],
		[
			0.69,
			5.3290705182007514e-14
		],
		[
			0.7,
			5.3290705182007514e-14
		],
		[
			0.71,
			5.3290705182007514e-14
		],
		[
			0.72,
			5.284661597215745e-14
		],
		[
			0.73,
			5.284661597215745e-14
		],
		[
			0.74,
			5.284661597215745e-14
		],
		[
			0.75,
			5.3290705182007514e-14
		],
		[
			0.76,
			5.3290705182007514e-14
		],
		[
			0.77,
			5.284661597215745e-14
		],
		[
			0.78,
			5.284661597215745e-14
		],
		[
			0.79,
			5.284661597215745e-14
		],
		[
			0.8,
			5.284661597215745e-14
		],
		[
			0.81,
			5.284661597215745e-14
		],
		[
			0.82,
			5.284661597215745e-14
		],
		[
			0.83,
			5.3290705182007514e-14
		],
		[
			0.84,
			5.284661597215745e-14
		],
		[
			0.85,
			5.284661597215745e-14
		],
		[
			0.86,
			5.3290705182007514e-14
		],
		[
			0.87,
			5.3290705182007514e-14
		],
		[
			0.88,
			5.3290705182007514e-14
		],
		[
			0.89,
			5.3290705182007514e-14
		],
		[
			0.9,
			5.3290705182007514e-14
		],
		[
			0.91,
			5.3290705182007514e-14
		],
		[
			0.92,
			5.284661597215745e-14
		],
		[
			0.93,
			5.3290705182007514e-14
		],
		[
			0.94,
			5.3290705182007514e-14
		],
		[
			0.95,
			5.284661597215745e-14
		],
		[
			0.96,
			5.3290705182007514e-14
		],
		[
			0.97,
			5.284661597215745e-14
		],
		[
			0.98,
			5.3290705182007514e-14
		],
		[
			0.99,
			5.284661597215745e-14
		],
		[
			1.0,
			5.3290705182007514e-14
		],
		[
			1.01,
			5.3290705182007514e-14
		],
		[
			1.02,
			5.3290705182007514e-14
		],
		[
			1.03,
			5.284661597215745e-14
		],
		[
			1.04,
			5.284661597215745e-14
		],
		[
			1.05,
			5.284661597215745e-14
		],
		[
			1.06,
			5.284661597215745e-14
		],
		[
			1.07,
			5.3290705182007514e-14
		],
		[
			1.08,
			5.3290705182007514e-14
		],
		[
			1.09,
			5.284661597215745e-14
		],
		[
			1.1,
			5.284661597215745e-14
		],
		[
			1.11,
			5.284661597215745e-14
		],
		[
			1.12,
			5.284661597215745e-14
		],
		[
			1.13,
			5.3734794391857577e-14
		],
		[
			1.14,
			5.3290705182007514e-14
		],
		[
			1.15,
			5.284661597215745e-14
		],
		[
			1.16,
			5.3290705182007514e-14
		],
		[
			1.17,
			5.3290705182007514e-14
		],
		[
			1.18,
			5.284661597215745e-14
		],
		[
			1.19,
			5.3290705182007514e-14
		],
		[
			1.2,
			5.3290705182007514e-14
		],
		[
			1.21,
			5.284661597215745e-14
		],
		[
			1.22,
			5.3290705182007514e-14
		],
		[
			1.23,
			5.3290705182007514e-14
		],
		[
			1.24,
			5.3290705182007514e-14
		],
		[
			1.25,
			5.284661597215745e-14
		],
		[
			1.26,
			5.284661597215745e-14
		],
		[
			1.27,
			5.284661597215745e-14
		],
		[
			1.28,
			5.3290705182007514e-14
		],
		[
			1.29,
			5.3290705182007514e-14
		],
		[
			1.3,
			5.284661597215745e-14
		],
		[
			1.31,
			5.3290705182007514e-14
		],
		[
			1.32,
			5.3290705182007514e-14
		],
		[
			1.33,
			5.284661597215745e-14
		],
		[
			1.34,
			5.284661597215745e-14
		],
		[
			1.35,
			5.284661597215745e-14
		],
		[
			1.36,
			5.3290705182007514e-14
		],
		[
			1.37,
			5.3290705182007514e-14
		],
		[
			1.38,
			5.3290705182007514e-14
		],
		[
			1.39,
			5.284661597215745e-14
		],
		[
			1.4,
			5.3290705182007514e-14
		],
		[
			1.41,
			5.3290705182007514e-14
		],
		[
			1.42,
			5.284661597215745e-14
		],
		[
			1.43,
			5.284661597215745e-14
		],
		[
			1.44,
			5.284661597215745e-14
		],
		[
			1.45,
			5.3734794391857577e-14
		],
		[
			1.46,
			5.3290705182007514e-14
		],
		[
			1.47,
			5.3290705182007514e-14
		],
		[
			1.48,
			5.3290705182007514e-14
		],
		[
			1.49,
			5.3290705182007514e-14
		],
		[
			1.5,
			5.284661597215745e-14
		],
		[
			1.51,
			5.284661597215745e-14
		],
		[
			1.52,
			5.3290705182007514e-14
		],
		[
			1.53,
			5.3290705182007514e-14
		],
		[
			1.54,
			5.3290705182007514e-14
		],
		[
			1.55,
			5.3290705182007514e-14
		],
		[
			1.56,
			5.284661597215745e-14
		],
		[
			1.57,
			5.284661597215745e-14
		],
		[
			1.58,
			5.3290705182007514e-14
		],
		[
			1.59,
			5.284661597215745e-14
		],
		[
			1.6,
			5.284661597215745e-14
		],
		[
			1.61,
			5.3290705182007514e-14
		],
		[
			1.62,
			5.3290705182007514e-14
		],
		[
			1.63,
			5.3290705182007514e-14
		],
		[
			1.64,
			5.3290705182007514e-14
		],
		[
			1.65,
			5.3290705182007514e-14
		],
		[
			1.66,
			5.284661597215745e-14
		],
		[
			1.67,
			5.284661597215745e-14
		],
		[
			1.68,
			5.3290705182007514e-14
		],
		[
			1.69,
			5.284661597215745e-14
		],
		[
			1.7,
			5.3290705182007514e-14
		],
		[
			1.71,
			5.3290705182007514e-14
		],
		[
			1.72,
			5.3290705182007514e-14
		],
		[
			1.73,
			5.284661597215745e-14
		],
		[
			1.74,
			5.240252676230739e-14
		],
		[
			1.75,
			5.3290705182007514e-14
		],
		[
			1.76,
			5.284661597215745e-14
		],
		[
			1.77,
			5.3290705182007514e-14
		],
		[
			1.78,
			5.3290705182007514e-14
		],
		[
			1.79,
			5.3290705182007514e-14
		],
		[
			1.8,
			5.284661597215745e-14
		],
		[
			1.81,
			5.3290705182007514e-14
		],
		[
			1.82,
			5.3290705182007514e-14
		],
		[
			1.83,
			5.3290705182007514e-14
		],
		[
			1.84,
			5.3290705182007514e-14
		],
		[
			1.85,
			5.284661597215745e-14
		],
		[
			1.86,
			5.3290705182007514e-14
		],
		[
			1.87,
			5.284661597215745e-14
		],
		[
			1.88,
			5.284661597215745e-14
		],
		[
			1.89,
			5.284661597215745e-14
		],
		[
			1.9,
			5.240252676230739e-14
		],
		[
			1.91,
			5.3290705182007514e-14
		],
		[
			1.92,
			5.284661597215745e-14
		],
		[
			1.93,
			5.3290705182007514e-14
		],
		[
			1.94,
			5.3290705182007514e-14
		],
		[
			1.95,
			5.3290705182007514e-14
		],
		[
			1.96,
			5.284661597215745e-14
		],
		[
			1.97,
			5.3290705182007514e-14
		],
		[
			1.98,
			5.284661597215745e-14
		],
		[
			1.99,
			5.3290705182007514e-14
		],
		[
			2.0,
			5.3290705182007514e-14
		],
		[
			2.01,
			5.3290705182007514e-14
		],
		[
			2.02,
			5.284661597215745e-14
		],
		[
			2.03,
			5.3290705182007514e-14
		],
		[
			2.04,
			5.284661597215745e-14
		],
		[
			2.05,
			5.3290705182007514e-14
		],
		[
			2.06,
			5.284661597215745e-14
		],
		[
			2.07,
			5.284661597215745e-14
		],
		[
			2.08,
			5.284661597215745e-14
		],
		[
			2.09,
			5.3290705182007514e-14
		],
		[
			2.1,
			5.240252676230739e-14
		],
		[
			2.11,
			5.284661597215745e-14
		],
		[
			2.12,
			5.284661597215745e-14
		],
		[
			2.13,
			5.284661597215745e-14
		],
		[
			2.14,
			5.3290705182007514e-14
		],
		[
			2.15,
			5.284661597215745e-14
		],
		[
			2.16,
			5.284661597215745e-14
		],
		[
			2.17,
			5.240252676230739e-14
		],
		[
			2.18,
			5.240252676230739e-14
		],
		[
			2.19,
			5.3290705182007514e-14
		],
		[
			2.2,
			5.284661597215745e-14
		],
		[
			2.21,
			5.3290705182007514e-14
		],
		[
			2.22,
			5.240252676230739e-14
		],
		[
			2.23,
			5.284661597215745e-14
		],
		[
			2.24,
			5.284661597215745e-14
		],
		[
			2.25,
			5.3290705182007514e-14
		],
		[
			2.26,
			5.3290705182007514e-14
		],
		[
			2.27,
			5.3290705182007514e-14
		],
		[
			2.28,
			5.284661597215745e-14
		],
		[
			2.29,
			5.284661597215745e-14
		],
		[
			2.3,
			5.284661597215745e-14
		],
		[
			2.31,
			5.3734794391857577e-14
		],
		[
			2.32,
			5.284661597215745e-14
		],
		[
			2.33,
			5.284661597215745e-14
		],
		[
			2.34,
			5.284661597215745e-14
		],
		[
			2.35,
			5.284661597215745e-14
		],
		[
			2.36,
			5.284661597215745e-14
		],
		[
			2.37,
			5.3290705182007514e-14
		],
		[
			2.38,
			5.284661597215745e-14
		],
		[
			2.39,
			5.3290705182007514e-14
		],
		[
			2.4,
			5.240252676230739e-14
		],
		[
			2.41,
			5.284661597215745e-14
		],
		[
			2.42,
			5.240252676230739e-14
		],
		[
			2.43,
			5.284661597215745e-14
		],
		[
			2.44,
			5.240252676230739e-14
		],
		[
			2.45,
			5.284661597215745e-14
		],
		[
			2.46,
			5.3290705182007514e-14
		],
		[
			2.47,
			5.284661597215745e-14
		],
		[
			2.48,
			5.240252676230739e-14
		],
		[
			2.49,
			5.3290705182007514e-14
		],
		[
			2.5,
			5.284661597215745e-14
		],
		[
			2.51,
			5.3290705182007514e-14
		],
		[
			2.52,
			5.3290705182007514e-14
		],
		[
			2.53,
			5.284661597215745e-14
		],
		[
			2.54,
			5.3290705182007514e-14
		],
		[
			2.55,
			5.240252676230739e-14
		],
		[
			2.56,
			5.284661597215745e-14
		],
		[
			2.57,
			5.240252676230739e-14
		],
		[
			2.58,
			5.240252676230739e-14
		],
		[
			2.59,
			5.3290705182007514e-14
		],
		[
			2.6,
			5.3290705182007514e-14
		],
		[
			2.61,
			5.284661597215745e-14
		],
		[
			2.62,
			5.284661597215745e-14
		],
		[
			2.63,
			5.284661597215745e-14
		],
		[
			2.64,
			5.3290705182007514e-14
		],
		[
			2.65,
			5.284661597215745e-14
		],
		[
			2.66,
			5.284661597215745e-14
		],
		[
			2.67,
			5.240252676230739e-14
		],
		[
			2.68,
			5.3290705182007514e-14
		],
		[
			2.69,
			5.284661597215745e-14
		],
		[
			2.7,
			5.284661597215745e-14
		],
		[
			2.71,
			5.284661597215745e-14
		],
		[
			2.72,
			5.240252676230739e-14
		],
		[
			2.73,
			5.3290705182007514e-14
		],
		[
			2.74,
			5.284661597215745e-14
		],
		[
			2.75,
			5.284661597215745e-14
		],
		[
			2.76,
			5.284661597215745e-14
		],
		[
			2.77,
			5.284661597215745e-14
		],
		[
			2.78,
			5.284661597215745e-14
		],
		[
			2.79,
			5.284661597215745e-14
		],
		[
			2.8,
			5.3290705182007514e-14
		],
		[
			2.81,
			5.240252676230739e-14
		],
		[
			2.82,
			5.3290705182007514e-14
		],
		[
			2.83,
			5.240252676230739e-14
		],
		[
			2.84,
			5.3290705182007514e-14
		],
		[
			2.85,
			5.3734794391857577e-14
		],
		[
			2.86,
			5.3290705182007514e-14
		],
		[
			2.87,
			5.284661597215745e-14
		],
		[
			2.88,
			5.240252676230739e-14
		],
		[
			2.89,
			5.284661597215745e-14
		],
		[
			2.9,
			5.284661597215745e-14
		],
		[
			2.91,
			5.3290705182007514e-14
		],
		[
			2.92,
			5.3290705182007514e-14
		],
		[
			2.93,
			5.284661597215745e-14
		],
		[
			2.94,
			5.284661597215745e-14
		],
		[
			2.95,
			5.3290705182007514e-14
		],
		[
			2.96,
			5.3290705182007514e-14
		],
		[
			2.97,
			5.284661597215745e-14
		],
		[
			2.98,
			5.284661597215745e-14
		],
		[
			2.99,
			5.284661597215745e-14
		],
		[
			3.0,
			5.284661597215745e-14
		],
		[
			3.01,
			5.284661597215745e-14
		],
		[
			3.02,
			5.284661597215745e-14
		],
		[
			3.03,
			5.284661597215745e-14
		],
		[
			3.04,
			5.3290705182007514e-14
		],
		[
			3.05,
			5.3290705182007514e-14
		],
		[
			3.06,
			5.240252676230739e-14
		],
		[
			3.07,
			5.240252676230739e-14
		],
		[
			3.08,
			5.284661597215745e-14
		],
		[
			3.09,
			5.284661597215745e-14
		],
		[
			3.1,
			5.240252676230739e-14
		],
		[
			3.11,
			5.284661597215745e-14
		],
		[
			3.12,
			5.3290705182007514e-14
		],
		[
			3.13,
			5.3290705182007514e-14
		],
		[
			3.14,
			5.284661597215745e-14
		],
		[
			3.15,
			5.3290705182007514e-14
		],
		[
			3.16,
			5.284661597215745e-14
		],
		[
			3.17,
			5.284661597215745e-14
		],
		[
			3.18,
			5.284661597215745e-14
		],
		[
			3.19,
			5.3290705182007514e-14
		],
		[
			3.2,
			5.284661597215745e-14
		],
		[
			3.21,
			5.3290705182007514e-14
		],
		[
			3.22,
			5.3290705182007514e-14
		],
		[
			3.23,
			5.284661597215745e-14
		],
		[
			3.24,
			5.240252676230739e-14
		],
		[
			3.25,
			5.284661597215745e-14
		],
		[
			3.26,
			5.3290705182007514e-14
		],
		[
			3.27,
			5.284661597215745e-14
		],
		[
			3.28,
			5.284661597215745e-14
		],
		[
			3.29,
			5.284661597215745e-14
		],
		[
			3.3,
			5.240252676230739e-14
		],
		[
			3.31,
			5.284661597215745e-14
		],
		[
			3.32,
			5.3290705182007514e-14
		],
		[
			3.33,
			5.240252676230739e-14
		],
		[
			3.34,
			5.284661597215745e-14
		],
		[
			3.35,
			5.284661597215745e-14
		],
		[
			3.36,
			5.3290705182007514e-14
		],
		[
			3.37,
			5.3290705182007514e-14
		],
		[
			3.38,
			5.284661597215745e-14
		],
		[
			3.39,
			5.240252676230739e-14
		],
		[
			3.4,
			5.3734794391857577e-14
		],
		[
			3.41,
			5.3290705182007514e-14
		],
		[
			3.42,
			5.3290705182007514e-14
		],
		[
			3.43,
			5.3290705182007514e-14
		],
		[
			3.44,
			5.3734794391857577e-14
		],
		[
			3.45,
			5.284661597215745e-14
		],
		[
			3.46,
			5.3290705182007514e-14
		],
		[
			3.47,
			5.240252676230739e-14
		],
		[
			3.48,
			5.284661597215745e-14
		],
		[
			3.49,
			5.3290705182007514e-14
		],
		[
			3.5,
			5.284661597215745e-14
		],
		[
			3.51,
			5.240252676230739e-14
		],
		[
			3.52,
			5.3290705182007514e-14
		],
		[
			3.53,
			5.284661597215745e-14
		],
		[
			3.54,
			5.284661597215745e-14
		],
		[
			3.55,
			5.3734794391857577e-14
		],
		[
			3.56,
			5.3734794391857577e-14
		],
		[
			3.57,
			5.240252676230739e-14
		],
		[
			3.58,
			5.284661597215745e-14
		],
		[
			3.59,
			5.240252676230739e-14
		],
		[
			3.6,
			5.284661597215745e-14
		],
		[
			3.61,
			5.284661597215745e-14
		],
		[
			3.62,
			5.3734794391857577e-14
		],
		[
			3.63,
			5.284661597215745e-14
		],
		[
			3.64,
			5.3290705182007514e-14
		],
		[
			3.65,
			5.240252676230739e-14
		],
		[
			3.66,
			5.3290705182007514e-14
		],
		[
			3.67,
			5.3290705182007514e-14
		],
		[
			3.68,
			5.284661597215745e-14
		],
		[
			3.69,
			5.3290705182007514e-14
		],
		[
			3.7,
			5.3290705182007514e-14
		],
		[
			3.71,
			5.284661597215745e-14
		],
		[
			3.72,
			5.3290705182007514e-14
		],
		[
			3.73,
			5.3290705182007514e-14
		],
		[
			3.74,
			5.3290705182007514e-14
		],
		[
			3.75,
			5.284661597215745e-14
		],
		[
			3.76,
			5.284661597215745e-14
		],
		[
			3.77,
			5.3290705182007514e-14
		],
		[
			3.78,
			5.240252676230739e-14
		],
		[
			3.79,
			5.284661597215745e-14
		],
		[
			3.8,
			5.3734794391857577e-14
		],
		[
			3.81,
			5.284661597215745e-14
		],
		[
			3.82,
			5.3290705182007514e-14
		],
		[
			3.83,
			5.284661597215745e-14
		],
		[
			3.84,
			5.284661597215745e-14
		],
		[
			3.85,
			5.3290705182007514e-14
		],
		[
			3.86,
			5.284661597215745e-14
		],
		[
			3.87,
			5.3290705182007514e-14
		],
		[
			3.88,
			5.284661597215745e-14
		],
		[
			3.89,
			5.284661597215745e-14
		],
		[
			3.9,
			5.284661597215745e-14
		],
		[
			3.91,
			5.284661597215745e-14
		],
		[
			3.92,
			5.3290705182007514e-14
		],
		[
			3.93,
			5.284661597215745e-14
		],
		[
			3.94,
			5.284661597215745e-14
		],
		[
			3.95,
			5.3290705182007514e-14
		],
		[
			3.96,
			5.284661597215745e-14
		],
		[
			3.97,
			5.284661597215745e-14
		],
		[
			3.98,
			5.284661597215745e-14
		],
		[
			3.99,
			5.3290705182007514e-14
		],
		[
			4.0,
			5.284661597215745e-14
		],
		[
			4.01,
			5.284661597215745e-14
		],
		[
			4.02,
			5.284661597215745e-14
		],
		[
			4.03,
			5.240252676230739e-14
		],
		[
			4.04,
			5.284661597215745e-14
		],
		[
			4.05,
			5.3290705182007514e-14
		],
		[
			4.06,
			5.240252676230739e-14
		],
		[
			4.07,
			5.3290705182007514e-14
		],
		[
			4.08,
			5.284661597215745e-14
		],
		[
			4.09,
			5.284661597215745e-14
		],
		[
			4.1,
			5.284661597215745e-14
		],
		[
			4.11,
			5.284661597215745e-14
		],
		[
			4.12,
			5.284661597215745e-14
		],
		[
			4.13,
			5.284661597215745e-14
		],
		[
			4.14,
			5.3290705182007514e-14
		],
		[
			4.15,
			5.3290705182007514e-14
		],
		[
			4.16,
			5.284661597215745e-14
		],
		[
			4.17,
			5.284661597215745e-14
		],
		[
			4.18,
			5.284661597215745e-14
		],
		[
			4.19,
			5.284661597215745e-14
		],
		[
			4.2,
			5.3290705182007514e-14
		],
		[
			4.21,
			5.240252676230739e-14
		],
		[
			4.22,
			5.3290705182007514e-14
		],
		[
			4.23,
			5.240252676230739e-14
		],
		[
			4.24,
			5.284661597215745e-14
		],
		[
			4.25,
			5.284661597215745e-14
		],
		[
			4.26,
			5.3290705182007514e-14
		],
		[
			4.27,
			5.3290705182007514e-14
		],
		[
			4.28,
			5.3290705182007514e-14
		],
		[
			4.29,
			5.284661597215745e-14
		],
		[
			4.3,
			5.284661597215745e-14
		],
		[
			4.31,
			5.284661597215745e-14
		],
		[
			4.32,
			5.3290705182007514e-14
		],
		[
			4.33,
			5.3290705182007514e-14
		],
		[
			4.34,
			5.284661597215745e-14
		],
		[
			4.35,
			5.240252676230739e-14
		],
		[
			4.36,
			5.284661597215745e-14
		],
		[
			4.37,
			5.240252676230739e-14
		],
		[
			4.38,
			5.3290705182007514e-14
		],
		[
			4.39,
			5.3290705182007514e-14
		],
		[
			4.4,
			5.284661597215745e-14
		],
		[
			4.41,
			5.3290705182007514e-14
		],
		[
			4.42,
			5.3290705182007514e-14
		],
		[
			4.43,
			5.284661597215745e-14
		],
		[
			4.44,
			5.3290705182007514e-14
		],
		[
			4.45,
			5.3290705182007514e-14
		],
		[
			4.46,
			5.3290705182007514e-14
		],
		[
			4.47,
			5.284661597215745e-14
		],
		[
			4.48,
			5.240252676230739e-14
		],
		[
			4.49,
			5.284661597215745e-14
		],
		[
			4.5,
			5.284661597215745e-14
		],
		[
			4.51,
			5.284661597215745e-14
		],
		[
			4.52,
			5.240252676230739e-14
		],
		[
			4.53,
			5.284661597215745e-14
		],
		[
			4.54,
			5.3734794391857577e-14
		],
		[
			4.55,
			5.3290705182007514e-14
		],
		[
			4.56,
			5.3290705182007514e-14
		],
		[
			4.57,
			5.284661597215745e-14
		],
		[
			4.58,
			5.240252676230739e-14
		],
		[
			4.59,
			5.240252676230739e-14
		],
		[
			4.6,
			5.3290705182007514e-14
		],
		[
			4.61,
			5.284661597215745e-14
		],
		[
			4.62,
			5.240252676230739e-14
		],
		[
			4.63,
			5.284661597215745e-14
		],
		[
			4.64,
			5.3290705182007514e-14
		],
		[
			4.65,
			5.284661597215745e-14
		],
		[
			4.66,
			5.3290705182007514e-14
		],
		[
			4.67,
			5.3290705182007514e-14
		],
		[
			4.68,
			5.3290705182007514e-14
		],
		[
			4.69,
			5.3290705182007514e-14
		],
		[
			4.7,
			5.3734794391857577e-14
		],
		[
			4.71,
			5.240252676230739e-14
		],
		[
			4.72,
			5.284661597215745e-14
		],
		[
			4.73,
			5.3290705182007514e-14
		],
		[
			4.74,
			5.3290705182007514e-14
		],
		[
			4.75,
			5.3290705182007514e-14
		],
		[
			4.76,
			5.3290705182007514e-14
		],
		[
			4.77,
			5.3290705182007514e-14
		],
		[
			4.78,
			5.284661597215745e-14
		],
		[
			4.79,
			5.284661597215745e-14
		],
		[
			4.8,
			5.240252676230739e-14
		],
		[
			4.81,
			5.284661597215745e-14
		],
		[
			4.82,
			5.240252676230739e-14
		],
		[
			4.83,
			5.240252676230739e-14
		],
		[
			4.84,
			5.240252676230739e-14
		],
		[
			4.85,
			5.284661597215745e-14
		],
		[
			4.86,
			5.284661597215745e-14
		],
		[
			4.87,
			5.240252676230739e-14
		],
		[
			4.88,
			5.284661597215745e-14
		],
		[
			4.89,
			5.240252676230739e-14
		],
		[
			4.9,
			5.284661597215745e-14
		],
		[
			4.91,
			5.284661597215745e-14
		],
		[
			4.92,
			5.3290705182007514e-14
		],
		[
			4.93,
			5.3290705182007514e-14
		],
		[
			4.94,
			5.284661597215745e-14
		],
		[
			4.95,
			5.284661597215745e-14
		],
		[
			4.96,
			5.284661597215745e-14
		],
		[
			4.97,
			5.3290705182007514e-14
		],
		[
			4.98,
			5.284661597215745e-14
		],
		[
			4.99,
			5.284661597215745e-14
		],
		[
			5.0,
			5.284661597215745e-14
		],
		[
			5.01,
			5.284661597215745e-14
		],
		[
			5.02,
			5.284661597215745e-14
		],
		[
			5.03,
			5.240252676230739e-14
		],
		[
			5.04,
			5.284661597215745e-14
		],
		[
			5.05,
			5.240252676230739e-14
		],
		[
			5.06,
			5.3290705182007514e-14
		],
		[
			5.07,
			5.284661597215745e-14
		],
		[
			5.08,
			5.284661597215745e-14
		],
		[
			5.09,
			5.284661597215745e-14
		],
		[
			5.1,
			5.284661597215745e-14
		],
		[
			5.11,
			5.284661597215745e-14
		],
		[
			5.12,
			5.240252676230739e-14
		],
		[
			5.13,
			5.3290705182007514e-14
		],
		[
			5.14,
			5.284661597215745e-14
		],
		[
			5.15,
			5.240252676230739e-14
		],
		[
			5.16,
			5.284661597215745e-14
		],
		[
			5.17,
			5.240252676230739e-14
		],
		[
			5.18,
			5.240252676230739e-14
		],
		[
			5.19,
			5.3734794391857577e-14
		],
		[
			5.2,
			5.284661597215745e-14
		],
		[
			5.21,
			5.284661597215745e-14
		],
		[
			5.22,
			5.240252676230739e-14
		],
		[
			5.23,
			5.284661597215745e-14
		],
		[
			5.24,
			5.3290705182007514e-14
		],
		[
			5.25,
			5.240252676230739e-14
		],
		[
			5.26,
			5.3290705182007514e-14
		],
		[
			5.27,
			5.240252676230739e-14
		],
		[
			5.28,
			5.284661597215745e-14
		],
		[
			5.29,
			5.284661597215745e-14
		],
		[
			5.3,
			5.3290705182007514e-14
		],
		[
			5.31,
			5.284661597215745e-14
		],
		[
			5.32,
			5.284661597215745e-14
		],
		[
			5.33,
			5.284661597215745e-14
		],
		[
			5.34,
			5.284661597215745e-14
		],
		[
			5.35,
			5.284661597215745e-14
		],
		[
			5.36,
			5.240252676230739e-14
		],
		[
			5.37,
			5.284661597215745e-14
		],
		[
			5.38,
			5.3290705182007514e-14
		],
		[
			5.39,
			5.284661597215745e-14
		],
		[
			5.4,
			5.3290705182007514e-14
		],
		[
			5.41,
			5.284661597215745e-14
		],
		[
			5.42,
			5.284661597215745e-14
		],
		[
			5.43,
			5.240252676230739e-14
		],
		[
			5.44,
			5.240252676230739e-14
		],
		[
			5.45,
			5.284661597215745e-14
		],
		[
			5.46,
			5.3290705182007514e-14
		],
		[
			5.47,
			5.3290705182007514e-14
		],
		[
			5.48,
			5.3290705182007514e-14
		],
		[
			5.49,
			5.284661597215745e-14
		],
		[
			5.5,
			5.284661597215745e-14
		],
		[
			5.51,
			5.240252676230739e-14
		],
		[
			5.52,
			5.284661597215745e-14
		],
		[
			5.53,
			5.284661597215745e-14
		],
		[
			5.54,
			5.3290705182007514e-14
		],
		[
			5.55,
			5.284661597215745e-14
		],
		[
			5.56,
			5.240252676230739e-14
		],
		[
			5.57,
			5.240252676230739e-14
		],
		[
			5.58,
			5.240252676230739e-14
		],
		[
			5.59,
			5.240252676230739e-14
		],
		[
			5.6,
			5.284661597215745e-14
		],
		[
			5.61,
			5.284661597215745e-14
		],
		[
			5.62,
			5.3290705182007514e-14
		],
		[
			5.63,
			5.3290705182007514e-14
		],
		[
			5.64,
			5.284661597215745e-14
		],
		[
			5.65,
			5.240252676230739e-14
		],
		[
			5.66,
			5.284661597215745e-14
		],
		[
			5.67,
			5.3290705182007514e-14
		],
		[
			5.68,
			5.3290705182007514e-14
		],
		[
			5.69,
			5.284661597215745e-14
		],
		[
			5.7,
			5.284661597215745e-14
		],
		[
			5.71,
			5.284661597215745e-14
		],
		[
			5.72,
			5.284661597215745e-14
		],
		[
			5.73,
			5.284661597215745e-14
		],
		[
			5.74,
			5.284661597215745e-14
		],
		[
			5.75,
			5.3290705182007514e-14
		],
		[
			5.76,
			5.3290705182007514e-14
		],
		[
			5.77,
			5.3290705182007514e-14
		],
		[
			5.78,
			5.284661597215745e-14
		],
		[
			5.79,
			5.284661597215745e-14
		],
		[
			5.8,
			5.3290705182007514e-14
		],
		[
			5.81,
			5.3290705182007514e-14
		],
		[
			5.82,
			5.284661597215745e-14
		],
		[
			5.83,
			5.3290705182007514e-14
		],
		[
			5.84,
			5.240252676230739e-14
		],
		[
			5.85,
			5.284661597215745e-14
		],
		[
			5.86,
			5.284661597215745e-14
		],
		[
			5.87,
			5.284661597215745e-14
		],
		[
			5.88,
			5.3290705182007514e-14
		],
		[
			5.89,
			5.240252676230739e-14
		],
		[
			5.9,
			5.3290705182007514e-14
		],
		[
			5.91,
			5.3290705182007514e-14
		],
		[
			5.92,
			5.3290705182007514e-14
		],
		[
			5.93,
			5.3290705182007514e-14
		],
		[
			5.94,
			5.284661597215745e-14
		],
		[
			5.95,
			5.3290705182007514e-14
		],
		[
			5.96,
			5.3290705182007514e-14
		],
		[
			5.97,
			5.284661597215745e-14
		],
		[
			5.98,
			5.240252676230739e-14
		],
		[
			5.99,
			5.3290705182007514e-14
		],
		[
			6.0,
			5.3734794391857577e-14
		],
		[
			6.01,
			5.284661597215745e-14
		],
		[
			6.02,
			5.284661597215745e-14
		],
		[
			6.03,
			5.284661597215745e-14
		],
		[
			6.04,
			5.3734794391857577e-14
		],
		[
			6.05,
			5.3290705182007514e-14
		],
		[
			6.06,
			5.284661597215745e-14
		],
		[
			6.07,
			5.3290705182007514e-14
		],
		[
			6.08,
			5.3290705182007514e-14
		],
		[
			6.09,
			5.284661597215745e-14
		],
		[
			6.1,
			5.240252676230739e-14
		],
		[
			6.11,
			5.284661597215745e-14
		],
		[
			6.12,
			5.284661597215745e-14
		],
		[
			6.13,
			5.3290705182007514e-14
		],
		[
			6.14,
			5.284661597215745e-14
		],
		[
			6.15,
			5.3290705182007514e-14
		],
		[
			6.16,
			5.240252676230739e-14
		],
		[
			6.17,
			5.3290705182007514e-14
		],
		[
			6.18,
			5.284661597215745e-14
		],
		[
			6.19,
			5.3290705182007514e-14
		],
		[
			6.2,
			5.284661597215745e-14
		],
		[
			6.21,
			5.240252676230739e-14
		],
		[
			6.22,
			5.284661597215745e-14
		],
		[
			6.23,
			5.284661597215745e-14
		],
		[
			6.24,
			5.240252676230739e-14
		],
		[
			6.25,
			5.284661597215745e-14
		],
		[
			6.26,
			5.240252676230739e-14
		],
		[
			6.27,
			5.240252676230739e-14
		],
		[
			6.28,
			5.284661597215745e-14
		],
		[
			6.29,
			5.3290705182007514e-14
		],
		[
			6.3,
			5.240252676230739e-14
		],
		[
			6.31,
			5.3290705182007514e-14
		],
		[
			6.32,
			5.284661597215745e-14
		],
		[
			6.33,
			5.3290705182007514e-14
		],
		[
			6.34,
			5.3290705182007514e-14
		],
		[
			6.35,
			5.284661597215745e-14
		],
		[
			6.36,
			5.3290705182007514e-14
		],
		[
			6.37,
			5.284661597215745e-14
		],
		[
			6.38,
			5.3290705182007514e-14
		],
		[
			6.39,
			5.240252676230739e-14
		],
		[
			6.4,
			5.284661597215745e-14
		],
		[
			6.41,
			5.284661597215745e-14
		],
		[
			6.42,
			5.284661597215745e-14
		],
		[
			6.43,
			5.284661597215745e-14
		],
		[
			6.44,
			5.284661597215745e-14
		],
		[
			6.45,
			5.284661597215745e-14
		],
		[
			6.46,
			5.3290705182007514e-14
		],
		[
			6.47,
			5.3290705182007514e-14
		],
		[
			6.48,
			5.240252676230739e-14
		],
		[
			6.49,
			5.3290705182007514e-14
		],
		[
			6.5,
			5.3290705182007514e-14
		],
		[
			6.51,
			5.284661597215745e-14
		],
		[
			6.52,
			5.284661597215745e-14
		],
		[
			6.53,
			5.3290705182007514e-14
		],
		[
			6.54,
			5.284661597215745e-14
		],
		[
			6.55,
			5.240252676230739e-14
		],
		[
			6.56,
			5.3290705182007514e-14
		],
		[
			6.57,
			5.3734794391857577e-14
		],
		[
			6.58,
			5.3290705182007514e-14
		],
		[
			6.59,
			5.3290705182007514e-14
		],
		[
			6.6,
			5.284661597215745e-14
		],
		[
			6.61,
			5.3290705182007514e-14
		],
		[
			6.62,
			5.3290705182007514e-14
		],
		[
			6.63,
			5.3290705182007514e-14
		],
		[
			6.64,
			5.3290705182007514e-14
		],
		[
			6.65,
			5.240252676230739e-14
		],
		[
			6.66,
			5.3734794391857577e-14
		],
		[
			6.67,
			5.284661597215745e-14
		],
		[
			6.68,
			5.3290705182007514e-14
		],
		[
			6.69,
			5.3290705182007514e-14
		],
		[
			6.7,
			5.284661597215745e-14
		],
		[
			6.71,
			5.284661597215745e-14
		],
		[
			6.72,
			5.240252676230739e-14
		],
		[
			6.73,
			5.3290705182007514e-14
		],
		[
			6.74,
			5.284661597215745e-14
		],
		[
			6.75,
			5.284661597215745e-14
		],
		[
			6.76,
			5.3290705182007514e-14
		],
		[
			6.77,
			5.284661597215745e-14
		],
		[
			6.78,
			5.284661597215745e-14
		],
		[
			6.79,
			5.3290705182007514e-14
		],
		[
			6.8,
			5.3290705182007514e-14
		],
		[
			6.81,
			5.3290705182007514e-14
		],
		[
			6.82,
			5.284661597215745e-14
		],
		[
			6.83,
			5.3290705182007514e-14
		],
		[
			6.84,
			5.3290705182007514e-14
		],
		[
			6.85,
			5.240252676230739e-14
		],
		[
			6.86,
			5.284661597215745e-14
		],
		[
			6.87,
			5.284661597215745e-14
		],
		[
			6.88,
			5.240252676230739e-14
		],
		[
			6.89,
			5.240252676230739e-14
		],
		[
			6.9,
			5.3290705182007514e-14
		],
		[
			6.91,
			5.284661597215745e-14
		],
		[
			6.92,
			5.240252676230739e-14
		],
		[
			6.93,
			5.284661597215745e-14
		],
		[
			6.94,
			5.3734794391857577e-14
		],
		[
			6.95,
			5.284661597215745e-14
		],
		[
			6.96,
			5.284661597215745e-14
		],
		[
			6.97,
			5.3290705182007514e-14
		],
		[
			6.98,
			5.284661597215745e-14
		],
		[
			6.99,
			5.284661597215745e-14
		],
		[
			7.0,
			5.240252676230739e-14
		],
		[
			7.01,
			5.284661597215745e-14
		],
		[
			7.02,
			5.3290705182007514e-14
		],
		[
			7.03,
			5.3290705182007514e-14
		],
		[
			7.04,
			5.3290705182007514e-14
		],
		[
			7.05,
			5.284661597215745e-14
		],
		[
			7.06,
			5.284661597215745e-14
		],
		[
			7.07,
			5.284661597215745e-14
		],
		[
			7.08,
			5.3290705182007514e-14
		],
		[
			7.09,
			5.284661597215745e-14
		],
		[
			7.1,
			5.284661597215745e-14
		],
		[
			7.11,
			5.3290705182007514e-14
		],
		[
			7.12,
			5.284661597215745e-14
		],
		[
			7.13,
			5.240252676230739e-14
		],
		[
			7.14,
			5.240252676230739e-14
		],
		[
			7.15,
			5.3290705182007514e-14
		],
		[
			7.16,
			5.284661597215745e-14
		],
		[
			7.17,
			5.284661597215745e-14
		],
		[
			7.18,
			5.284661597215745e-14
		],
		[
			7.19,
			5.284661597215745e-14
		],
		[
			7.2,
			5.240252676230739e-14
		],
		[
			7.21,
			5.3290705182007514e-14
		],
		[
			7.22,
			5.284661597215745e-14
		],
		[
			7.23,
			5.284661597215745e-14
		],
		[
			7.24,
			5.240252676230739e-14
		],
		[
			7.25,
			5.284661597215745e-14
		],
		[
			7.26,
			5.3290705182007514e-14
		],
		[
			7.27,
			5.3290705182007514e-14
		],
		[
			7.28,
			5.284661597215745e-14
		],
		[
			7.29,
			5.284661597215745e-14
		],
		[
			7.3,
			5.284661597215745e-14
		],
		[
			7.31,
			5.284661597215745e-14
		],
		[
			7.32,
			5.284661597215745e-14
		],
		[
			7.33,
			5.3290705182007514e-14
		],
		[
			7.34,
			5.3734794391857577e-14
		],
		[
			7.35,
			5.284661597215745e-14
		],
		[
			7.36,
			5.284661597215745e-14
		],
		[
			7.37,
			5.284661597215745e-14
		],
		[
			7.38,
			5.3734794391857577e-14
		],
		[
			7.39,
			5.240252676230739e-14
		],
		[
			7.4,
			5.284661597215745e-14
		],
		[
			7.41,
			5.284661597215745e-14
		],
		[
			7.42,
			5.284661597215745e-14
		],
		[
			7.43,
			5.240252676230739e-14
		],
		[
			7.44,
			5.240252676230739e-14
		],
		[
			7.45,
			5.284661597215745e-14
		],
		[
			7.46,
			5.284661597215745e-14
		],
		[
			7.47,
			5.284661597215745e-14
		],
		[
			7.48,
			5.284661597215745e-14
		],
		[
			7.49,
			5.284661597215745e-14
		],
		[
			7.5,
			5.240252676230739e-14
		],
		[
			7.51,
			5.284661597215745e-14
		],
		[
			7.52,
			5.3290705182007514e-14
		],
		[
			7.53,
			5.284661597215745e-14
		],
		[
			7.54,
			5.240252676230739e-14
		],
		[
			7.55,
			5.284661597215745e-14
		],
		[
			7.56,
			5.284661597215745e-14
		],
		[
			7.57,
			5.3290705182007514e-14
		],
		[
			7.58,
			5.284661597215745e-14
		],
		[
			7.59,
			5.284661597215745e-14
		],
		[
			7.6,
			5.284661597215745e-14
		],
		[
			7.61,
			5.284661597215745e-14
		],
		[
			7.62,
			5.284661597215745e-14
		],
		[
			7.63,
			5.3290705182007514e-14
		],
		[
			7.64,
			5.284661597215745e-14
		],
		[
			7.65,
			5.284661597215745e-14
		],
		[
			7.66,
			5.284661597215745e-14
		],
		[
			7.67,
			5.3290705182007514e-14
		],
		[
			7.68,
			5.284661597215745e-14
		],
		[
			7.69,
			5.3290705182007514e-14
		],
		[
			7.7,
			5.284661597215745e-14
		],
		[
			7.71,
			5.284661597215745e-14
		],
		[
			7.72,
			5.3290705182007514e-14
		],
		[
			7.73,
			5.240252676230739e-14
		],
		[
			7.74,
			5.284661597215745e-14
		],
		[
			7.75,
			5.3290705182007514e-14
		],
		[
			7.76,
			5.284661597215745e-14
		],
		[
			7.77,
			5.3290705182007514e-14
		],
		[
			7.78,
			5.3290705182007514e-14
		],
		[
			7.79,
			5.284661597215745e-14
		],
		[
			7.8,
			5.284661597215745e-14
		],
		[
			7.81,
			5.284661597215745e-14
		],
		[
			7.82,
			5.284661597215745e-14
		],
		[
			7.83,
			5.3290705182007514e-14
		],
		[
			7.84,
			5.284661597215745e-14
		],
		[
			7.85,
			5.3290705182007514e-14
		],
		[
			7.86,
			5.3290705182007514e-14
		],
		[
			7.87,
			5.240252676230739e-14
		],
		[
			7.88,
			5.284661597215745e-14
		],
		[
			7.89,
			5.284661597215745e-14
		],
		[
			7.9,
			5.284661597215745e-14
		],
		[
			7.91,
			5.284661597215745e-14
		],
		[
			7.92,
			5.284661597215745e-14
		],
		[
			7.93,
			5.3290705182007514e-14
		],
		[
			7.94,
			5.284661597215745e-14
		],
		[
			7.95,
			5.3290705182007514e-14
		],
		[
			7.96,
			5.3290705182007514e-14
		],
		[
			7.97,
			5.3290705182007514e-14
		],
		[
			7.98,
			5.284661597215745e-14
		],
		[
			7.99,
			5.284661597215745e-14
		],
		[
			8.0,
			5.3290705182007514e-14
		],
		[
			8.01,
			5.284661597215745e-14
		],
		[
			8.02,
			5.284661597215745e-14
		],
		[
			8.03,
			5.240252676230739e-14
		],
		[
			8.04,
			5.3290705182007514e-14
		],
		[
			8.05,
			5.3290705182007514e-14
		],
		[
			8.06,
			5.3290705182007514e-14
		],
		[
			8.07,
			5.284661597215745e-14
		],
		[
			8.08,
			5.284661597215745e-14
		],
		[
			8.09,
			5.3290705182007514e-14
		],
		[
			8.1,
			5.3290705182007514e-14
		],
		[
			8.11,
			5.3290705182007514e-14
		],
		[
			8.12,
			5.240252676230739e-14
		],
		[
			8.13,
			5.3290705182007514e-14
		],
		[
			8.14,
			5.3290705182007514e-14
		],
		[
			8.15,
			5.3734794391857577e-14
		],
		[
			8.16,
			5.3290705182007514e-14
		],
		[
			8.17,
			5.284661597215745e-14
		],
		[
			8.18,
			5.284661597215745e-14
		],
		[
			8.19,
			5.3290705182007514e-14
		],
		[
			8.2,
			5.3734794391857577e-14
		],
		[
			8.21,
			5.3290705182007514e-14
		],
		[
			8.22,
			5.3734794391857577e-14
		],
		[
			8.23,
			5.3290705182007514e-14
		],
		[
			8.24,
			5.417888360170764e-14
		],
		[
			8.25,
			5.3734794391857577e-14
		],
		[
			8.26,
			5.46229728115577e-14
		],
		[
			8.27,
			5.46229728115577e-14
		],
		[
			8.28,
			5.417888360170764e-14
		],
		[
			8.29,
			5.417888360170764e-14
		],
		[
			8.3,
			5.46229728115577e-14
		],
		[
			8.31,
			5.46229728115577e-14
		],
		[
			8.32,
			5.5067062021407764e-14
		],
		[
			8.33,
			5.46229728115577e-14
		],
		[
			8.34,
			5.551115123125783e-14
		],
		[
			8.35,
			5.551115123125783e-14
		],
		[
			8.36,
			5.595524044110789e-14
		],
		[
			8.37,
			5.684341886080802e-14
		],
		[
			8.38,
			5.639932965095795e-14
		],
		[
			8.39,
			5.684341886080802e-14
		],
		[
			8.4,
			5.639932965095795e-14
		],
		[
			8.41,
			5.728750807065808e-14
		],
		[
			8.42,
			5.773159728050814e-14
		],
		[
			8.43,
			5.773159728050814e-14
		],
		[
			8.44,
			5.81756864903582e-14
		],
		[
			8.45,
			5.861977570020827e-14
		],
		[
			8.46,
			5.906386491005833e-14
		],
		[
			8.47,
			5.906386491005833e-14
		],
		[
			8.48,
			5.950795411990839e-14
		],
		[
			8.49,
			5.995204332975845e-14
		],
		[
			8.5,
			5.995204332975845e-14
		],
		[
			8.51,
			6.039613253960852e-14
		],
		[
			8.52,
			6.039613253960852e-14
		],
		[
			8.53,
			6.128431095930864e-14
		],
		[
			8.54,
			6.128431095930864e-14
		],
		[
			8.55,
			6.128431095930864e-14
		],
		[
			8.56,
			6.17284001691587e-14
		],
		[
			8.57,
			6.17284001691587e-14
		],
		[
			8.58,
			6.217248937900877e-14
		],
		[
			8.59,
			6.261657858885883e-14
		],
		[
			8.6,
			6.261657858885883e-14
		],
		[
			8.61,
			6.350475700855895e-14
		],
		[
			8.62,
			6.350475700855895e-14
		],
		[
			8.63,
			6.394884621840902e-14
		],
		[
			8.64,
			6.394884621840902e-14
		],
		[
			8.65,
			6.439293542825908e-14
		],
		[
			8.66,
			6.52811138479592e-14
		],
		[
			8.67,
			6.483702463810914e-14
		],
		[
			8.68,
			6.572520305780927e-14
		],
		[
			8.69,
			6.661338147750939e-14
		],
		[
			8.7,
			6.661338147750939e-14
		],
		[
			8.71,
			6.705747068735946e-14
		],
		[
			8.72,
			6.705747068735946e-14
		],
		[
			8.73,
			6.838973831690964e-14
		],
		[
			8.74,
			6.838973831690964e-14
		],
		[
			8.75,
			6.972200594645983e-14
		],
		[
			8.76,
			6.972200594645983e-14
		],
		[
			8.77,
			7.016609515630989e-14
		],
		[
			8.78,
			7.105427357601002e-14
		],
		[
			8.79,
			7.194245199571014e-14
		],
		[
			8.8,
			7.194245199571014e-14
		],
		[
			8.81,
			7.283063041541027e-14
		],
		[
			8.82,
			7.327471962526033e-14
		],
		[
			8.83,
			7.460698725481052e-14
		],
		[
			8.84,
			7.505107646466058e-14
		],
		[
			8.85,
			7.549516567451064e-14
		],
		[
			8.86,
			7.682743330406083e-14
		],
		[
			8.87,
			7.771561172376096e-14
		],
		[
			8.88,
			7.771561172376096e-14
		],
		[
			8.89,
			7.904787935331115e-14
		],
		[
			8.9,
			8.038014698286133e-14
		],
		[
			8.91,
			8.171241461241152e-14
		],
		[
			8.92,
			8.215650382226158e-14
		],
		[
			8.93,
			8.348877145181177e-14
		],
		[
			8.94,
			8.393286066166183e-14
		],
		[
			8.95,
			8.526512829121202e-14
		],
		[
			8.96,
			8.615330671091215e-14
		],
		[
			8.97,
			8.837375276016246e-14
		],
		[
			8.98,
			8.881784197001252e-14
		],
		[
			8.99,
			9.059419880941277e-14
		],
		[
			9.0,
			9.192646643896296e-14
		],
		[
			9.01,
			9.370282327836321e-14
		],
		[
			9.02,
			9.50350909079134e-14
		],
		[
			9.03,
			9.636735853746359e-14
		],
		[
			9.04,
			9.769962616701378e-14
		],
		[
			9.05,
			9.903189379656396e-14
		],
		[
			9.06,
			1.0036416142611415e-13
		],
		[
			9.07,
			1.021405182655144e-13
		],
		[
			9.08,
			1.0347278589506459e-13
		],
		[
			9.09,
			1.0524914273446484e-13
		],
		[
			9.1,
			1.0613732115416497e-13
		],
		[
			9.11,
			1.0658141036401503e-13
		],
		[
			9.12,
			1.0658141036401503e-13
		],
		[
			9.13,
			1.0613732115416497e-13
		],
		[
			9.14,
			1.0658141036401503e-13
		],
		[
			9.15,
			1.0658141036401503e-13
		],
		[
			9.16,
			1.0613732115416497e-13
		],
		[
			9.17,
			1.0658141036401503e-13
		],
		[
			9.18,
			1.0613732115416497e-13
		],
		[
			9.19,
			1.0613732115416497e-13
		],
		[
			9.2,
			1.056932319443149e-13
		],
		[
			9.21,
			1.0613732115416497e-13
		],
		[
			9.22,
			1.0658141036401503e-13
		],
		[
			9.23,
			1.0613732115416497e-13
		],
		[
			9.24,
			1.0658141036401503e-13
		],
		[
			9.25,
			1.0658141036401503e-13
		],
		[
			9.26,
			1.0658141036401503e-13
		],
		[
			9.27,
			1.0613732115416497e-13
		],
		[
			9.28,
			1.0613732115416497e-13
		],
		[
			9.29,
			1.056932319443149e-13
		],
		[
			9.3,
			1.0658141036401503e-13
		],
		[
			9.31,
			1.0658141036401503e-13
		],
		[
			9.32,
			1.0613732115416497e-13
		],
		[
			9.33,
			1.0613732115416497e-13
		],
		[
			9.34,
			1.0658141036401503e-13
		],
		[
			9.35,
			1.0658141036401503e-13
		],
		[
			9.36,
			1.0658141036401503e-13
		],
		[
			9.37,
			1.0613732115416497e-13
		],
		[
			9.38,
			1.0613732115416497e-13
		],
		[
			9.39,
			1.0613732115416497e-13
		],
		[
			9.4,
			1.0613732115416497e-13
		],
		[
			9.41,
			1.056932319443149e-13
		],
		[
			9.42,
			1.0613732115416497e-13
		],
		[
			9.43,
			1.0658141036401503e-13
		],
		[
			9.44,
			1.0613732115416497e-13
		],
		[
			9.45,
			1.0658141036401503e-13
		],
		[
			9.46,
			1.0613732115416497e-13
		],
		[
			9.47,
			1.0613732115416497e-13
		],
		[
			9.48,
			1.056932319443149e-13
		],
		[
			9.49,
			1.056932319443149e-13
		],
		[
			9.5,
			1.0702549957386509e-13
		],
		[
			9.51,
			1.056932319443149e-13
		],
		[
			9.52,
			1.0613732115416497e-13
		],
		[
			9.53,
			1.0658141036401503e-13
		],
		[
			9.54,
			1.0658141036401503e-13
		],
		[
			9.55,
			1.0658141036401503e-13
		],
		[
			9.56,
			1.0613732115416497e-13
		],
		[
			9.57,
			1.0658141036401503e-13
		],
		[
			9.58,
			1.0702549957386509e-13
		],
		[
			9.59,
			1.056932319443149e-13
		],
		[
			9.6,
			1.0658141036401503e-13
		],
		[
			9.61,
			1.0702549957386509e-13
		],
		[
			9.62,
			1.0658141036401503e-13
		],
		[
			9.63,
			1.0613732115416497e-13
		],
		[
			9.64,
			1.0613732115416497e-13
		],
		[
			9.65,
			1.0613732115416497e-13
		],
		[
			9.66,
			1.0702549957386509e-13
		],
		[
			9.67,
			1.0658141036401503e-13
		],
		[
			9.68,
			1.0702549957386509e-13
		],
		[
			9.69,
			1.0658141036401503e-13
		],
		[
			9.7,
			1.0613732115416497e-13
		],
		[
			9.71,
			1.0658141036401503e-13
		],
		[
			9.72,
			1.0658141036401503e-13
		],
		[
			9.73,
			1.0613732115416497e-13
		],
		[
			9.74,
			1.0613732115416497e-13
		],
		[
			9.75,
			1.0658141036401503e-13
		],
		[
			9.76,
			1.0613732115416497e-13
		],
		[
			9.77,
			1.0658141036401503e-13
		],
		[
			9.78,
			1.0658141036401503e-13
		],
		[
			9.79,
			1.0613732115416497e-13
		],
		[
			9.8,
			1.0658141036401503e-13
		],
		[
			9.81,
			1.0613732115416497e-13
		],
		[
			9.82,
			1.0613732115416497e-13
		],
		[
			9.83,
			1.0613732115416497e-13
		],
		[
			9.84,
			1.0613732115416497e-13
		],
		[
			9.85,
			1.0658141036401503e-13
		],
		[
			9.86,
			1.0658141036401503e-13
		],
		[
			9.87,
			1.0613732115416497e-13
		],
		[
			9.88,
			1.0613732115416497e-13
		],
		[
			9.89,
			1.0613732115416497e-13
		],
		[
			9.9,
			1.0658141036401503e-13
		],
		[
			9.91,
			1.0613732115416497e-13
		],
		[
			9.92,
			1.056932319443149e-13
		],
		[
			9.93,
			1.0658141036401503e-13
		],
		[
			9.94,
			1.0613732115416497e-13
		],
		[
			9.95,
			1.0613732115416497e-13
		],
		[
			9.96,
			1.0658141036401503e-13
		],
		[
			9.97,
			1.0658141036401503e-13
		],
		[
			9.98,
			1.0658141036401503e-13
		],
		[
			9.99,
			1.0613732115416497e-13
		],
		[
			1.0e1,
			1.0613732115416497e-13
		],
		[
			1.001e1,
			1.0613732115416497e-13
		],
		[
			1.002e1,
			1.0613732115416497e-13
		],
		[
			1.003e1,
			1.0613732115416497e-13
		],
		[
			1.004e1,
			1.056932319443149e-13
		],
		[
			1.005e1,
			1.0658141036401503e-13
		],
		[
			1.006e1,
			1.0702549957386509e-13
		],
		[
			1.007e1,
			1.056932319443149e-13
		],
		[
			1.008e1,
			1.0613732115416497e-13
		],
		[
			1.009e1,
			1.0613732115416497e-13
		],
		[
			1.01e1,
			1.0613732115416497e-13
		],
		[
			1.011e1,
			1.0658141036401503e-13
		],
		[
			1.012e1,
			1.0613732115416497e-13
		],
		[
			1.013e1,
			1.0658141036401503e-13
		],
		[
			1.014e1,
			1.0658141036401503e-13
		],
		[
			1.015e1,
			1.0613732115416497e-13
		],
		[
			1.016e1,
			1.056932319443149e-13
		],
		[
			1.017e1,
			1.056932319443149e-13
		],
		[
			1.018e1,
			1.0613732115416497e-13
		],
		[
			1.019e1,
			1.0613732115416497e-13
		],
		[
			1.02e1,
			1.0613732115416497e-13
		],
		[
			1.021e1,
			1.0658141036401503e-13
		],
		[
			1.022e1,
			1.0613732115416497e-13
		],
		[
			1.023e1,
			1.056932319443149e-13
		],
		[
			1.024e1,
			1.0658141036401503e-13
		],
		[
			1.025e1,
			1.0613732115416497e-13
		],
		[
			1.026e1,
			1.0658141036401503e-13
		],
		[
			1.027e1,
			1.0658141036401503e-13
		],
		[
			1.028e1,
			1.0658141036401503e-13
		],
		[
			1.029e1,
			1.056932319443149e-13
		],
		[
			1.03e1,
			1.0658141036401503e-13
		],
		[
			1.031e1,
			1.0613732115416497e-13
		],
		[
			1.032e1,
			1.0613732115416497e-13
		],
		[
			1.033e1,
			1.0613732115416497e-13
		],
		[
			1.034e1,
			1.0702549957386509e-13
		],
		[
			1.035e1,
			1.0658141036401503e-13
		],
		[
			1.036e1,
			1.0613732115416497e-13
		],
		[
			1.037e1,
			1.0658141036401503e-13
		],
		[
			1.038e1,
			1.0658141036401503e-13
		],
		[
			1.039e1,
			1.0658141036401503e-13
		],
		[
			1.04e1,
			1.0658141036401503e-13
		],
		[
			1.041e1,
			1.0658141036401503e-13
		],
		[
			1.042e1,
			1.0658141036401503e-13
		],
		[
			1.043e1,
			1.0613732115416497e-13
		],
		[
			1.044e1,
			1.0658141036401503e-13
		],
		[
			1.045e1,
			1.056932319443149e-13
		],
		[
			1.046e1,
			1.0658141036401503e-13
		],
		[
			1.047e1,
			1.0613732115416497e-13
		],
		[
			1.048e1,
			1.056932319443149e-13
		],
		[
			1.049e1,
			1.0613732115416497e-13
		],
		[
			1.05e1,
			1.0658141036401503e-13
		],
		[
			1.051e1,
			1.0613732115416497e-13
		],
		[
			1.052e1,
			1.0613732115416497e-13
		],
		[
			1.053e1,
			1.0658141036401503e-13
		],
		[
			1.054e1,
			1.0613732115416497e-13
		],
		[
			1.055e1,
			1.0658141036401503e-13
		],
		[
			1.056e1,
			1.056932319443149e-13
		],
		[
			1.057e1,
			1.0613732115416497e-13
		],
		[
			1.058e1,
			1.0613732115416497e-13
		],
		[
			1.059e1,
			1.056932319443149e-13
		],
		[
			1.06e1,
			1.056932319443149e-13
		],
		[
			1.061e1,
			1.0658141036401503e-13
		],
		[
			1.062e1,
			1.0613732115416497e-13
		],
		[
			1.063e1,
			1.0613732115416497e-13
		],
		[
			1.064e1,
			1.0613732115416497e-13
		],
		[
			1.065e1,
			1.0658141036401503e-13
		],
		[
			1.066e1,
			1.0613732115416497e-13
		],
		[
			1.067e1,
			1.0613732115416497e-13
		],
		[
			1.068e1,
			1.0658141036401503e-13
		],
		[
			1.069e1,
			1.0613732115416497e-13
		],
		[
			1.07e1,
			1.0702549957386509e-13
		],
		[
			1.071e1,
			1.0658141036401503e-13
		],
		[
			1.072e1,
			1.0613732115416497e-13
		],
		[
			1.073e1,
			1.0702549957386509e-13
		],
		[
			1.074e1,
			1.0702549957386509e-13
		],
		[
			1.075e1,
			1.0613732115416497e-13
		],
		[
			1.076e1,
			1.0613732115416497e-13
		],
		[
			1.077e1,
			1.0658141036401503e-13
		],
		[
			1.078e1,
			1.0658141036401503e-13
		],
		[
			1.079e1,
			1.0658141036401503e-13
		],
		[
			1.08e1,
			1.0702549957386509e-13
		],
		[
			1.081e1,
			1.0613732115416497e-13
		],
		[
			1.082e1,
			1.0658141036401503e-13
		],
		[
			1.083e1,
			1.0702549957386509e-13
		],
		[
			1.084e1,
			1.0702549957386509e-13
		],
		[
			1.085e1,
			1.0613732115416497e-13
		],
		[
			1.086e1,
			1.0658141036401503e-13
		],
		[
			1.087e1,
			1.0613732115416497e-13
		],
		[
			1.088e1,
			1.0613732115416497e-13
		],
		[
			1.089e1,
			1.0702549957386509e-13
		],
		[
			1.09e1,
			1.0613732115416497e-13
		],
		[
			1.091e1,
			1.0702549957386509e-13
		],
		[
			1.092e1,
			1.0613732115416497e-13
		],
		[
			1.093e1,
			1.0613732115416497e-13
		],
		[
			1.094e1,
			1.0658141036401503e-13
		],
		[
			1.095e1,
			1.0658141036401503e-13
		],
		[
			1.096e1,
			1.0702549957386509e-13
		],
		[
			1.097e1,
			1.0658141036401503e-13
		],
		[
			1.098e1,
			1.0613732115416497e-13
		],
		[
			1.099e1,
			1.0658141036401503e-13
		],
		[
			1.1e1,
			1.0613732115416497e-13
		],
		[
			1.101e1,
			1.0613732115416497e-13
		],
		[
			1.102e1,
			1.0702549957386509e-13
		],
		[
			1.103e1,
			1.0658141036401503e-13
		],
		[
			1.104e1,
			1.0613732115416497e-13
		],
		[
			1.105e1,
			1.0702549957386509e-13
		],
		[
			1.106e1,
			1.0658141036401503e-13
		],
		[
			1.107e1,
			1.0658141036401503e-13
		],
		[
			1.108e1,
			1.056932319443149e-13
		],
		[
			1.109e1,
			1.0613732115416497e-13
		],
		[
			1.11e1,
			1.0658141036401503e-13
		],
		[
			1.111e1,
			1.0658141036401503e-13
		],
		[
			1.112e1,
			1.0658141036401503e-13
		],
		[
			1.113e1,
			1.0613732115416497e-13
		],
		[
			1.114e1,
			1.0658141036401503e-13
		],
		[
			1.115e1,
			1.0613732115416497e-13
		],
		[
			1.116e1,
			1.0658141036401503e-13
		],
		[
			1.117e1,
			1.0658141036401503e-13
		],
		[
			1.118e1,
			1.0613732115416497e-13
		],
		[
			1.119e1,
			1.0658141036401503e-13
		],
		[
			1.12e1,
			1.0613732115416497e-13
		],
		[
			1.121e1,
			1.0613732115416497e-13
		],
		[
			1.122e1,
			1.0658141036401503e-13
		],
		[
			1.123e1,
			1.0658141036401503e-13
		],
		[
			1.124e1,
			1.0658141036401503e-13
		],
		[
			1.125e1,
			1.0658141036401503e-13
		],
		[
			1.126e1,
			1.0702549957386509e-13
		],
		[
			1.127e1,
			1.0702549957386509e-13
		],
		[
			1.128e1,
			1.0658141036401503e-13
		],
		[
			1.129e1,
			1.0658141036401503e-13
		],
		[
			1.13e1,
			1.0613732115416497e-13
		],
		[
			1.131e1,
			1.0702549957386509e-13
		],
		[
			1.132e1,
			1.0613732115416497e-13
		],
		[
			1.133e1,
			1.0658141036401503e-13
		],
		[
			1.134e1,
			1.0658141036401503e-13
		],
		[
			1.135e1,
			1.0702549957386509e-13
		],
		[
			1.136e1,
			1.0658141036401503e-13
		],
		[
			1.137e1,
			1.0702549957386509e-13
		],
		[
			1.138e1,
			1.0702549957386509e-13
		],
		[
			1.139e1,
			1.0658141036401503e-13
		],
		[
			1.14e1,
			1.056932319443149e-13
		],
		[
			1.141e1,
			1.0613732115416497e-13
		],
		[
			1.142e1,
			1.056932319443149e-13
		],
		[
			1.143e1,
			1.0658141036401503e-13
		],
		[
			1.144e1,
			1.0613732115416497e-13
		],
		[
			1.145e1,
			1.0658141036401503e-13
		],
		[
			1.146e1,
			1.0658141036401503e-13
		],
		[
			1.147e1,
			1.0613732115416497e-13
		],
		[
			1.148e1,
			1.0658141036401503e-13
		],
		[
			1.149e1,
			1.0658141036401503e-13
		],
		[
			1.15e1,
			1.0658141036401503e-13
		],
		[
			1.151e1,
			1.0658141036401503e-13
		],
		[
			1.152e1,
			1.0658141036401503e-13
		],
		[
			1.153e1,
			1.0702549957386509e-13
		],
		[
			1.154e1,
			1.0658141036401503e-13
		],
		[
			1.155e1,
			1.0613732115416497e-13
		],
		[
			1.156e1,
			1.0702549957386509e-13
		],
		[
			1.157e1,
			1.0702549957386509e-13
		],
		[
			1.158e1,
			1.0658141036401503e-13
		],
		[
			1.159e1,
			1.0658141036401503e-13
		],
		[
			1.16e1,
			1.0658141036401503e-13
		],
		[
			1.161e1,
			1.0658141036401503e-13
		],
		[
			1.162e1,
			1.0613732115416497e-13
		],
		[
			1.163e1,
			1.0658141036401503e-13
		],
		[
			1.164e1,
			1.056932319443149e-13
		],
		[
			1.165e1,
			1.056932319443149e-13
		],
		[
			1.166e1,
			1.0613732115416497e-13
		],
		[
			1.167e1,
			1.0613732115416497e-13
		],
		[
			1.168e1,
			1.0613732115416497e-13
		],
		[
			1.169e1,
			1.0658141036401503e-13
		],
		[
			1.17e1,
			1.0658141036401503e-13
		],
		[
			1.171e1,
			1.0658141036401503e-13
		],
		[
			1.172e1,
			1.056932319443149e-13
		],
		[
			1.173e1,
			1.0658141036401503e-13
		],
		[
			1.174e1,
			1.0658141036401503e-13
		],
		[
			1.175e1,
			1.0702549957386509e-13
		],
		[
			1.176e1,
			1.0613732115416497e-13
		],
		[
			1.177e1,
			1.0613732115416497e-13
		],
		[
			1.178e1,
			1.0702549957386509e-13
		],
		[
			1.179e1,
			1.0658141036401503e-13
		],
		[
			1.18e1,
			1.0613732115416497e-13
		],
		[
			1.181e1,
			1.0658141036401503e-13
		],
		[
			1.182e1,
			1.0613732115416497e-13
		],
		[
			1.183e1,
			1.0658141036401503e-13
		],
		[
			1.184e1,
			1.0613732115416497e-13
		],
		[
			1.185e1,
			1.0613732115416497e-13
		],
		[
			1.186e1,
			1.0702549957386509e-13
		],
		[
			1.187e1,
			1.0613732115416497e-13
		],
		[
			1.188e1,
			1.0702549957386509e-13
		],
		[
			1.189e1,
			1.0613732115416497e-13
		],
		[
			1.19e1,
			1.0658141036401503e-13
		],
		[
			1.191e1,
			1.0658141036401503e-13
		],
		[
			1.192e1,
			1.0658141036401503e-13
		],
		[
			1.193e1,
			1.0658141036401503e-13
		],
		[
			1.194e1,
			1.056932319443149e-13
		],
		[
			1.195e1,
			1.0658141036401503e-13
		],
		[
			1.196e1,
			1.0702549957386509e-13
		],
		[
			1.197e1,
			1.0613732115416497e-13
		],
		[
			1.198e1,
			1.0613732115416497e-13
		],
		[
			1.199e1,
			1.0658141036401503e-13
		],
		[
			1.2e1,
			1.0702549957386509e-13
		],
		[
			1.201e1,
			1.0658141036401503e-13
		],
		[
			1.202e1,
			1.0658141036401503e-13
		],
		[
			1.203e1,
			1.0613732115416497e-13
		],
		[
			1.204e1,
			1.0613732115416497e-13
		],
		[
			1.205e1,
			1.0613732115416497e-13
		],
		[
			1.206e1,
			1.0658141036401503e-13
		],
		[
			1.207e1,
			1.0702549957386509e-13
		],
		[
			1.208e1,
			1.0658141036401503e-13
		],
		[
			1.209e1,
			1.0658141036401503e-13
		],
		[
			1.21e1,
			1.0613732115416497e-13
		],
		[
			1.211e1,
			1.0658141036401503e-13
		],
		[
			1.212e1,
			1.0702549957386509e-13
		],
		[
			1.213e1,
			1.0658141036401503e-13
		],
		[
			1.214e1,
			1.0658141036401503e-13
		],
		[
			1.215e1,
			1.056932319443149e-13
		],
		[
			1.216e1,
			1.0613732115416497e-13
		],
		[
			1.217e1,
			1.0702549957386509e-13
		],
		[
			1.218e1,
			1.0658141036401503e-13
		],
		[
			1.219e1,
			1.0613732115416497e-13
		],
		[
			1.22e1,
			1.0702549957386509e-13
		],
		[
			1.221e1,
			1.0702549957386509e-13
		],
		[
			1.222e1,
			1.0613732115416497e-13
		],
		[
			1.223e1,
			1.0613732115416497e-13
		],
		[
			1.224e1,
			1.0702549957386509e-13
		],
		[
			1.225e1,
			1.0702549957386509e-13
		],
		[
			1.226e1,
			1.0613732115416497e-13
		],
		[
			1.227e1,
			1.0613732115416497e-13
		],
		[
			1.228e1,
			1.0613732115416497e-13
		],
		[
			1.229e1,
			1.056932319443149e-13
		],
		[
			1.23e1,
			1.0702549957386509e-13
		],
		[
			1.231e1,
			1.0658141036401503e-13
		],
		[
			1.232e1,
			1.0658141036401503e-13
		],
		[
			1.233e1,
			1.0658141036401503e-13
		],
		[
			1.234e1,
			1.0613732115416497e-13
		],
		[
			1.235e1,
			1.0702549957386509e-13
		],
		[
			1.236e1,
			1.0658141036401503e-13
		],
		[
			1.237e1,
			1.0702549957386509e-13
		],
		[
			1.238e1,
			1.0658141036401503e-13
		],
		[
			1.239e1,
			1.0702549957386509e-13
		],
		[
			1.24e1,
			1.0702549957386509e-13
		],
		[
			1.241e1,
			1.0702549957386509e-13
		],
		[
			1.242e1,
			1.0658141036401503e-13
		],
		[
			1.243e1,
			1.0702549957386509e-13
		],
		[
			1.244e1,
			1.0613732115416497e-13
		],
		[
			1.245e1,
			1.0613732115416497e-13
		],
		[
			1.246e1,
			1.0658141036401503e-13
		],
		[
			1.247e1,
			1.0613732115416497e-13
		],
		[
			1.248e1,
			1.0658141036401503e-13
		],
		[
			1.249e1,
			1.0658141036401503e-13
		],
		[
			1.25e1,
			1.0613732115416497e-13
		],
		[
			1.251e1,
			1.0658141036401503e-13
		],
		[
			1.252e1,
			1.0658141036401503e-13
		],
		[
			1.253e1,
			1.0702549957386509e-13
		],
		[
			1.254e1,
			1.0702549957386509e-13
		],
		[
			1.255e1,
			1.0613732115416497e-13
		],
		[
			1.256e1,
			1.0613732115416497e-13
		],
		[
			1.257e1,
			1.056932319443149e-13
		],
		[
			1.258e1,
			1.0613732115416497e-13
		],
		[
			1.259e1,
			1.056932319443149e-13
		],
		[
			1.26e1,
			1.0702549957386509e-13
		],
		[
			1.261e1,
			1.0658141036401503e-13
		],
		[
			1.262e1,
			1.0658141036401503e-13
		],
		[
			1.263e1,
			1.0613732115416497e-13
		],
		[
			1.264e1,
			1.0613732115416497e-13
		],
		[
			1.265e1,
			1.0658141036401503e-13
		],
		[
			1.266e1,
			1.0613732115416497e-13
		],
		[
			1.267e1,
			1.0658141036401503e-13
		],
		[
			1.268e1,
			1.0658141036401503e-13
		],
		[
			1.269e1,
			1.0658141036401503e-13
		],
		[
			1.27e1,
			1.0613732115416497e-13
		],
		[
			1.271e1,
			1.0658141036401503e-13
		],
		[
			1.272e1,
			1.0658141036401503e-13
		],
		[
			1.273e1,
			1.0613732115416497e-13
		],
		[
			1.274e1,
			1.0658141036401503e-13
		],
		[
			1.275e1,
			1.0613732115416497e-13
		],
		[
			1.276e1,
			1.0702549957386509e-13
		],
		[
			1.277e1,
			1.0658141036401503e-13
		],
		[
			1.278e1,
			1.0613732115416497e-13
		],
		[
			1.279e1,
			1.0658141036401503e-13
		],
		[
			1.28e1,
			1.0658141036401503e-13
		],
		[
			1.281e1,
			1.0613732115416497e-13
		],
		[
			1.282e1,
			1.0702549957386509e-13
		],
		[
			1.283e1,
			1.0658141036401503e-13
		],
		[
			1.284e1,
			1.0658141036401503e-13
		],
		[
			1.285e1,
			1.0613732115416497e-13
		],
		[
			1.286e1,
			1.0658141036401503e-13
		],
		[
			1.287e1,
			1.0658141036401503e-13
		],
		[
			1.288e1,
			1.0613732115416497e-13
		],
		[
			1.289e1,
			1.0613732115416497e-13
		],
		[
			1.29e1,
			1.0658141036401503e-13
		],
		[
			1.291e1,
			1.0658141036401503e-13
		],
		[
			1.292e1,
			1.0702549957386509e-13
		],
		[
			1.293e1,
			1.0613732115416497e-13
		],
		[
			1.294e1,
			1.0658141036401503e-13
		],
		[
			1.295e1,
			1.056932319443149e-13
		],
		[
			1.296e1,
			1.0613732115416497e-13
		],
		[
			1.297e1,
			1.0702549957386509e-13
		],
		[
			1.298e1,
			1.0658141036401503e-13
		],
		[
			1.299e1,
			1.0702549957386509e-13
		],
		[
			1.3e1,
			1.0658141036401503e-13
		],
		[
			1.301e1,
			1.0658141036401503e-13
		],
		[
			1.302e1,
			1.0658141036401503e-13
		],
		[
			1.303e1,
			1.0613732115416497e-13
		],
		[
			1.304e1,
			1.0702549957386509e-13
		],
		[
			1.305e1,
			1.0613732115416497e-13
		],
		[
			1.306e1,
			1.056932319443149e-13
		],
		[
			1.307e1,
			1.0613732115416497e-13
		],
		[
			1.308e1,
			1.0658141036401503e-13
		],
		[
			1.309e1,
			1.0658141036401503e-13
		],
		[
			1.31e1,
			1.0613732115416497e-13
		],
		[
			1.311e1,
			1.0746958878371515e-13
		],
		[
			1.312e1,
			1.0746958878371515e-13
		],
		[
			1.313e1,
			1.0702549957386509e-13
		],
		[
			1.314e1,
			1.0791367799356522e-13
		],
		[
			1.315e1,
			1.0791367799356522e-13
		],
		[
			1.316e1,
			1.0880185641326534e-13
		],
		[
			1.317e1,
			1.0880185641326534e-13
		],
		[
			1.318e1,
			1.092459456231154e-13
		],
		[
			1.319e1,
			1.0880185641326534e-13
		],
		[
			1.32e1,
			1.0969003483296547e-13
		],
		[
			1.321e1,
			1.1102230246251565e-13
		],
		[
			1.322e1,
			1.1013412404281553e-13
		],
		[
			1.323e1,
			1.1102230246251565e-13
		],
		[
			1.324e1,
			1.1146639167236572e-13
		],
		[
			1.325e1,
			1.1235457009206584e-13
		],
		[
			1.326e1,
			1.1235457009206584e-13
		],
		[
			1.327e1,
			1.127986593019159e-13
		],
		[
			1.328e1,
			1.1368683772161603e-13
		],
		[
			1.329e1,
			1.141309269314661e-13
		],
		[
			1.33e1,
			1.141309269314661e-13
		],
		[
			1.331e1,
			1.1546319456101628e-13
		],
		[
			1.332e1,
			1.1546319456101628e-13
		],
		[
			1.333e1,
			1.163513729807164e-13
		],
		[
			1.334e1,
			1.1723955140041653e-13
		],
		[
			1.335e1,
			1.1812772982011666e-13
		],
		[
			1.336e1,
			1.1857181902996672e-13
		],
		[
			1.337e1,
			1.1945999744966684e-13
		],
		[
			1.338e1,
			1.199040866595169e-13
		],
		[
			1.339e1,
			1.2079226507921703e-13
		],
		[
			1.34e1,
			1.2168044349891716e-13
		],
		[
			1.341e1,
			1.2212453270876722e-13
		],
		[
			1.342e1,
			1.2301271112846734e-13
		],
		[
			1.343e1,
			1.2390088954816747e-13
		],
		[
			1.344e1,
			1.2434497875801753e-13
		],
		[
			1.345e1,
			1.2523315717771766e-13
		],
		[
			1.346e1,
			1.2656542480726785e-13
		],
		[
			1.347e1,
			1.283417816466681e-13
		],
		[
			1.348e1,
			1.2878587085651816e-13
		],
		[
			1.349e1,
			1.2922996006636822e-13
		],
		[
			1.35e1,
			1.3100631690576847e-13
		],
		[
			1.351e1,
			1.318944953254686e-13
		],
		[
			1.352e1,
			1.3322676295501878e-13
		],
		[
			1.353e1,
			1.3500311979441904e-13
		],
		[
			1.354e1,
			1.3722356584366935e-13
		],
		[
			1.355e1,
			1.376676550535194e-13
		],
		[
			1.356e1,
			1.4033219031261979e-13
		],
		[
			1.357e1,
			1.4210854715202004e-13
		],
		[
			1.358e1,
			1.4344081478157023e-13
		],
		[
			1.359e1,
			1.4654943925052066e-13
		],
		[
			1.36e1,
			1.4876988529977098e-13
		],
		[
			1.361e1,
			1.5054624213917123e-13
		],
		[
			1.362e1,
			1.532107773982716e-13
		],
		[
			1.363e1,
			1.5543122344752192e-13
		],
		[
			1.364e1,
			1.580957587066223e-13
		],
		[
			1.365e1,
			1.5987211554602254e-13
		],
		[
			1.366e1,
			1.5987211554602254e-13
		],
		[
			1.367e1,
			1.5987211554602254e-13
		],
		[
			1.368e1,
			1.603162047558726e-13
		],
		[
			1.369e1,
			1.5942802633617248e-13
		],
		[
			1.37e1,
			1.5942802633617248e-13
		],
		[
			1.371e1,
			1.5942802633617248e-13
		],
		[
			1.372e1,
			1.5942802633617248e-13
		],
		[
			1.373e1,
			1.5987211554602254e-13
		],
		[
			1.374e1,
			1.603162047558726e-13
		],
		[
			1.375e1,
			1.5942802633617248e-13
		],
		[
			1.376e1,
			1.5942802633617248e-13
		],
		[
			1.377e1,
			1.5987211554602254e-13
		],
		[
			1.378e1,
			1.5942802633617248e-13
		],
		[
			1.379e1,
			1.5942802633617248e-13
		],
		[
			1.38e1,
			1.5942802633617248e-13
		],
		[
			1.381e1,
			1.5942802633617248e-13
		],
		[
			1.382e1,
			1.5987211554602254e-13
		],
		[
			1.383e1,
			1.5987211554602254e-13
		],
		[
			1.384e1,
			1.5898393712632242e-13
		],
		[
			1.385e1,
			1.5987211554602254e-13
		],
		[
			1.386e1,
			1.5942802633617248e-13
		],
		[
			1.387e1,
			1.5942802633617248e-13
		],
		[
			1.388e1,
			1.5942802633617248e-13
		],
		[
			1.389e1,
			1.5987211554602254e-13
		],
		[
			1.39e1,
			1.5987211554602254e-13
		],
		[
			1.391e1,
			1.5942802633617248e-13
		],
		[
			1.392e1,
			1.5987211554602254e-13
		],
		[
			1.393e1,
			1.603162047558726e-13
		],
		[
			1.394e1,
			1.5987211554602254e-13
		],
		[
			1.395e1,
			1.5942802633617248e-13
		],
		[
			1.396e1,
			1.5942802633617248e-13
		],
		[
			1.397e1,
			1.603162047558726e-13
		],
		[
			1.398e1,
			1.5987211554602254e-13
		],
		[
			1.399e1,
			1.5987211554602254e-13
		],
		[
			1.4e1,
			1.5987211554602254e-13
		],
		[
			1.401e1,
			1.5942802633617248e-13
		],
		[
			1.402e1,
			1.5942802633617248e-13
		],
		[
			1.403e1,
			1.5942802633617248e-13
		],
		[
			1.404e1,
			1.603162047558726e-13
		],
		[
			1.405e1,
			1.5987211554602254e-13
		],
		[
			1.406e1,
			1.5942802633617248e-13
		],
		[
			1.407e1,
			1.603162047558726e-13
		],
		[
			1.408e1,
			1.5987211554602254e-13
		],
		[
			1.409e1,
			1.5942802633617248e-13
		],
		[
			1.41e1,
			1.5987211554602254e-13
		],
		[
			1.411e1,
			1.5987211554602254e-13
		],
		[
			1.412e1,
			1.5942802633617248e-13
		],
		[
			1.413e1,
			1.5987211554602254e-13
		],
		[
			1.414e1,
			1.5942802633617248e-13
		],
		[
			1.415e1,
			1.5942802633617248e-13
		],
		[
			1.416e1,
			1.603162047558726e-13
		],
		[
			1.417e1,
			1.603162047558726e-13
		],
		[
			1.418e1,
			1.5942802633617248e-13
		],
		[
			1.419e1,
			1.5942802633617248e-13
		],
		[
			1.42e1,
			1.603162047558726e-13
		],
		[
			1.421e1,
			1.5987211554602254e-13
		],
		[
			1.422e1,
			1.5987211554602254e-13
		],
		[
			1.423e1,
			1.5898393712632242e-13
		],
		[
			1.424e1,
			1.5987211554602254e-13
		],
		[
			1.425e1,
			1.5987211554602254e-13
		],
		[
			1.426e1,
			1.603162047558726e-13
		],
		[
			1.427e1,
			1.5942802633617248e-13
		],
		[
			1.428e1,
			1.5942802633617248e-13
		],
		[
			1.429e1,
			1.5987211554602254e-13
		],
		[
			1.43e1,
			1.5987211554602254e-13
		],
		[
			1.431e1,
			1.5898393712632242e-13
		],
		[
			1.432e1,
			1.5987211554602254e-13
		],
		[
			1.433e1,
			1.5898393712632242e-13
		],
		[
			1.434e1,
			1.5987211554602254e-13
		],
		[
			1.435e1,
			1.5987211554602254e-13
		],
		[
			1.436e1,
			1.5898393712632242e-13
		],
		[
			1.437e1,
			1.5987211554602254e-13
		],
		[
			1.438e1,
			1.5987211554602254e-13
		],
		[
			1.439e1,
			1.603162047558726e-13
		],
		[
			1.44e1,
			1.5942802633617248e-13
		],
		[
			1.441e1,
			1.5987211554602254e-13
		],
		[
			1.442e1,
			1.603162047558726e-13
		],
		[
			1.443e1,
			1.5942802633617248e-13
		],
		[
			1.444e1,
			1.5942802633617248e-13
		],
		[
			1.445e1,
			1.5987211554602254e-13
		],
		[
			1.446e1,
			1.603162047558726e-13
		],
		[
			1.447e1,
			1.603162047558726e-13
		],
		[
			1.448e1,
			1.5898393712632242e-13
		],
		[
			1.449e1,
			1.603162047558726e-13
		],
		[
			1.45e1,
			1.603162047558726e-13
		],
		[
			1.451e1,
			1.5942802633617248e-13
		],
		[
			1.452e1,
			1.603162047558726e-13
		],
		[
			1.453e1,
			1.5987211554602254e-13
		],
		[
			1.454e1,
			1.5987211554602254e-13
		],
		[
			1.455e1,
			1.603162047558726e-13
		],
		[
			1.456e1,
			1.5942802633617248e-13
		],
		[
			1.457e1,
			1.5987211554602254e-13
		],
		[
			1.458e1,
			1.5987211554602254e-13
		],
		[
			1.459e1,
			1.603162047558726e-13
		],
		[
			1.46e1,
			1.5942802633617248e-13
		],
		[
			1.461e1,
			1.603162047558726e-13
		],
		[
			1.462e1,
			1.5987211554602254e-13
		],
		[
			1.463e1,
			1.603162047558726e-13
		],
		[
			1.464e1,
			1.5898393712632242e-13
		],
		[
			1.465e1,
			1.5987211554602254e-13
		],
		[
			1.466e1,
			1.5942802633617248e-13
		],
		[
			1.467e1,
			1.5987211554602254e-13
		],
		[
			1.468e1,
			1.5987211554602254e-13
		],
		[
			1.469e1,
			1.5987211554602254e-13
		],
		[
			1.47e1,
			1.603162047558726e-13
		],
		[
			1.471e1,
			1.5987211554602254e-13
		],
		[
			1.472e1,
			1.603162047558726e-13
		],
		[
			1.473e1,
			1.5898393712632242e-13
		],
		[
			1.474e1,
			1.5987211554602254e-13
		],
		[
			1.475e1,
			1.5987211554602254e-13
		],
		[
			1.476e1,
			1.5942802633617248e-13
		],
		[
			1.477e1,
			1.5987211554602254e-13
		],
		[
			1.478e1,
			1.603162047558726e-13
		],
		[
			1.479e1,
			1.6076029396572267e-13
		],
		[
			1.48e1,
			1.603162047558726e-13
		],
		[
			1.481e1,
			1.5987211554602254e-13
		],
		[
			1.482e1,
			1.5987211554602254e-13
		],
		[
			1.483e1,
			1.5942802633617248e-13
		],
		[
			1.484e1,
			1.603162047558726e-13
		],
		[
			1.485e1,
			1.5987211554602254e-13
		],
		[
			1.486e1,
			1.5942802633617248e-13
		],
		[
			1.487e1,
			1.5987211554602254e-13
		],
		[
			1.488e1,
			1.603162047558726e-13
		],
		[
			1.489e1,
			1.5987211554602254e-13
		],
		[
			1.49e1,
			1.5987211554602254e-13
		],
		[
			1.491e1,
			1.5942802633617248e-13
		],
		[
			1.492e1,
			1.5987211554602254e-13
		],
		[
			1.493e1,
			1.5987211554602254e-13
		],
		[
			1.494e1,
			1.5987211554602254e-13
		],
		[
			1.495e1,
			1.5987211554602254e-13
		],
		[
			1.496e1,
			1.5987211554602254e-13
		],
		[
			1.497e1,
			1.5942802633617248e-13
		],
		[
			1.498e1,
			1.5987211554602254e-13
		],
		[
			1.499e1,
			1.5987211554602254e-13
		],
		[
			1.5e1,
			1.5942802633617248e-13
		],
		[
			1.501e1,
			1.5942802633617248e-13
		],
		[
			1.502e1,
			1.5987211554602254e-13
		],
		[
			1.503e1,
			1.5898393712632242e-13
		],
		[
			1.504e1,
			1.5942802633617248e-13
		],
		[
			1.505e1,
			1.5898393712632242e-13
		],
		[
			1.506e1,
			1.5942802633617248e-13
		],
		[
			1.507e1,
			1.5942802633617248e-13
		],
		[
			1.508e1,
			1.5942802633617248e-13
		],
		[
			1.509e1,
			1.5898393712632242e-13
		],
		[
			1.51e1,
			1.5898393712632242e-13
		],
		[
			1.511e1,
			1.5898393712632242e-13
		],
		[
			1.512e1,
			1.5942802633617248e-13
		],
		[
			1.513e1,
			1.5853984791647235e-13
		],
		[
			1.514e1,
			1.5898393712632242e-13
		],
		[
			1.515e1,
			1.580957587066223e-13
		],
		[
			1.516e1,
			1.5853984791647235e-13
		],
		[
			1.517e1,
			1.580957587066223e-13
		],
		[
			1.518e1,
			1.5720758028692217e-13
		],
		[
			1.519e1,
			1.580957587066223e-13
		],
		[
			1.52e1,
			1.580957587066223e-13
		],
		[
			1.521e1,
			1.5765166949677223e-13
		],
		[
			1.522e1,
			1.5720758028692217e-13
		],
		[
			1.523e1,
			1.5720758028692217e-13
		],
		[
			1.524e1,
			1.5720758028692217e-13
		],
		[
			1.525e1,
			1.567634910770721e-13
		],
		[
			1.526e1,
			1.638689184346731e-13
		],
		[
			1.527e1,
			1.7008616737257398e-13
		],
		[
			1.528e1,
			1.7630341631047486e-13
		],
		[
			1.529e1,
			1.900701818158268e-13
		],
		[
			1.53e1,
			2.1049828546892968e-13
		],
		[
			1.531e1,
			3.126388037344441e-13
		],
		[
			1.532e1,
			3.459454944731988e-13
		],
		[
			1.533e1,
			3.859135233597044e-13
		],
		[
			1.534e1,
			4.4142467459096224e-13
		],
		[
			1.535e1,
			5.617728504603292e-13
		],
		[
			1.536e1,
			6.363798377151397e-13
		],
		[
			1.537e1,
			7.251976796851523e-13
		],
		[
			1.538e1,
			8.943956686380261e-13
		],
		[
			1.539e1,
			9.965361869035405e-13
		],
		[
			1.54e1,
			1.1928236176572682e-12
		],
		[
			1.541e1,
			1.3349321648092882e-12
		],
		[
			1.542e1,
			1.5516476992161188e-12
		],
		[
			1.543e1,
			1.7830181775480014e-12
		],
		[
			1.544e1,
			2.0259349753359857e-12
		],
		[
			1.545e1,
			2.2093438190040615e-12
		],
		[
			1.546e1,
			2.474465077284549e-12
		],
		[
			1.547e1,
			2.738698157145336e-12
		],
		[
			1.548e1,
			3.0024871477962733e-12
		],
		[
			1.549e1,
			3.2747138334343617e-12
		],
		[
			1.55e1,
			3.539835091714849e-12
		],
		[
			1.551e1,
			3.810285420513537e-12
		],
		[
			1.552e1,
			4.000355602329364e-12
		],
		[
			1.553e1,
			4.2730263771773025e-12
		],
		[
			1.554e1,
			4.5217163346933376e-12
		],
		[
			1.555e1,
			4.767741756950272e-12
		],
		[
			1.556e1,
			5.013323089997357e-12
		],
		[
			1.557e1,
			5.162537064506978e-12
		],
		[
			1.558e1,
			5.3730353499759076e-12
		],
		[
			1.559e1,
			5.577316386506936e-12
		],
		[
			1.56e1,
			5.692335491858103e-12
		],
		[
			1.561e1,
			5.877076603155729e-12
		],
		[
			1.562e1,
			5.979661210631093e-12
		],
		[
			1.563e1,
			6.076028569168557e-12
		],
		[
			1.564e1,
			6.234568417085029e-12
		],
		[
			1.565e1,
			6.3091754043398396e-12
		],
		[
			1.566e1,
			6.439737632035758e-12
		],
		[
			1.567e1,
			6.503686478254167e-12
		],
		[
			1.568e1,
			6.554312648177074e-12
		],
		[
			1.569e1,
			6.661782236960789e-12
		],
		[
			1.57e1,
			6.7057470687359455e-12
		],
		[
			1.571e1,
			6.795897178335508e-12
		],
		[
			1.572e1,
			6.819877995667412e-12
		],
		[
			1.573e1,
			6.839417920900814e-12
		],
		[
			1.574e1,
			6.916245354204875e-12
		],
		[
			1.575e1,
			6.923350781562476e-12
		],
		[
			1.576e1,
			6.986855538571035e-12
		],
		[
			1.577e1,
			7.051248473999294e-12
		],
		[
			1.578e1,
			7.037481708493942e-12
		],
		[
			1.579e1,
			7.09432512735475e-12
		],
		[
			1.58e1,
			7.1520567246352584e-12
		],
		[
			1.581e1,
			7.2093442327059165e-12
		],
		[
			1.582e1,
			7.2026828945581656e-12
		],
		[
			1.583e1,
			7.2732930789243255e-12
		],
		[
			1.584e1,
			7.343903263290485e-12
		],
		[
			1.585e1,
			7.434497462099898e-12
		],
		[
			1.586e1,
			7.535749801945713e-12
		],
		[
			1.587e1,
			7.650768907296879e-12
		],
		[
			1.588e1,
			7.778666599733697e-12
		],
		[
			1.589e1,
			7.87325760143176e-12
		],
		[
			1.59e1,
			8.045120125643734e-12
		],
		[
			1.591e1,
			8.236522575089111e-12
		],
		[
			1.592e1,
			8.455458555545192e-12
		],
		[
			1.593e1,
			8.701483977802127e-12
		],
		[
			1.594e1,
			8.957279362675763e-12
		],
		[
			1.595e1,
			9.2210683533267e-12
		],
		[
			1.596e1,
			9.492406860545088e-12
		],
		[
			1.597e1,
			9.765077635393027e-12
		],
		[
			1.598e1,
			1.0027978447624264e-11
		],
		[
			1.599e1,
			1.028777063538655e-11
		],
		[
			1.6e1,
			1.0536460592902586e-11
		],
		[
			1.601e1,
			1.0758949287037467e-11
		],
		[
			1.602e1,
			1.0963674412778346e-11
		],
		[
			1.603e1,
			1.1071144001562061e-11
		],
		[
			1.604e1,
			1.1212808459504231e-11
		],
		[
			1.605e1,
			1.1313616710140195e-11
		],
		[
			1.606e1,
			1.1313616710140195e-11
		],
		[
			1.607e1,
			1.1340262062731199e-11
		],
		[
			1.608e1,
			1.128208637624084e-11
		],
		[
			1.609e1,
			1.1262102361797588e-11
		],
		[
			1.61e1,
			1.1153744594594173e-11
		],
		[
			1.611e1,
			1.1103118424671266e-11
		],
		[
			1.612e1,
			1.0981882070382198e-11
		],
		[
			1.613e1,
			1.0909939618386488e-11
		],
		[
			1.614e1,
			1.078159783673982e-11
		],
		[
			1.615e1,
			1.0657696947191653e-11
		],
		[
			1.616e1,
			1.0606626688058896e-11
		],
		[
			1.617e1,
			1.056310594549359e-11
		],
		[
			1.618e1,
			1.049871301006533e-11
		],
		[
			1.619e1,
			1.0488943047448629e-11
		],
		[
			1.62e1,
			1.0530243343964685e-11
		],
		[
			1.621e1,
			1.0587086762825493e-11
		],
		[
			1.622e1,
			1.0671463712697005e-11
		],
		[
			1.623e1,
			1.0772716052542819e-11
		],
		[
			1.624e1,
			1.0887735157893985e-11
		],
		[
			1.625e1,
			1.09934283898383e-11
		],
		[
			1.626e1,
			1.1124878795953919e-11
		],
		[
			1.627e1,
			1.1255885112859687e-11
		],
		[
			1.628e1,
			1.1374901021099504e-11
		],
		[
			1.629e1,
			1.1513456854572723e-11
		],
		[
			1.63e1,
			1.1648459974367142e-11
		],
		[
			1.631e1,
			1.1754153206311457e-11
		],
		[
			1.632e1,
			1.1820766587788967e-11
		],
		[
			1.633e1,
			1.1907363983709729e-11
		],
		[
			1.634e1,
			1.2002843163827492e-11
		],
		[
			1.635e1,
			1.2010392680394943e-11
		],
		[
			1.636e1,
			1.2011280858814644e-11
		],
		[
			1.637e1,
			1.2013945394073744e-11
		],
		[
			1.638e1,
			1.2001066806988092e-11
		],
		[
			1.639e1,
			1.198374732780394e-11
		],
		[
			1.64e1,
			1.1964207402570537e-11
		],
		[
			1.641e1,
			1.1944667477337134e-11
		],
		[
			1.642e1,
			1.191446941106733e-11
		],
		[
			1.643e1,
			1.191047260817868e-11
		],
		[
			1.644e1,
			1.1880274541908875e-11
		],
		[
			1.645e1,
			1.1861178705885322e-11
		],
		[
			1.646e1,
			1.184163878065192e-11
		],
		[
			1.647e1,
			1.184075060223222e-11
		],
		[
			1.648e1,
			1.1827872015146568e-11
		],
		[
			1.649e1,
			1.1885603612427076e-11
		],
		[
			1.65e1,
			1.1886491790846776e-11
		],
		[
			1.651e1,
			1.1957990153632636e-11
		],
		[
			1.652e1,
			1.2028600337998796e-11
		],
		[
			1.653e1,
			1.2084111489230054e-11
		],
		[
			1.654e1,
			1.2165823903842465e-11
		],
		[
			1.655e1,
			1.2243095426356376e-11
		],
		[
			1.656e1,
			1.2321699216499837e-11
		],
		[
			1.657e1,
			1.24065202555812e-11
		],
		[
			1.658e1,
			1.248778858098376e-11
		],
		[
			1.659e1,
			1.2513989844364914e-11
		],
		[
			1.66e1,
			1.2573497798484823e-11
		],
		[
			1.661e1,
			1.2644107982850983e-11
		],
		[
			1.662e1,
			1.2644552072060833e-11
		],
		[
			1.663e1,
			1.2647660696529783e-11
		],
		[
			1.664e1,
			1.2642331626011583e-11
		],
		[
			1.665e1,
			1.2658762926776035e-11
		],
		[
			1.666e1,
			1.2652101588628284e-11
		],
		[
			1.667e1,
			1.2645884339690383e-11
		],
		[
			1.668e1,
			1.2636558466283532e-11
		],
		[
			1.669e1,
			1.262678850366683e-11
		],
		[
			1.67e1,
			1.262145943314863e-11
		],
		[
			1.671e1,
			1.2630341217345631e-11
		],
		[
			1.672e1,
			1.2632117574185031e-11
		],
		[
			1.673e1,
			1.262678850366683e-11
		],
		[
			1.674e1,
			1.269118143909509e-11
		],
		[
			1.675e1,
			1.2756906642152899e-11
		],
		[
			1.676e1,
			1.2758682998992299e-11
		],
		[
			1.677e1,
			1.2823964112840258e-11
		],
		[
			1.678e1,
			1.2890133405107917e-11
		],
		[
			1.679e1,
			1.2962519946313478e-11
		],
		[
			1.68e1,
			1.3027356970951587e-11
		],
		[
			1.681e1,
			1.3107293028724598e-11
		],
		[
			1.682e1,
			1.3171241874943007e-11
		],
		[
			1.683e1,
			1.3241407970099317e-11
		],
		[
			1.684e1,
			1.3305356816317726e-11
		],
		[
			1.685e1,
			1.3432810419544694e-11
		],
		[
			1.686e1,
			1.3496315176553253e-11
		],
		[
			1.687e1,
			1.3560264022771662e-11
		],
		[
			1.688e1,
			1.3623768779780221e-11
		],
		[
			1.689e1,
			1.3704593015972932e-11
		],
		[
			1.69e1,
			1.3815615318435448e-11
		],
		[
			1.691e1,
			1.3878675986234157e-11
		],
		[
			1.692e1,
			1.3958612044007168e-11
		],
		[
			1.693e1,
			1.4022560890225577e-11
		],
		[
			1.694e1,
			1.4133583192688093e-11
		],
		[
			1.695e1,
			1.4213963339670954e-11
		],
		[
			1.696e1,
			1.4277912185889363e-11
		],
		[
			1.697e1,
			1.4341416942897922e-11
		],
		[
			1.698e1,
			1.446842645691504e-11
		],
		[
			1.699e1,
			1.4532819392343299e-11
		],
		[
			1.7e1,
			1.4595880060142008e-11
		],
		[
			1.701e1,
			1.4659828906360417e-11
		],
		[
			1.702e1,
			1.4723333663368976e-11
		],
		[
			1.703e1,
			1.4786838420377535e-11
		],
		[
			1.704e1,
			1.4851231355805794e-11
		],
		[
			1.705e1,
			1.4914736112814353e-11
		],
		[
			1.706e1,
			1.4978240869822912e-11
		],
		[
			1.707e1,
			1.504174562683147e-11
		],
		[
			1.708e1,
			1.510525038384003e-11
		],
		[
			1.709e1,
			1.516919923005844e-11
		],
		[
			1.71e1,
			1.5232259897857148e-11
		],
		[
			1.711e1,
			1.5231371719437448e-11
		],
		[
			1.712e1,
			1.5295764654865707e-11
		],
		[
			1.713e1,
			1.5359269411874266e-11
		],
		[
			1.714e1,
			1.5422330079672975e-11
		],
		[
			1.715e1,
			1.5485834836681533e-11
		],
		[
			1.716e1,
			1.5580425838379597e-11
		],
		[
			1.717e1,
			1.5579981749169747e-11
		],
		[
			1.718e1,
			1.5643042416968456e-11
		],
		[
			1.719e1,
			1.573985386471577e-11
		],
		[
			1.72e1,
			1.5804246800144028e-11
		],
		[
			1.721e1,
			1.5900614158681492e-11
		],
		[
			1.722e1,
			1.5994316981959855e-11
		],
		[
			1.723e1,
			1.609201660812687e-11
		],
		[
			1.724e1,
			1.6282974968362396e-11
		],
		[
			1.725e1,
			1.637667779164076e-11
		],
		[
			1.726e1,
			1.645661384941377e-11
		],
		[
			1.727e1,
			1.659961057498549e-11
		],
		[
			1.728e1,
			1.66715530269812e-11
		],
		[
			1.729e1,
			1.681677019860217e-11
		],
		[
			1.73e1,
			1.695887874575419e-11
		],
		[
			1.731e1,
			1.7040591160366603e-11
		],
		[
			1.732e1,
			1.7184476064358023e-11
		],
		[
			1.733e1,
			1.7327916879139593e-11
		],
		[
			1.734e1,
			1.7472689961550714e-11
		],
		[
			1.735e1,
			1.7544632413546424e-11
		],
		[
			1.736e1,
			1.7689405495957544e-11
		],
		[
			1.737e1,
			1.7833734489158815e-11
		],
		[
			1.738e1,
			1.7971402144212334e-11
		],
		[
			1.739e1,
			1.8113954780574204e-11
		],
		[
			1.74e1,
			1.8251178346417873e-11
		],
		[
			1.741e1,
			1.8387957823051693e-11
		],
		[
			1.742e1,
			1.8533174994672663e-11
		],
		[
			1.743e1,
			1.8669066292886782e-11
		],
		[
			1.744e1,
			1.880451350189105e-11
		],
		[
			1.745e1,
			1.894218115694457e-11
		],
		[
			1.746e1,
			1.9023449482347132e-11
		],
		[
			1.747e1,
			1.91588966913514e-11
		],
		[
			1.748e1,
			1.929612025719507e-11
		],
		[
			1.749e1,
			1.943334382303874e-11
		],
		[
			1.75e1,
			1.956967921046271e-11
		],
		[
			1.751e1,
			1.970645868709653e-11
		],
		[
			1.752e1,
			1.9842794074520498e-11
		],
		[
			1.753e1,
			1.9980905818783867e-11
		],
		[
			1.754e1,
			2.0117685295417687e-11
		],
		[
			1.755e1,
			2.0254464772051506e-11
		],
		[
			1.756e1,
			2.0401458300511877e-11
		],
		[
			1.757e1,
			2.0539125955565396e-11
		],
		[
			1.758e1,
			2.0676349521409065e-11
		],
		[
			1.759e1,
			2.0887291896087845e-11
		],
		[
			1.76e1,
			2.1026291818770915e-11
		],
		[
			1.761e1,
			2.1165291741453984e-11
		],
		[
			1.762e1,
			2.1378898651391864e-11
		],
		[
			1.763e1,
			2.1517010395655234e-11
		],
		[
			1.764e1,
			2.1654678050708753e-11
		],
		[
			1.765e1,
			2.1802115668378974e-11
		],
		[
			1.766e1,
			2.1941115591062044e-11
		],
		[
			1.767e1,
			2.2081003692164813e-11
		],
		[
			1.768e1,
			2.2220447704057733e-11
		],
		[
			1.769e1,
			2.2361668072790053e-11
		],
		[
			1.77e1,
			2.2508217512040574e-11
		],
		[
			1.771e1,
			2.2644552899464543e-11
		],
		[
			1.772e1,
			2.2781332376098362e-11
		],
		[
			1.773e1,
			2.298605750183924e-11
		],
		[
			1.774e1,
			2.312283697847306e-11
		],
		[
			1.775e1,
			2.326450143641523e-11
		],
		[
			1.776e1,
			2.347100291899551e-11
		],
		[
			1.777e1,
			2.3605561949580078e-11
		],
		[
			1.778e1,
			2.3805402094012607e-11
		],
		[
			1.779e1,
			2.3955060157732078e-11
		],
		[
			1.78e1,
			2.4154012123744906e-11
		],
		[
			1.781e1,
			2.4303226098254527e-11
		],
		[
			1.782e1,
			2.4508395313205256e-11
		],
		[
			1.783e1,
			2.4650947949567126e-11
		],
		[
			1.784e1,
			2.4792168318299446e-11
		],
		[
			1.785e1,
			2.4936053222290866e-11
		],
		[
			1.786e1,
			2.5085267196800487e-11
		],
		[
			1.787e1,
			2.5235369349729808e-11
		],
		[
			1.788e1,
			2.537881016451138e-11
		],
		[
			1.789e1,
			2.5528024139021e-11
		],
		[
			1.79e1,
			2.567190904301242e-11
		],
		[
			1.791e1,
			2.5830004801719042e-11
		],
		[
			1.792e1,
			2.5973889705710462e-11
		],
		[
			1.793e1,
			2.6124435947849634e-11
		],
		[
			1.794e1,
			2.6259439067644053e-11
		],
		[
			1.795e1,
			2.6466828728644032e-11
		],
		[
			1.796e1,
			2.6612045900265002e-11
		],
		[
			1.797e1,
			2.6825208720993032e-11
		],
		[
			1.798e1,
			2.702593704384526e-11
		],
		[
			1.799e1,
			2.717026603704653e-11
		],
		[
			1.8e1,
			2.737809978725636e-11
		],
		[
			1.801e1,
			2.759259487561394e-11
		],
		[
			1.802e1,
			2.772759799540836e-11
		],
		[
			1.803e1,
			2.793498765640834e-11
		],
		[
			1.804e1,
			2.808553389854751e-11
		],
		[
			1.805e1,
			2.822808653490938e-11
		],
		[
			1.806e1,
			2.837330370653035e-11
		],
		[
			1.807e1,
			2.851541225368237e-11
		],
		[
			1.808e1,
			2.8745006375174853e-11
		],
		[
			1.809e1,
			2.8911539828868627e-11
		],
		[
			1.81e1,
			2.912692309564591e-11
		],
		[
			1.811e1,
			2.9332092310596636e-11
		],
		[
			1.812e1,
			2.956257461050882e-11
		],
		[
			1.813e1,
			2.9793056910421e-11
		],
		[
			1.814e1,
			3.008926441339099e-11
		],
		[
			1.815e1,
			3.0330848943549427e-11
		],
		[
			1.816e1,
			3.054712038874641e-11
		],
		[
			1.817e1,
			3.086242372773995e-11
		],
		[
			1.818e1,
			3.1103120079478686e-11
		],
		[
			1.819e1,
			3.135358639383412e-11
		],
		[
			1.82e1,
			3.161781947369491e-11
		],
		[
			1.821e1,
			3.182165642101609e-11
		],
		[
			1.822e1,
			3.207700771667987e-11
		],
		[
			1.823e1,
			3.232125678209741e-11
		],
		[
			1.824e1,
			3.257438763171194e-11
		],
		[
			1.825e1,
			3.281774851870978e-11
		],
		[
			1.826e1,
			3.307265572516371e-11
		],
		[
			1.827e1,
			3.33226779503093e-11
		],
		[
			1.828e1,
			3.356337430204803e-11
		],
		[
			1.829e1,
			3.377786939040561e-11
		],
		[
			1.83e1,
			3.3997693549281394e-11
		],
		[
			1.831e1,
			3.4232172652082227e-11
		],
		[
			1.832e1,
			3.446265495199441e-11
		],
		[
			1.833e1,
			3.468425546770959e-11
		],
		[
			1.834e1,
			3.491384958920207e-11
		],
		[
			1.835e1,
			3.516253954671811e-11
		],
		[
			1.836e1,
			3.538991322216134e-11
		],
		[
			1.837e1,
			3.5639047268887225e-11
		],
		[
			1.838e1,
			3.587308228247821e-11
		],
		[
			1.839e1,
			3.6127101310512444e-11
		],
		[
			1.84e1,
			3.637135037592998e-11
		],
		[
			1.841e1,
			3.6638692080259716e-11
		],
		[
			1.842e1,
			3.683009452970509e-11
		],
		[
			1.843e1,
			3.707434359512263e-11
		],
		[
			1.844e1,
			3.7342129388662215e-11
		],
		[
			1.845e1,
			3.758904298933885e-11
		],
		[
			1.846e1,
			3.779421220428958e-11
		],
		[
			1.847e1,
			3.8054004392051866e-11
		],
		[
			1.848e1,
			3.8324898810060404e-11
		],
		[
			1.849e1,
			3.860112229858714e-11
		],
		[
			1.85e1,
			3.892663968940724e-11
		],
		[
			1.851e1,
			3.922107083553783e-11
		],
		[
			1.852e1,
			3.9540370977420025e-11
		],
		[
			1.853e1,
			3.986722063586967e-11
		],
		[
			1.854e1,
			4.020650479219512e-11
		],
		[
			1.855e1,
			4.051958768513941e-11
		],
		[
			1.856e1,
			4.084599325437921e-11
		],
		[
			1.857e1,
			4.1100900460833145e-11
		],
		[
			1.858e1,
			4.132738595785668e-11
		],
		[
			1.859e1,
			4.156941457722496e-11
		],
		[
			1.86e1,
			4.172395762225278e-11
		],
		[
			1.861e1,
			4.1958880814263466e-11
		],
		[
			1.862e1,
			4.214451010398079e-11
		],
		[
			1.863e1,
			4.234346206999362e-11
		],
		[
			1.864e1,
			4.261346830958246e-11
		],
		[
			1.865e1,
			4.289457677941755e-11
		],
		[
			1.866e1,
			4.319078428238754e-11
		],
		[
			1.867e1,
			4.352829208187359e-11
		],
		[
			1.868e1,
			4.383471363667013e-11
		],
		[
			1.869e1,
			4.411804255255447e-11
		],
		[
			1.87e1,
			4.439959511159941e-11
		],
		[
			1.871e1,
			4.4656722764102597e-11
		],
		[
			1.872e1,
			4.4868553317201076e-11
		],
		[
			1.873e1,
			4.511502282866786e-11
		],
		[
			1.874e1,
			4.534106423648154e-11
		],
		[
			1.875e1,
			4.559286281846653e-11
		],
		[
			1.876e1,
			4.580380519314531e-11
		],
		[
			1.877e1,
			4.611111492636155e-11
		],
		[
			1.878e1,
			4.636868666807459e-11
		],
		[
			1.879e1,
			4.6633807926355075e-11
		],
		[
			1.88e1,
			4.6977977063988874e-11
		],
		[
			1.881e1,
			4.7261305979873214e-11
		],
		[
			1.882e1,
			4.7554848947584105e-11
		],
		[
			1.883e1,
			4.785505325344275e-11
		],
		[
			1.884e1,
			4.8133053098808887e-11
		],
		[
			1.885e1,
			4.8343995473487666e-11
		],
		[
			1.886e1,
			4.8616666248335605e-11
		],
		[
			1.887e1,
			4.885425397560539e-11
		],
		[
			1.888e1,
			4.915357010304433e-11
		],
		[
			1.889e1,
			4.942624087789227e-11
		],
		[
			1.89e1,
			4.977396272920487e-11
		],
		[
			1.891e1,
			5.015454718204637e-11
		],
		[
			1.892e1,
			5.0595527767427484e-11
		],
		[
			1.893e1,
			5.1035176085179046e-11
		],
		[
			1.894e1,
			5.1526338751273215e-11
		],
		[
			1.895e1,
			5.199973784897338e-11
		],
		[
			1.896e1,
			5.242872802568854e-11
		],
		[
			1.897e1,
			5.289013671472276e-11
		],
		[
			1.898e1,
			5.327249752440366e-11
		],
		[
			1.899e1,
			5.363132160596251e-11
		],
		[
			1.9e1,
			5.395905944283186e-11
		],
		[
			1.901e1,
			5.4299675866786856e-11
		],
		[
			1.902e1,
			5.4655391323876756e-11
		],
		[
			1.903e1,
			5.504485756091526e-11
		],
		[
			1.904e1,
			5.547073911316147e-11
		],
		[
			1.905e1,
			5.5918825125900185e-11
		],
		[
			1.906e1,
			5.6405102810686e-11
		],
		[
			1.907e1,
			5.6911364509915074e-11
		],
		[
			1.908e1,
			5.74260639041313e-11
		],
		[
			1.909e1,
			5.792077928390427e-11
		],
		[
			1.91e1,
			5.821121362714621e-11
		],
		[
			1.911e1,
			5.84710058149085e-11
		],
		[
			1.912e1,
			5.870015584719113e-11
		],
		[
			1.913e1,
			5.892131227369646e-11
		],
		[
			1.914e1,
			5.909450706553798e-11
		],
		[
			1.915e1,
			5.927303092789771e-11
		],
		[
			1.916e1,
			5.943689984633238e-11
		],
		[
			1.917e1,
			5.964073679365356e-11
		],
		[
			1.918e1,
			5.976241723715248e-11
		],
		[
			1.919e1,
			5.990763440877345e-11
		],
		[
			1.92e1,
			6.005329566960427e-11
		],
		[
			1.921e1,
			6.013367581658713e-11
		],
		[
			1.922e1,
			6.02549121708762e-11
		],
		[
			1.923e1,
			6.047118361607318e-11
		],
		[
			1.924e1,
			6.06497074784329e-11
		],
		[
			1.925e1,
			6.085398851496393e-11
		],
		[
			1.926e1,
			6.113953787689752e-11
		],
		[
			1.927e1,
			6.145128850221226e-11
		],
		[
			1.928e1,
			6.178701994485891e-11
		],
		[
			1.929e1,
			6.210987280041991e-11
		],
		[
			1.93e1,
			6.240830074943915e-11
		],
		[
			1.931e1,
			6.264899710117788e-11
		],
		[
			1.932e1,
			6.27680130094177e-11
		],
		[
			1.933e1,
			6.28035401462057e-11
		],
		[
			1.934e1,
			6.282263598222926e-11
		],
		[
			1.935e1,
			6.282885323116716e-11
		],
		[
			1.936e1,
			6.291100973498942e-11
		],
		[
			1.937e1,
			6.299050170355258e-11
		],
		[
			1.938e1,
			6.316236422776456e-11
		],
		[
			1.939e1,
			6.336309255061678e-11
		],
		[
			1.94e1,
			6.358247262028272e-11
		],
		[
			1.941e1,
			6.378675365681374e-11
		],
		[
			1.942e1,
			6.400879826173878e-11
		],
		[
			1.943e1,
			6.41535713441499e-11
		],
		[
			1.944e1,
			6.437650412749463e-11
		],
		[
			1.945e1,
			6.451950085306635e-11
		],
		[
			1.946e1,
			6.473221958458453e-11
		],
		[
			1.947e1,
			6.49316156398072e-11
		],
		[
			1.948e1,
			6.512212991083288e-11
		],
		[
			1.949e1,
			6.533529273156091e-11
		],
		[
			1.95e1,
			6.550449072051379e-11
		],
		[
			1.951e1,
			6.572475896859942e-11
		],
		[
			1.952e1,
			6.594058632458655e-11
		],
		[
			1.953e1,
			6.617106862449873e-11
		],
		[
			1.954e1,
			6.641531768991626e-11
		],
		[
			1.955e1,
			6.662981277827384e-11
		],
		[
			1.956e1,
			6.682787656586697e-11
		],
		[
			1.957e1,
			6.708988919967851e-11
		],
		[
			1.958e1,
			6.741673885812816e-11
		],
		[
			1.959e1,
			6.77595757281324e-11
		],
		[
			1.96e1,
			6.818412501274906e-11
		],
		[
			1.961e1,
			6.854339318351776e-11
		],
		[
			1.962e1,
			6.895417570262907e-11
		],
		[
			1.963e1,
			6.926681450636352e-11
		],
		[
			1.964e1,
			6.951195175020075e-11
		],
		[
			1.965e1,
			6.974731903142128e-11
		],
		[
			1.966e1,
			6.997913359896302e-11
		],
		[
			1.967e1,
			7.028733151059896e-11
		],
		[
			1.968e1,
			7.061418116904861e-11
		],
		[
			1.969e1,
			7.088241105179804e-11
		],
		[
			1.97e1,
			7.118972078501429e-11
		],
		[
			1.971e1,
			7.138956092944682e-11
		],
		[
			1.972e1,
			7.154499215289434e-11
		],
		[
			1.973e1,
			7.170397609002066e-11
		],
		[
			1.974e1,
			7.177058947149817e-11
		],
		[
			1.975e1,
			7.188249995238039e-11
		],
		[
			1.976e1,
			7.204814522765446e-11
		],
		[
			1.977e1,
			7.226308440522189e-11
		],
		[
			1.978e1,
			7.250511302459017e-11
		],
		[
			1.979e1,
			7.276224067709336e-11
		],
		[
			1.98e1,
			7.298606163885779e-11
		],
		[
			1.981e1,
			7.316769412568647e-11
		],
		[
			1.982e1,
			7.323874839926248e-11
		],
		[
			1.983e1,
			7.328226914182778e-11
		],
		[
			1.984e1,
			7.330891449441879e-11
		],
		[
			1.985e1,
			7.33728633406372e-11
		],
		[
			1.986e1,
			7.34261540458192e-11
		],
		[
			1.987e1,
			7.349454378413611e-11
		],
		[
			1.988e1,
			7.356559805771212e-11
		],
		[
			1.989e1,
			7.363309961760933e-11
		],
		[
			1.99e1,
			7.368816667963074e-11
		],
		[
			1.991e1,
			7.37578886855772e-11
		],
		[
			1.992e1,
			7.383205158362216e-11
		],
		[
			1.993e1,
			7.387690459381702e-11
		],
		[
			1.994e1,
			7.394662659976348e-11
		],
		[
			1.995e1,
			7.403011537121529e-11
		],
		[
			1.996e1,
			7.41064987153095e-11
		],
		[
			1.997e1,
			7.418554659466281e-11
		],
		[
			1.998e1,
			7.427525261505252e-11
		],
		[
			1.999e1,
			7.433698101522168e-11
		],
		[
			2.0e1,
			7.442224614351289e-11
		],
		[
			2.001e1,
			7.445288829899255e-11
		],
		[
			2.002e1,
			7.451550487758141e-11
		],
		[
			2.003e1,
			7.456391060145506e-11
		],
		[
			2.004e1,
			7.463674123187047e-11
		],
		[
			2.005e1,
			7.468736740179338e-11
		],
		[
			2.006e1,
			7.473843766092614e-11
		],
		[
			2.007e1,
			7.47797379574422e-11
		],
		[
			2.008e1,
			7.48383577331424e-11
		],
		[
			2.009e1,
			7.488276665412741e-11
		],
		[
			2.01e1,
			7.494538323271627e-11
		],
		[
			2.011e1,
			7.502887200416808e-11
		],
		[
			2.012e1,
			7.509237676117664e-11
		],
		[
			2.013e1,
			7.516165467791325e-11
		],
		[
			2.014e1,
			7.520606359889825e-11
		],
		[
			2.015e1,
			7.530287504664557e-11
		],
		[
			2.016e1,
			7.536682389286398e-11
		],
		[
			2.017e1,
			7.542455549014448e-11
		],
		[
			2.018e1,
			7.545697400246354e-11
		],
		[
			2.019e1,
			7.551559377816375e-11
		],
		[
			2.02e1,
			7.55462359336434e-11
		],
		[
			2.021e1,
			7.559730619277616e-11
		],
		[
			2.022e1,
			7.564926463032862e-11
		],
		[
			2.023e1,
			7.570966076286822e-11
		],
		[
			2.024e1,
			7.579226135590034e-11
		],
		[
			2.025e1,
			7.584199934740354e-11
		],
		[
			2.026e1,
			7.587752648419155e-11
		],
		[
			2.027e1,
			7.59321494570031e-11
		],
		[
			2.028e1,
			7.595923889880396e-11
		],
		[
			2.029e1,
			7.601519413924507e-11
		],
		[
			2.03e1,
			7.611333785462193e-11
		],
		[
			2.031e1,
			7.6199047072123e-11
		],
		[
			2.032e1,
			7.62745422377975e-11
		],
		[
			2.033e1,
			7.639444632445702e-11
		],
		[
			2.034e1,
			7.654987754790454e-11
		],
		[
			2.035e1,
			7.663603085461546e-11
		],
		[
			2.036e1,
			7.657829925733495e-11
		],
		[
			2.037e1,
			7.652678490899234e-11
		],
		[
			2.038e1,
			7.654543665580604e-11
		],
		[
			2.039e1,
			7.654277212054694e-11
		],
		[
			2.04e1,
			7.65689733839281e-11
		],
		[
			2.041e1,
			7.661826728622145e-11
		],
		[
			2.042e1,
			7.665468260142916e-11
		],
		[
			2.043e1,
			7.670442059293237e-11
		],
		[
			2.044e1,
			7.670575286056192e-11
		],
		[
			2.045e1,
			7.669953561162401e-11
		],
		[
			2.046e1,
			7.668488066769896e-11
		],
		[
			2.047e1,
			7.666889345614436e-11
		],
		[
			2.048e1,
			7.672928958868397e-11
		],
		[
			2.049e1,
			7.674438862181887e-11
		],
		[
			2.05e1,
			7.676703717152122e-11
		],
		[
			2.051e1,
			7.677991575860688e-11
		],
		[
			2.052e1,
			7.679368252411223e-11
		],
		[
			2.053e1,
			7.678702118596448e-11
		],
		[
			2.054e1,
			7.679989977305013e-11
		],
		[
			2.055e1,
			7.681766334144413e-11
		],
		[
			2.056e1,
			7.684830549692379e-11
		],
		[
			2.057e1,
			7.69326824467953e-11
		],
		[
			2.058e1,
			7.69566632641272e-11
		],
		[
			2.059e1,
			7.689626713158759e-11
		],
		[
			2.06e1,
			7.69202479489195e-11
		],
		[
			2.061e1,
			7.69477814799302e-11
		],
		[
			2.062e1,
			7.689715531000729e-11
		],
		[
			2.063e1,
			7.685807545954049e-11
		],
		[
			2.064e1,
			7.683231828536918e-11
		],
		[
			2.065e1,
			7.680478475435848e-11
		],
		[
			2.066e1,
			7.681633107381458e-11
		],
		[
			2.067e1,
			7.687583902793449e-11
		],
		[
			2.068e1,
			7.689404668553834e-11
		],
		[
			2.069e1,
			7.687228631425569e-11
		],
		[
			2.07e1,
			7.685185821060259e-11
		],
		[
			2.071e1,
			7.681189018171608e-11
		],
		[
			2.072e1,
			7.680922564645698e-11
		],
		[
			2.073e1,
			7.684120006956618e-11
		],
		[
			2.074e1,
			7.690470482657474e-11
		],
		[
			2.075e1,
			7.69433405878317e-11
		],
		[
			2.076e1,
			7.702460891323426e-11
		],
		[
			2.077e1,
			7.69309060899559e-11
		],
		[
			2.078e1,
			7.681899560907368e-11
		],
		[
			2.079e1,
			7.669642698715506e-11
		],
		[
			2.08e1,
			7.662004364306085e-11
		],
		[
			2.081e1,
			7.671463464475892e-11
		],
		[
			2.082e1,
			7.69326824467953e-11
		],
		[
			2.083e1,
			7.684430869403513e-11
		],
		[
			2.084e1,
			7.683720326667753e-11
		],
		[
			2.085e1,
			7.687628311714434e-11
		],
		[
			2.086e1,
			7.671863144764757e-11
		],
		[
			2.087e1,
			7.671818735843772e-11
		],
		[
			2.088e1,
			7.680434066514863e-11
		],
		[
			2.089e1,
			7.682521285801158e-11
		],
		[
			2.09e1,
			7.687050995741629e-11
		],
		[
			2.091e1,
			7.687850356319359e-11
		],
		[
			2.092e1,
			7.685807545954049e-11
		],
		[
			2.093e1,
			7.678924163201373e-11
		],
		[
			2.094e1,
			7.675859947653407e-11
		],
		[
			2.095e1,
			7.685274638902229e-11
		],
		[
			2.096e1,
			7.69300179115362e-11
		],
		[
			2.097e1,
			7.689715531000729e-11
		],
		[
			2.098e1,
			7.69442287662514e-11
		],
		[
			2.099e1,
			7.69202479489195e-11
		],
		[
			2.1e1,
			7.681633107381458e-11
		],
		[
			2.101e1,
			7.669909152241416e-11
		],
		[
			2.102e1,
			7.671152602028997e-11
		],
		[
			2.103e1,
			7.686873360057689e-11
		],
		[
			2.104e1,
			7.688694125818074e-11
		],
		[
			2.105e1,
			7.688649716897089e-11
		],
		[
			2.106e1,
			7.681411062776533e-11
		],
		[
			2.107e1,
			7.672351642895592e-11
		],
		[
			2.108e1,
			7.668132795402016e-11
		],
		[
			2.109e1,
			7.669820334399446e-11
		],
		[
			2.11e1,
			7.678346847228568e-11
		],
		[
			2.111e1,
			7.673905955130067e-11
		],
		[
			2.112e1,
			7.667866341876106e-11
		],
		[
			2.113e1,
			7.672751323184457e-11
		],
		[
			2.114e1,
			7.671419055554907e-11
		],
		[
			2.115e1,
			7.669065382742701e-11
		],
		[
			2.116e1,
			7.669731516557476e-11
		],
		[
			2.117e1,
			7.671419055554907e-11
		],
		[
			2.118e1,
			7.670086787925356e-11
		],
		[
			2.119e1,
			7.667821932955121e-11
		],
		[
			2.12e1,
			7.672662505342487e-11
		],
		[
			2.121e1,
			7.671463464475892e-11
		],
		[
			2.122e1,
			7.674882951391737e-11
		],
		[
			2.123e1,
			7.673550683762187e-11
		],
		[
			2.124e1,
			7.673861546209082e-11
		],
		[
			2.125e1,
			7.667422252666256e-11
		],
		[
			2.126e1,
			7.668976564900731e-11
		],
		[
			2.127e1,
			7.675060587075677e-11
		],
		[
			2.128e1,
			7.672040780448697e-11
		],
		[
			2.129e1,
			7.665468260142916e-11
		],
		[
			2.13e1,
			7.667022572377391e-11
		],
		[
			2.131e1,
			7.668843338137776e-11
		],
		[
			2.132e1,
			7.666933754535421e-11
		],
		[
			2.133e1,
			7.669065382742701e-11
		],
		[
			2.134e1,
			7.664935353091096e-11
		],
		[
			2.135e1,
			7.65867369523221e-11
		],
		[
			2.136e1,
			7.65849605954827e-11
		],
		[
			2.137e1,
			7.664846535249126e-11
		],
		[
			2.138e1,
			7.65849605954827e-11
		],
		[
			2.139e1,
			7.66009478070373e-11
		],
		[
			2.14e1,
			7.659695100414865e-11
		],
		[
			2.141e1,
			7.656764111629855e-11
		],
		[
			2.142e1,
			7.655032163711439e-11
		],
		[
			2.143e1,
			7.65600915997311e-11
		],
		[
			2.144e1,
			7.654277212054694e-11
		],
		[
			2.145e1,
			7.653344624714009e-11
		],
		[
			2.146e1,
			7.650768907296879e-11
		],
		[
			2.147e1,
			7.653477851476964e-11
		],
		[
			2.148e1,
			7.647571464985958e-11
		],
		[
			2.149e1,
			7.648326416642703e-11
		],
		[
			2.15e1,
			7.648592870168613e-11
		],
		[
			2.151e1,
			7.647349420381033e-11
		],
		[
			2.152e1,
			7.646505650882318e-11
		],
		[
			2.153e1,
			7.640021948418507e-11
		],
		[
			2.154e1,
			7.640554855470327e-11
		],
		[
			2.155e1,
			7.640599264391312e-11
		],
		[
			2.156e1,
			7.641576260652982e-11
		],
		[
			2.157e1,
			7.637712684527287e-11
		],
		[
			2.158e1,
			7.636691279344632e-11
		],
		[
			2.159e1,
			7.635181376031142e-11
		],
		[
			2.16e1,
			7.634026744085531e-11
		],
		[
			2.161e1,
			7.634382015453411e-11
		],
		[
			2.162e1,
			7.62843122004142e-11
		],
		[
			2.163e1,
			7.62674368104399e-11
		],
		[
			2.164e1,
			7.62203633541958e-11
		],
		[
			2.165e1,
			7.62185869973564e-11
		],
		[
			2.166e1,
			7.620482023185104e-11
		],
		[
			2.167e1,
			7.615419406192814e-11
		],
		[
			2.168e1,
			7.615552632955769e-11
		],
		[
			2.169e1,
			7.607647845020438e-11
		],
		[
			2.17e1,
			7.617728670084034e-11
		],
		[
			2.171e1,
			7.608536023440138e-11
		],
		[
			2.172e1,
			7.607914298546348e-11
		],
		[
			2.173e1,
			7.610312380279538e-11
		],
		[
			2.174e1,
			7.611955510355983e-11
		],
		[
			2.175e1,
			7.606582030916798e-11
		],
		[
			2.176e1,
			7.610667651647418e-11
		],
		[
			2.177e1,
			7.600720053346777e-11
		],
		[
			2.178e1,
			7.602496410186177e-11
		],
		[
			2.179e1,
			7.602052320976327e-11
		],
		[
			2.18e1,
			7.601963503134357e-11
		],
		[
			2.181e1,
			7.593348172463266e-11
		],
		[
			2.182e1,
			7.591172135335e-11
		],
		[
			2.183e1,
			7.592282358359626e-11
		],
		[
			2.184e1,
			7.592726447569476e-11
		],
		[
			2.185e1,
			7.58983986770545e-11
		],
		[
			2.186e1,
			7.58708651460438e-11
		],
		[
			2.187e1,
			7.585443384527935e-11
		],
		[
			2.188e1,
			7.579226135590034e-11
		],
		[
			2.189e1,
			7.581801853007164e-11
		],
		[
			2.19e1,
			7.582423577900954e-11
		],
		[
			2.191e1,
			7.573097704494103e-11
		],
		[
			2.192e1,
			7.579581406957914e-11
		],
		[
			2.193e1,
			7.573586202624938e-11
		],
		[
			2.194e1,
			7.572209526074403e-11
		],
		[
			2.195e1,
			7.570788440602882e-11
		],
		[
			2.196e1,
			7.55480122904828e-11
		],
		[
			2.197e1,
			7.563549786482326e-11
		],
		[
			2.198e1,
			7.561462567196031e-11
		],
		[
			2.199e1,
			7.558309533806096e-11
		],
		[
			2.2e1,
			7.552669600841e-11
		],
		[
			2.201e1,
			7.531175683084257e-11
		],
		[
			2.202e1,
			7.537082069575263e-11
		],
		[
			2.203e1,
			7.525891021487041e-11
		],
		[
			2.204e1,
			7.533351720212522e-11
		],
		[
			2.205e1,
			7.531353318768197e-11
		],
		[
			2.206e1,
			7.508704769065844e-11
		],
		[
			2.207e1,
			7.522427125650211e-11
		],
		[
			2.208e1,
			7.51914086549732e-11
		],
		[
			2.209e1,
			7.510303490221304e-11
		],
		[
			2.21e1,
			7.51914086549732e-11
		],
		[
			2.211e1,
			7.501066434656423e-11
		],
		[
			2.212e1,
			7.510081445616379e-11
		],
		[
			2.213e1,
			7.497868992345502e-11
		],
		[
			2.214e1,
			7.491651743407601e-11
		],
		[
			2.215e1,
			7.488898390306531e-11
		],
		[
			2.216e1,
			7.48303641273651e-11
		],
		[
			2.217e1,
			7.473976992855569e-11
		],
		[
			2.218e1,
			7.461897766347647e-11
		],
		[
			2.219e1,
			7.456391060145506e-11
		],
		[
			2.22e1,
			7.443956562269705e-11
		],
		[
			2.221e1,
			7.432809923102468e-11
		],
		[
			2.222e1,
			7.427125581216387e-11
		],
		[
			2.223e1,
			7.504707966177193e-11
		],
		[
			2.224e1,
			7.376721455898405e-11
		],
		[
			2.225e1,
			7.397149559551508e-11
		],
		[
			2.226e1,
			7.396172563289838e-11
		],
		[
			2.227e1,
			7.438716309593474e-11
		],
		[
			2.228e1,
			7.403988533383199e-11
		],
		[
			2.229e1,
			7.364375775864573e-11
		],
		[
			2.23e1,
			7.351053099569071e-11
		],
		[
			2.231e1,
			7.37667704697742e-11
		],
		[
			2.232e1,
			7.373257560061575e-11
		],
		[
			2.233e1,
			7.314415739756441e-11
		],
		[
			2.234e1,
			7.249711941881287e-11
		],
		[
			2.235e1,
			7.264899792858159e-11
		],
		[
			2.236e1,
			7.301137472381924e-11
		],
		[
			2.237e1,
			7.287193071192632e-11
		],
		[
			2.238e1,
			7.295541948337814e-11
		],
		[
			2.239e1,
			7.33799687679948e-11
		],
		[
			2.24e1,
			7.230704923699705e-11
		],
		[
			2.241e1,
			7.326717010869288e-11
		],
		[
			2.242e1,
			7.217071384957308e-11
		],
		[
			2.243e1,
			7.313660788099696e-11
		],
		[
			2.244e1,
			7.194334017412984e-11
		],
		[
			2.245e1,
			7.297762394387064e-11
		],
		[
			2.246e1,
			7.158318382494144e-11
		],
		[
			2.247e1,
			7.263700751991564e-11
		],
		[
			2.248e1,
			7.114531186402928e-11
		],
		[
			2.249e1,
			7.202061169664375e-11
		],
		[
			2.25e1,
			7.046052630244048e-11
		],
		[
			2.251e1,
			7.407585655982984e-11
		],
		[
			2.252e1,
			7.23092696830463e-11
		],
		[
			2.253e1,
			7.143130531517272e-11
		],
		[
			2.254e1,
			7.188782902289859e-11
		],
		[
			2.255e1,
			7.275735569578501e-11
		],
		[
			2.256e1,
			7.291900416817043e-11
		],
		[
			2.257e1,
			7.219957964821333e-11
		],
		[
			2.258e1,
			7.176481631177012e-11
		],
		[
			2.259e1,
			7.213074582068657e-11
		],
		[
			2.26e1,
			7.264544521490279e-11
		],
		[
			2.261e1,
			7.234879362272295e-11
		],
		[
			2.262e1,
			7.145573022171448e-11
		],
		[
			2.263e1,
			7.112488376037618e-11
		],
		[
			2.264e1,
			7.251754752246597e-11
		],
		[
			2.265e1,
			7.277423108575931e-11
		],
		[
			2.266e1,
			7.323075479348518e-11
		],
		[
			2.267e1,
			7.3367534270119e-11
		],
		[
			2.268e1,
			7.325562378923678e-11
		],
		[
			2.269e1,
			7.310063665499911e-11
		],
		[
			2.27e1,
			7.296607762441454e-11
		],
		[
			2.271e1,
			7.309397531685136e-11
		],
		[
			2.272e1,
			7.325429152160723e-11
		],
		[
			2.273e1,
			7.343370356238665e-11
		],
		[
			2.274e1,
			7.33861860169327e-11
		],
		[
			2.275e1,
			7.333200713333099e-11
		],
		[
			2.276e1,
			7.361755649526458e-11
		],
		[
			2.277e1,
			7.354516995405902e-11
		],
		[
			2.278e1,
			7.363931686654723e-11
		],
		[
			2.279e1,
			7.362865872551083e-11
		],
		[
			2.28e1,
			7.359313158872283e-11
		],
		[
			2.281e1,
			7.363043508235023e-11
		],
		[
			2.282e1,
			7.357314757427957e-11
		],
		[
			2.283e1,
			7.358069709084702e-11
		],
		[
			2.284e1,
			7.356071307640377e-11
		],
		[
			2.285e1,
			7.354072906196052e-11
		],
		[
			2.286e1,
			7.355582809509542e-11
		],
		[
			2.287e1,
			7.352740638566502e-11
		],
		[
			2.288e1,
			7.349720831939521e-11
		],
		[
			2.289e1,
			7.348921471361791e-11
		],
		[
			2.29e1,
			7.345724029050871e-11
		],
		[
			2.291e1,
			7.34314831163374e-11
		],
		[
			2.292e1,
			7.33995086932282e-11
		],
		[
			2.293e1,
			7.33657579132796e-11
		],
		[
			2.294e1,
			7.333333940096054e-11
		],
		[
			2.295e1,
			7.330269724548089e-11
		],
		[
			2.296e1,
			7.327072282237168e-11
		],
		[
			2.297e1,
			7.324407746978068e-11
		],
		[
			2.298e1,
			7.321476758193057e-11
		],
		[
			2.299e1,
			7.319389538906762e-11
		],
		[
			2.3e1,
			7.317124683936527e-11
		],
		[
			2.301e1,
			7.314193695151516e-11
		],
		[
			2.302e1,
			7.310996252840596e-11
		],
		[
			2.303e1,
			7.308509353265435e-11
		],
		[
			2.304e1,
			7.30597804476929e-11
		],
		[
			2.305e1,
			7.302114468643595e-11
		],
		[
			2.306e1,
			7.299938431515329e-11
		],
		[
			2.307e1,
			7.297717985466079e-11
		],
		[
			2.308e1,
			7.294120862866293e-11
		],
		[
			2.309e1,
			7.291678372212118e-11
		],
		[
			2.31e1,
			7.288480929901198e-11
		],
		[
			2.311e1,
			7.285860803563082e-11
		],
		[
			2.312e1,
			7.282974223699057e-11
		],
		[
			2.313e1,
			7.280753777649807e-11
		],
		[
			2.314e1,
			7.277245472891991e-11
		],
		[
			2.315e1,
			7.274447710869936e-11
		],
		[
			2.316e1,
			7.27067295258621e-11
		],
		[
			2.317e1,
			7.268585733299915e-11
		],
		[
			2.318e1,
			7.264855383937174e-11
		],
		[
			2.319e1,
			7.263301071702699e-11
		],
		[
			2.32e1,
			7.260547718601629e-11
		],
		[
			2.321e1,
			7.257394685211693e-11
		],
		[
			2.322e1,
			7.254596923189638e-11
		],
		[
			2.323e1,
			7.251665934404627e-11
		],
		[
			2.324e1,
			7.248734945619617e-11
		],
		[
			2.325e1,
			7.245581912229682e-11
		],
		[
			2.326e1,
			7.241984789629896e-11
		],
		[
			2.327e1,
			7.239764343580646e-11
		],
		[
			2.328e1,
			7.237455079689425e-11
		],
		[
			2.329e1,
			7.2345684998254e-11
		],
		[
			2.33e1,
			7.23154869319842e-11
		],
		[
			2.331e1,
			7.228484477650454e-11
		],
		[
			2.332e1,
			7.225597897786429e-11
		],
		[
			2.333e1,
			7.222711317922403e-11
		],
		[
			2.334e1,
			7.219869146979363e-11
		],
		[
			2.335e1,
			7.216982567115338e-11
		],
		[
			2.336e1,
			7.213740715883432e-11
		],
		[
			2.337e1,
			7.211031771703347e-11
		],
		[
			2.338e1,
			7.208278418602276e-11
		],
		[
			2.339e1,
			7.205613883343176e-11
		],
		[
			2.34e1,
			7.20183912505945e-11
		],
		[
			2.341e1,
			7.19837522922262e-11
		],
		[
			2.342e1,
			7.193312612230329e-11
		],
		[
			2.343e1,
			7.193134976546389e-11
		],
		[
			2.344e1,
			7.188871720131829e-11
		],
		[
			2.345e1,
			7.187361816818338e-11
		],
		[
			2.346e1,
			7.185274597532043e-11
		],
		[
			2.347e1,
			7.181588657090288e-11
		],
		[
			2.348e1,
			7.177680672043607e-11
		],
		[
			2.349e1,
			7.175726679520267e-11
		],
		[
			2.35e1,
			7.173373006708061e-11
		],
		[
			2.351e1,
			7.168887705688576e-11
		],
		[
			2.352e1,
			7.165956716903565e-11
		],
		[
			2.353e1,
			7.16395831545924e-11
		],
		[
			2.354e1,
			7.16049441962241e-11
		],
		[
			2.355e1,
			7.158185155731189e-11
		],
		[
			2.356e1,
			7.153699854711704e-11
		],
		[
			2.357e1,
			7.152811676292004e-11
		],
		[
			2.358e1,
			7.146683245196073e-11
		],
		[
			2.359e1,
			7.144329572383867e-11
		],
		[
			2.36e1,
			7.12430114901963e-11
		],
		[
			2.361e1,
			7.128342360829265e-11
		],
		[
			2.362e1,
			7.086820019708284e-11
		],
		[
			2.363e1,
			7.075273700252183e-11
		],
		[
			2.364e1,
			7.090728004754965e-11
		],
		[
			2.365e1,
			7.045342087508288e-11
		],
		[
			2.366e1,
			7.06035230280122e-11
		],
		[
			2.367e1,
			6.894396165080252e-11
		],
		[
			2.368e1,
			6.974643085300158e-11
		],
		[
			2.369e1,
			7.005906965673603e-11
		],
		[
			2.37e1,
			6.77453648734172e-11
		],
		[
			2.371e1,
			5.617373233235412e-11
		],
		[
			2.372e1,
			-1.8498980125514208e-11
		],
		[
			2.373e1,
			-5.5849991298373425e-11
		],
		[
			2.374e1,
			-1.6219958709484672e-10
		],
		[
			2.375e1,
			-1.2365530821512039e-10
		],
		[
			2.376e1,
			-8.724176936425465e-11
		],
		[
			2.377e1,
			-3.094204892306607e-10
		],
		[
			2.378e1,
			-6.278928488256952e-10
		],
		[
			2.379e1,
			-1.0216782975192018e-9
		],
		[
			2.38e1,
			-2.199616044862296e-9
		],
		[
			2.381e1,
			-5.177668516154199e-9
		],
		[
			2.382e1,
			-3.414490912234669e-10
		],
		[
			2.383e1,
			-1.7707169064351547e-11
		],
		[
			2.384e1,
			3.603162213039468e-11
		],
		[
			2.385e1,
			6.652411954632953e-11
		],
		[
			2.386e1,
			6.938849494986243e-11
		],
		[
			2.387e1,
			7.05786540322606e-11
		],
		[
			2.388e1,
			7.049605343922849e-11
		],
		[
			2.389e1,
			7.066880414186016e-11
		],
		[
			2.39e1,
			7.065237284109571e-11
		],
		[
			2.391e1,
			7.0598193957494e-11
		],
		[
			2.392e1,
			7.05990821359137e-11
		],
		[
			2.393e1,
			7.057732176463105e-11
		],
		[
			2.394e1,
			7.055156459045975e-11
		],
		[
			2.395e1,
			7.05280278623377e-11
		],
		[
			2.396e1,
			7.050315886658609e-11
		],
		[
			2.397e1,
			7.041700555987518e-11
		],
		[
			2.398e1,
			7.043388094984948e-11
		],
		[
			2.399e1,
			7.041967009513428e-11
		],
		[
			2.4e1,
			7.039746563464178e-11
		],
		[
			2.401e1,
			7.037392890651972e-11
		],
		[
			2.402e1,
			7.035039217839767e-11
		],
		[
			2.403e1,
			7.032463500422637e-11
		],
		[
			2.404e1,
			7.030287463294371e-11
		],
		[
			2.405e1,
			7.026468296089661e-11
		],
		[
			2.406e1,
			7.02522484630208e-11
		],
		[
			2.407e1,
			7.01936286873206e-11
		],
		[
			2.408e1,
			7.018430281391375e-11
		],
		[
			2.409e1,
			7.017009195919854e-11
		],
		[
			2.41e1,
			6.963629672895877e-11
		],
		[
			2.411e1,
			5.302824845898613e-11
		],
		[
			2.412e1,
			5.561107130347409e-11
		],
		[
			2.413e1,
			5.270583969263498e-11
		],
		[
			2.414e1,
			-2.821920475071238e-11
		],
		[
			2.415e1,
			-1.8849055649639013e-10
		],
		[
			2.416e1,
			-9.750444895928467e-10
		],
		[
			2.417e1,
			-4.085083826765867e-9
		],
		[
			2.418e1,
			-6.06713346229526e-10
		],
		[
			2.419e1,
			4.618927462729516e-11
		],
		[
			2.42e1,
			6.941425212403374e-11
		],
		[
			2.421e1,
			6.932143747917507e-11
		],
		[
			2.422e1,
			6.834977028802314e-11
		],
		[
			2.423e1,
			6.152856002472618e-11
		],
		[
			2.424e1,
			2.8104185645361213e-11
		],
		[
			2.425e1,
			-1.3280265775961198e-10
		],
		[
			2.426e1,
			-2.844240398758302e-10
		],
		[
			2.427e1,
			-1.3052621206099957e-9
		],
		[
			2.428e1,
			-4.199049996600479e-10
		],
		[
			2.429e1,
			-2.535167631378954e-10
		],
		[
			2.43e1,
			-4.472999748372786e-11
		],
		[
			2.431e1,
			-8.070211166000263e-11
		],
		[
			2.432e1,
			-3.7681147091461753e-10
		],
		[
			2.433e1,
			-8.114757754640323e-10
		],
		[
			2.434e1,
			-2.331588255799488e-10
		],
		[
			2.435e1,
			-1.6167907013198146e-9
		],
		[
			2.436e1,
			-2.4368951301312336e-11
		],
		[
			2.437e1,
			3.595790332155957e-11
		],
		[
			2.438e1,
			6.716849298982197e-11
		],
		[
			2.439e1,
			6.766187610196539e-11
		],
		[
			2.44e1,
			6.914646633049415e-11
		],
		[
			2.441e1,
			6.951728082071895e-11
		],
		[
			2.442e1,
			6.949951725232495e-11
		],
		[
			2.443e1,
			6.948175368393095e-11
		],
		[
			2.444e1,
			6.946399011553694e-11
		],
		[
			2.445e1,
			6.944489427951339e-11
		],
		[
			2.446e1,
			6.941336394561404e-11
		],
		[
			2.447e1,
			6.940181762615794e-11
		],
		[
			2.448e1,
			6.936762275699948e-11
		],
		[
			2.449e1,
			6.935962915122218e-11
		],
		[
			2.45e1,
			6.934408602887743e-11
		],
		[
			2.451e1,
			6.932454610364402e-11
		],
		[
			2.452e1,
			6.930678253525002e-11
		],
		[
			2.453e1,
			6.928901896685602e-11
		],
		[
			2.454e1,
			6.927125539846202e-11
		],
		[
			2.455e1,
			6.924549822429071e-11
		],
		[
			2.456e1,
			6.922906692352626e-11
		],
		[
			2.457e1,
			6.920819473066331e-11
		],
		[
			2.458e1,
			6.919176342989886e-11
		],
		[
			2.459e1,
			6.917488803992455e-11
		],
		[
			2.46e1,
			6.915801264995025e-11
		],
		[
			2.461e1,
			6.91406931707661e-11
		],
		[
			2.462e1,
			6.91238177807918e-11
		],
		[
			2.463e1,
			6.910649830160764e-11
		],
		[
			2.464e1,
			6.908917882242349e-11
		],
		[
			2.465e1,
			6.907230343244919e-11
		],
		[
			2.466e1,
			6.905676031010444e-11
		],
		[
			2.467e1,
			6.904121718775968e-11
		],
		[
			2.468e1,
			6.902611815462478e-11
		],
		[
			2.469e1,
			6.900968685386033e-11
		],
		[
			2.47e1,
			6.899236737467618e-11
		],
		[
			2.471e1,
			6.897904469838068e-11
		],
		[
			2.472e1,
			6.896261339761622e-11
		],
		[
			2.473e1,
			6.894795845369117e-11
		],
		[
			2.474e1,
			6.893108306371687e-11
		],
		[
			2.475e1,
			6.891598403058197e-11
		],
		[
			2.476e1,
			6.889955272981751e-11
		],
		[
			2.477e1,
			6.888578596431216e-11
		],
		[
			2.478e1,
			6.886979875275756e-11
		],
		[
			2.479e1,
			6.885514380883251e-11
		],
		[
			2.48e1,
			6.883960068648776e-11
		],
		[
			2.481e1,
			6.88249457425627e-11
		],
		[
			2.482e1,
			6.881029079863765e-11
		],
		[
			2.483e1,
			6.879430358708305e-11
		],
		[
			2.484e1,
			6.878009273236785e-11
		],
		[
			2.485e1,
			6.876499369923295e-11
		],
		[
			2.486e1,
			6.873435154375329e-11
		],
		[
			2.487e1,
			6.801181839932724e-11
		],
		[
			2.488e1,
			6.806954999660775e-11
		],
		[
			2.489e1,
			6.870681801274259e-11
		],
		[
			2.49e1,
			6.869216306881754e-11
		],
		[
			2.491e1,
			6.867884039252203e-11
		],
		[
			2.492e1,
			6.866507362701668e-11
		],
		[
			2.493e1,
			6.865130686151133e-11
		],
		[
			2.494e1,
			6.863842827442568e-11
		],
		[
			2.495e1,
			6.862421741971048e-11
		],
		[
			2.496e1,
			6.861755608156273e-11
		],
		[
			2.497e1,
			6.860378931605737e-11
		],
		[
			2.498e1,
			6.859135481818157e-11
		],
		[
			2.499e1,
			6.857714396346637e-11
		],
		[
			2.5e1,
			6.856515355480042e-11
		],
		[
			2.501e1,
			6.855183087850492e-11
		],
		[
			2.502e1,
			6.853939638062911e-11
		],
		[
			2.503e1,
			6.852785006117301e-11
		],
		[
			2.504e1,
			6.851497147408736e-11
		],
		[
			2.505e1,
			6.850386924384111e-11
		],
		[
			2.506e1,
			6.849143474596531e-11
		],
		[
			2.507e1,
			6.848388522939786e-11
		],
		[
			2.508e1,
			6.853140277485181e-11
		],
		[
			2.509e1,
			6.921352380118151e-11
		],
		[
			2.51e1,
			7.650724498375894e-11
		],
		[
			2.511e1,
			1.4542189674671135e-10
		],
		[
			2.512e1,
			7.259965961736725e-10
		],
		[
			2.513e1,
			5.073580222614282e-9
		],
		[
			2.514e1,
			3.39336776455923e-8
		],
		[
			2.515e1,
			2.0420476953830757e-7
		],
		[
			2.516e1,
			1.1176532566103958e-6
		],
		[
			2.517e1,
			5.207253597649952e-6
		],
		[
			2.518e1,
			1.983243143621749e-5
		],
		[
			2.519e1,
			6.460490122472962e-5
		],
		[
			2.52e1,
			1.7911546944615608e-4
		],
		[
			2.521e1,
			4.229793354619815e-4
		],
		[
			2.522e1,
			8.589470044841896e-4
		],
		[
			2.523e1,
			1.5304390002000012e-3
		],
		[
			2.524e1,
			2.507921286130088e-3
		],
		[
			2.525e1,
			3.6297498779402915e-3
		],
		[
			2.526e1,
			4.9083124332640615e-3
		],
		[
			2.527e1,
			6.307230431287447e-3
		],
		[
			2.528e1,
			7.794837433608759e-3
		],
		[
			2.529e1,
			9.375533700346939e-3
		],
		[
			2.53e1,
			1.107212709393135e-2
		],
		[
			2.531e1,
			1.26941134324694e-2
		],
		[
			2.532e1,
			1.4334047706406672e-2
		],
		[
			2.533e1,
			1.5986872464715418e-2
		],
		[
			2.534e1,
			1.7725487703841747e-2
		],
		[
			2.535e1,
			1.9444284633047815e-2
		],
		[
			2.536e1,
			2.1098190942586026e-2
		],
		[
			2.537e1,
			2.2747634427168872e-2
		],
		[
			2.538e1,
			2.4424861076454807e-2
		],
		[
			2.539e1,
			2.6172357812041636e-2
		],
		[
			2.54e1,
			2.779569689943795e-2
		],
		[
			2.541e1,
			2.940915608907657e-2
		],
		[
			2.542e1,
			3.1073755781371393e-2
		],
		[
			2.543e1,
			3.27494262669501e-2
		],
		[
			2.544e1,
			3.432567911074402e-2
		],
		[
			2.545e1,
			3.589370969265193e-2
		],
		[
			2.546e1,
			3.7589994175878605e-2
		],
		[
			2.547e1,
			3.91262114955917e-2
		],
		[
			2.548e1,
			4.06495249124581e-2
		],
		[
			2.549e1,
			4.2265521026360275e-2
		],
		[
			2.55e1,
			4.380281403353381e-2
		],
		[
			2.551e1,
			4.528357644130265e-2
		],
		[
			2.552e1,
			4.680293959017545e-2
		],
		[
			2.553e1,
			4.835232011968893e-2
		],
		[
			2.554e1,
			4.9790553080343525e-2
		],
		[
			2.555e1,
			5.127194599471796e-2
		],
		[
			2.556e1,
			5.277392708460127e-2
		],
		[
			2.557e1,
			5.416999138357648e-2
		],
		[
			2.558e1,
			5.568749284497665e-2
		],
		[
			2.559e1,
			5.706824668790178e-2
		],
		[
			2.56e1,
			5.8423730173473576e-2
		],
		[
			2.561e1,
			5.991082352106014e-2
		],
		[
			2.562e1,
			6.123679034809992e-2
		],
		[
			2.563e1,
			6.256453987913879e-2
		],
		[
			2.564e1,
			6.399638548198183e-2
		],
		[
			2.565e1,
			6.528199245335076e-2
		],
		[
			2.566e1,
			6.670147136585847e-2
		],
		[
			2.567e1,
			6.795977712484724e-2
		],
		[
			2.568e1,
			6.92187134227944e-2
		],
		[
			2.569e1,
			7.058459349757973e-2
		],
		[
			2.57e1,
			7.18044612794575e-2
		],
		[
			2.571e1,
			7.315682106383559e-2
		],
		[
			2.572e1,
			7.434998377639923e-2
		],
		[
			2.573e1,
			7.562194163418301e-2
		],
		[
			2.574e1,
			7.684492691718425e-2
		],
		[
			2.575e1,
			7.80140537999312e-2
		],
		[
			2.576e1,
			7.928941811152268e-2
		],
		[
			2.577e1,
			8.042274488465706e-2
		],
		[
			2.578e1,
			8.168424782772665e-2
		],
		[
			2.579e1,
			8.279115890950273e-2
		],
		[
			2.58e1,
			8.403026429409532e-2
		],
		[
			2.581e1,
			8.511275141719876e-2
		],
		[
			2.582e1,
			8.632832180203698e-2
		],
		[
			2.583e1,
			8.738716062811869e-2
		],
		[
			2.584e1,
			8.85792729835253e-2
		],
		[
			2.585e1,
			8.961498724789685e-2
		],
		[
			2.586e1,
			9.07839660194063e-2
		],
		[
			2.587e1,
			9.179701644473637e-2
		],
		[
			2.588e1,
			9.294324282962818e-2
		],
		[
			2.589e1,
			9.39340741678758e-2
		],
		[
			2.59e1,
			9.50579376897096e-2
		],
		[
			2.591e1,
			9.602700703646994e-2
		],
		[
			2.592e1,
			9.712887614459254e-2
		],
		[
			2.593e1,
			9.807670626370135e-2
		],
		[
			2.594e1,
			9.915687416228147e-2
		],
		[
			2.595e1,
			0.1000842655313745
		],
		[
			2.596e1,
			0.10114273756271941
		],
		[
			2.597e1,
			0.10205178827963612
		],
		[
			2.598e1,
			0.10308726214997943
		],
		[
			2.599e1,
			0.10398736263751074
		],
		[
			2.6e1,
			0.10499123771127761
		],
		[
			2.601e1,
			0.10594201260769287
		],
		[
			2.602e1,
			0.10685548420714253
		],
		[
			2.603e1,
			0.10784392646244867
		],
		[
			2.604e1,
			0.10868121937889397
		],
		[
			2.605e1,
			0.1096496958480837
		],
		[
			2.606e1,
			0.11047463871577246
		],
		[
			2.607e1,
			0.1114175663009842
		],
		[
			2.608e1,
			0.11231772957636554
		],
		[
			2.609e1,
			0.11314838225762758
		],
		[
			2.61e1,
			0.11407050606737368
		],
		[
			2.611e1,
			0.11484525651956234
		],
		[
			2.612e1,
			0.11574661782926499
		],
		[
			2.613e1,
			0.11657165568820194
		],
		[
			2.614e1,
			0.1173874461541391
		],
		[
			2.615e1,
			0.11826492913245112
		],
		[
			2.616e1,
			0.1189979579508309
		],
		[
			2.617e1,
			0.11985366606843795
		],
		[
			2.618e1,
			0.12070550274540892
		],
		[
			2.619e1,
			0.12140918291587255
		],
		[
			2.62e1,
			0.12224376229838918
		],
		[
			2.621e1,
			0.12296234885234947
		],
		[
			2.622e1,
			0.12374938426969262
		],
		[
			2.623e1,
			0.12455984341436577
		],
		[
			2.624e1,
			0.12523055764394986
		],
		[
			2.625e1,
			0.12601735649080625
		],
		[
			2.626e1,
			0.12680405438536035
		],
		[
			2.627e1,
			0.12744676366583718
		],
		[
			2.628e1,
			0.1282149094072944
		],
		[
			2.629e1,
			0.12897848784999555
		],
		[
			2.63e1,
			0.12959744837338416
		],
		[
			2.631e1,
			0.13034405866076937
		],
		[
			2.632e1,
			0.13108517953312804
		],
		[
			2.633e1,
			0.13168217866955767
		],
		[
			2.634e1,
			0.13240679606178518
		],
		[
			2.635e1,
			0.13312610884314946
		],
		[
			2.636e1,
			0.13370283394209936
		],
		[
			2.637e1,
			0.13440506594968538
		],
		[
			2.638e1,
			0.1351031999976975
		],
		[
			2.639e1,
			0.13566320641375307
		],
		[
			2.64e1,
			0.13634077243331832
		],
		[
			2.641e1,
			0.13701832331602537
		],
		[
			2.642e1,
			0.13757587491804557
		],
		[
			2.643e1,
			0.13821584577473534
		],
		[
			2.644e1,
			0.13887329708667573
		],
		[
			2.645e1,
			0.13951781121559348
		],
		[
			2.646e1,
			0.14003280529655782
		],
		[
			2.647e1,
			0.14066989467586222
		],
		[
			2.648e1,
			0.14130182898917742
		],
		[
			2.649e1,
			0.14180118646579887
		],
		[
			2.65e1,
			0.14240991994403807
		],
		[
			2.651e1,
			0.1430231316538726
		],
		[
			2.652e1,
			0.14363037394061817
		],
		[
			2.653e1,
			0.1440964971323908
		],
		[
			2.654e1,
			0.14468999746922973
		],
		[
			2.655e1,
			0.1452793248364146
		],
		[
			2.656e1,
			0.14576507060715382
		],
		[
			2.657e1,
			0.14630452758660661
		],
		[
			2.658e1,
			0.14687595423210187
		],
		[
			2.659e1,
			0.14744224993016575
		],
		[
			2.66e1,
			0.1478864641378279
		],
		[
			2.661e1,
			0.14842211471130895
		],
		[
			2.662e1,
			0.14897139640058255
		],
		[
			2.663e1,
			0.14951554573338388
		],
		[
			2.664e1,
			0.14993707834635517
		],
		[
			2.665e1,
			0.15045210087309746
		],
		[
			2.666e1,
			0.15097985093672595
		],
		[
			2.667e1,
			0.15150271235878088
		],
		[
			2.668e1,
			0.15191697833347662
		],
		[
			2.669e1,
			0.15239798783498593
		],
		[
			2.67e1,
			0.15290472074420736
		],
		[
			2.671e1,
			0.15340711578655464
		],
		[
			2.672e1,
			0.15386792203816357
		],
		[
			2.673e1,
			0.15426423411160317
		],
		[
			2.674e1,
			0.15474930913656326
		],
		[
			2.675e1,
			0.15523199346961247
		],
		[
			2.676e1,
			0.15570994984751874
		],
		[
			2.677e1,
			0.15606391839224676
		],
		[
			2.678e1,
			0.15651708389779784
		],
		[
			2.679e1,
			0.15698046802717247
		],
		[
			2.68e1,
			0.1574397056352841
		],
		[
			2.681e1,
			0.15789439628692392
		],
		[
			2.682e1,
			0.15821561069696854
		],
		[
			2.683e1,
			0.15865570203224433
		],
		[
			2.684e1,
			0.15909677454891336
		],
		[
			2.685e1,
			0.15953366059829488
		],
		[
			2.686e1,
			0.15994649395591765
		],
		[
			2.687e1,
			0.16026471896828776
		],
		[
			2.688e1,
			0.16068418350034008
		],
		[
			2.689e1,
			0.16110378171339734
		],
		[
			2.69e1,
			0.1615193936987127
		],
		[
			2.691e1,
			0.16193088436071013
		],
		[
			2.692e1,
			0.16221232533862384
		],
		[
			2.693e1,
			0.1626078505780728
		],
		[
			2.694e1,
			0.16300681384904414
		],
		[
			2.695e1,
			0.16340217497045617
		],
		[
			2.696e1,
			0.1637936260356858
		],
		[
			2.697e1,
			0.16407683560293607
		],
		[
			2.698e1,
			0.16443267332391232
		],
		[
			2.699e1,
			0.1648109947383849
		],
		[
			2.7e1,
			0.16518703165662596
		],
		[
			2.701e1,
			0.1655594223489485
		],
		[
			2.702e1,
			0.16592812775418886
		],
		[
			2.703e1,
			0.1661733440589246
		],
		[
			2.704e1,
			0.1665219735943242
		],
		[
			2.705e1,
			0.16687909015150204
		],
		[
			2.706e1,
			0.16723360988201463
		],
		[
			2.707e1,
			0.16758498947329725
		],
		[
			2.708e1,
			0.16793355612236893
		],
		[
			2.709e1,
			0.1681631402423669
		],
		[
			2.71e1,
			0.16849341429310694
		],
		[
			2.711e1,
			0.16883881981801263
		],
		[
			2.712e1,
			0.16919049001467723
		],
		[
			2.713e1,
			0.16955635043092254
		],
		[
			2.714e1,
			0.16995390881235006
		],
		[
			2.715e1,
			0.170326645448718
		],
		[
			2.716e1,
			0.1708454663996266
		],
		[
			2.717e1,
			0.1715886444514365
		],
		[
			2.718e1,
			0.17268535143067543
		],
		[
			2.719e1,
			0.17452343587376928
		],
		[
			2.72e1,
			0.17784352113915491
		],
		[
			2.721e1,
			0.18354166295940288
		],
		[
			2.722e1,
			0.19268131383633946
		],
		[
			2.723e1,
			0.2074634357649796
		],
		[
			2.724e1,
			0.23198476382641608
		],
		[
			2.725e1,
			0.27541192454989116
		],
		[
			2.726e1,
			0.3536705319584452
		],
		[
			2.727e1,
			0.4655941747484844
		],
		[
			2.728e1,
			0.5864801693277615
		],
		[
			2.729e1,
			0.7050620760082196
		],
		[
			2.73e1,
			0.818411645992851
		],
		[
			2.731e1,
			0.9238233540453273
		],
		[
			2.732e1,
			1.0159629780596162
		],
		[
			2.733e1,
			1.084061506932434
		],
		[
			2.734e1,
			1.1165232910832357
		],
		[
			2.735e1,
			1.1243752964940465
		],
		[
			2.736e1,
			1.1256945346578096
		],
		[
			2.737e1,
			1.1259119596076184
		],
		[
			2.738e1,
			1.1260174829114111
		],
		[
			2.739e1,
			1.126141577026674
		],
		[
			2.74e1,
			1.1262672156230873
		],
		[
			2.741e1,
			1.1263920052446008
		],
		[
			2.742e1,
			1.1265156135216734
		],
		[
			2.743e1,
			1.1266380001117882
		],
		[
			2.744e1,
			1.1267591695312735
		],
		[
			2.745e1,
			1.1268791403982759
		],
		[
			2.746e1,
			1.1269979154592509
		],
		[
			2.747e1,
			1.1271155089166316
		],
		[
			2.748e1,
			1.1272319334687348
		],
		[
			2.749e1,
			1.1273472008312497
		],
		[
			2.75e1,
			1.1274613217841363
		],
		[
			2.751e1,
			1.127574306027345
		],
		[
			2.752e1,
			1.127686167806051
		],
		[
			2.753e1,
			1.1277969176931197
		],
		[
			2.754e1,
			1.1279065642100399
		],
		[
			2.755e1,
			1.1280151233305502
		],
		[
			2.756e1,
			1.1281226020651685
		],
		[
			2.757e1,
			1.1282290122752483
		],
		[
			2.758e1,
			1.12833436429812
		],
		[
			2.759e1,
			1.1284386671372515
		],
		[
			2.76e1,
			1.128541933436703
		],
		[
			2.761e1,
			1.1286441730079244
		],
		[
			2.762e1,
			1.1287453957682323
		],
		[
			2.763e1,
			1.1288456116905448
		],
		[
			2.764e1,
			1.1289448318518596
		],
		[
			2.765e1,
			1.1290430643095195
		],
		[
			2.766e1,
			1.1291403200434968
		],
		[
			2.767e1,
			1.129236608345038
		],
		[
			2.768e1,
			1.129331939447557
		],
		[
			2.769e1,
			1.1294263225701158
		],
		[
			2.77e1,
			1.1295197667691173
		],
		[
			2.771e1,
			1.1296122811534297
		],
		[
			2.772e1,
			1.129703876572827
		],
		[
			2.773e1,
			1.1297945604305486
		],
		[
			2.774e1,
			1.129884343180275
		],
		[
			2.775e1,
			1.1299732324188374
		],
		[
			2.776e1,
			1.1300612365798386
		],
		[
			2.777e1,
			1.1301483661451883
		],
		[
			2.778e1,
			1.1302346301016812
		],
		[
			2.779e1,
			1.1303200348355815
		],
		[
			2.78e1,
			1.1304045899633728
		],
		[
			2.781e1,
			1.130488304881182
		],
		[
			2.782e1,
			1.1305711866810984
		],
		[
			2.783e1,
			1.1306532441831492
		],
		[
			2.784e1,
			1.1307344864939441
		],
		[
			2.785e1,
			1.130814920105266
		],
		[
			2.786e1,
			1.1308945544199365
		],
		[
			2.787e1,
			1.1309733963875657
		],
		[
			2.788e1,
			1.1310514528112152
		],
		[
			2.789e1,
			1.1311287336213127
		],
		[
			2.79e1,
			1.1312052461301896
		],
		[
			2.791e1,
			1.1312809984192593
		],
		[
			2.792e1,
			1.1313559967748184
		],
		[
			2.793e1,
			1.131430247394469
		],
		[
			2.794e1,
			1.1315037605166938
		],
		[
			2.795e1,
			1.1315765425708868
		],
		[
			2.796e1,
			1.1316486006210398
		],
		[
			2.797e1,
			1.1317199414725594
		],
		[
			2.798e1,
			1.131790572924242
		],
		[
			2.799e1,
			1.1318605011136174
		],
		[
			2.8e1,
			1.1319297366065475
		],
		[
			2.801e1,
			1.1319982821580066
		],
		[
			2.802e1,
			1.132066145337296
		],
		[
			2.803e1,
			1.1321333337083825
		],
		[
			2.804e1,
			1.132199853810535
		],
		[
			2.805e1,
			1.1322657116452626
		],
		[
			2.806e1,
			1.132330913554232
		],
		[
			2.807e1,
			1.1323954686856739
		],
		[
			2.808e1,
			1.1324593818567237
		],
		[
			2.809e1,
			1.1325226588551383
		],
		[
			2.81e1,
			1.1325853067037126
		],
		[
			2.811e1,
			1.1326473296366923
		],
		[
			2.812e1,
			1.1327087372883347
		],
		[
			2.813e1,
			1.132769533431632
		],
		[
			2.814e1,
			1.1328297250032964
		],
		[
			2.815e1,
			1.132889318128358
		],
		[
			2.816e1,
			1.1329483181484088
		],
		[
			2.817e1,
			1.1330067311800855
		],
		[
			2.818e1,
			1.1330645623660673
		],
		[
			2.819e1,
			1.1331218174167816
		],
		[
			2.82e1,
			1.133178506278176
		],
		[
			2.821e1,
			1.1332346303874508
		],
		[
			2.822e1,
			1.133290195631532
		],
		[
			2.823e1,
			1.1333452079153359
		],
		[
			2.824e1,
			1.1333996732402474
		],
		[
			2.825e1,
			1.1334535965522876
		],
		[
			2.826e1,
			1.1335069832844908
		],
		[
			2.827e1,
			1.1335598390213075
		],
		[
			2.828e1,
			1.1336121688747296
		],
		[
			2.829e1,
			1.1336639786759082
		],
		[
			2.83e1,
			1.1337152735610967
		],
		[
			2.831e1,
			1.133766057889518
		],
		[
			2.832e1,
			1.133816336499081
		],
		[
			2.833e1,
			1.1338661148500706
		],
		[
			2.834e1,
			1.1339153968082423
		],
		[
			2.835e1,
			1.133964189629055
		],
		[
			2.836e1,
			1.1340124972329895
		],
		[
			2.837e1,
			1.134060323987687
		],
		[
			2.838e1,
			1.1341076751865162
		],
		[
			2.839e1,
			1.1341545553916597
		],
		[
			2.84e1,
			1.1342009692877122
		],
		[
			2.841e1,
			1.1342469214825845
		],
		[
			2.842e1,
			1.1342924162653234
		],
		[
			2.843e1,
			1.1343374585464758
		],
		[
			2.844e1,
			1.1343820527600785
		],
		[
			2.845e1,
			1.1344262033405588
		],
		[
			2.846e1,
			1.1344699148022523
		],
		[
			2.847e1,
			1.1345131915668458
		],
		[
			2.848e1,
			1.134556037969551
		],
		[
			2.849e1,
			1.1345984580982464
		],
		[
			2.85e1,
			1.134640456089599
		],
		[
			2.851e1,
			1.1346820358594754
		],
		[
			2.852e1,
			1.1347232019411755
		],
		[
			2.853e1,
			1.1347639587445026
		],
		[
			2.854e1,
			1.134804310079002
		],
		[
			2.855e1,
			1.1348442598085713
		],
		[
			2.856e1,
			1.1348838123690101
		],
		[
			2.857e1,
			1.1349229716273581
		],
		[
			2.858e1,
			1.1349617414424849
		],
		[
			2.859e1,
			1.135000125453408
		],
		[
			2.86e1,
			1.135038127199791
		],
		[
			2.861e1,
			1.1350757501816853
		],
		[
			2.862e1,
			1.135112999110175
		],
		[
			2.863e1,
			1.1351498785189706
		],
		[
			2.864e1,
			1.135186391622928
		],
		[
			2.865e1,
			1.135222540304504
		],
		[
			2.866e1,
			1.135258328626149
		],
		[
			2.867e1,
			1.135293762090079
		],
		[
			2.868e1,
			1.135328842841842
		],
		[
			2.869e1,
			1.135363574321397
		],
		[
			2.87e1,
			1.135397960369494
		],
		[
			2.871e1,
			1.135432004512929
		],
		[
			2.872e1,
			1.135465709944218
		],
		[
			2.873e1,
			1.1354990798379792
		],
		[
			2.874e1,
			1.135532117718656
		],
		[
			2.875e1,
			1.135564827201447
		],
		[
			2.876e1,
			1.135597211209132
		],
		[
			2.877e1,
			1.1356292728348398
		],
		[
			2.878e1,
			1.1356610155913038
		],
		[
			2.879e1,
			1.1356924425814277
		],
		[
			2.88e1,
			1.135723556884514
		],
		[
			2.881e1,
			1.1357543616443977
		],
		[
			2.882e1,
			1.1357848599327038
		],
		[
			2.883e1,
			1.1358150547888273
		],
		[
			2.884e1,
			1.1358449492429392
		],
		[
			2.885e1,
			1.1358745462889857
		],
		[
			2.886e1,
			1.1359038488840905
		],
		[
			2.887e1,
			1.1359328599118819
		],
		[
			2.888e1,
			1.1359615822479117
		],
		[
			2.889e1,
			1.1359900187773688
		],
		[
			2.89e1,
			1.136018172623686
		],
		[
			2.891e1,
			1.136046046501142
		],
		[
			2.892e1,
			1.1360736427803029
		],
		[
			2.893e1,
			1.1361009644991507
		],
		[
			2.894e1,
			1.1361280145913948
		],
		[
			2.895e1,
			1.136154795415524
		],
		[
			2.896e1,
			1.1361813098082252
		],
		[
			2.897e1,
			1.1362075604216184
		],
		[
			2.898e1,
			1.13623354986212
		],
		[
			2.899e1,
			1.1362592807377925
		],
		[
			2.9e1,
			1.1362847556138682
		],
		[
			2.901e1,
			1.1363099770181082
		],
		[
			2.902e1,
			1.1363349474832378
		],
		[
			2.903e1,
			1.1363596695350728
		],
		[
			2.904e1,
			1.1363841456085648
		],
		[
			2.905e1,
			1.1364083781652645
		],
		[
			2.906e1,
			1.1364323696549532
		],
		[
			2.907e1,
			1.136456122432214
		],
		[
			2.908e1,
			1.1364796388910858
		],
		[
			2.909e1,
			1.1365029213987063
		],
		[
			2.91e1,
			1.1365259722380028
		],
		[
			2.911e1,
			1.1365487937361771
		],
		[
			2.912e1,
			1.1365713882064838
		],
		[
			2.913e1,
			1.1365937578830865
		],
		[
			2.914e1,
			1.1366159049779063
		],
		[
			2.915e1,
			1.1366378317028918
		],
		[
			2.916e1,
			1.1366595402760549
		],
		[
			2.917e1,
			1.1366810329065997
		],
		[
			2.918e1,
			1.1367023117358903
		],
		[
			2.919e1,
			1.1367233788992188
		],
		[
			2.92e1,
			1.1367442365316252
		],
		[
			2.921e1,
			1.1367648867364588
		],
		[
			2.922e1,
			1.1367853315549028
		],
		[
			2.923e1,
			1.13680557302091
		],
		[
			2.924e1,
			1.1368256131684336
		],
		[
			2.925e1,
			1.1368454537032573
		],
		[
			2.926e1,
			1.1368650959446889
		],
		[
			2.927e1,
			1.13688454317241
		],
		[
			2.928e1,
			1.136903797046793
		],
		[
			2.929e1,
			1.1369228593426308
		],
		[
			2.93e1,
			1.136941732091142
		],
		[
			2.931e1,
			1.1369604170683287
		],
		[
			2.932e1,
			1.1369789161492003
		],
		[
			2.933e1,
			1.1369972312166925
		],
		[
			2.934e1,
			1.1370153640679401
		],
		[
			2.935e1,
			1.1370333164978774
		],
		[
			2.936e1,
			1.1370510903137379
		],
		[
			2.937e1,
			1.1370686872976328
		],
		[
			2.938e1,
			1.1370861092009936
		],
		[
			2.939e1,
			1.1371033577660201
		],
		[
			2.94e1,
			1.1371204347205845
		],
		[
			2.941e1,
			1.1371373417652189
		],
		[
			2.942e1,
			1.1371540805974818
		],
		[
			2.943e1,
			1.1371706529148848
		],
		[
			2.944e1,
			1.1371870603916756
		],
		[
			2.945e1,
			1.137203304650904
		],
		[
			2.946e1,
			1.1372193873099063
		],
		[
			2.947e1,
			1.1372353099860193
		],
		[
			2.948e1,
			1.1372510742796658
		],
		[
			2.949e1,
			1.1372666817156687
		],
		[
			2.95e1,
			1.1372821338036347
		],
		[
			2.951e1,
			1.1372974320534683
		],
		[
			2.952e1,
			1.1373125779811368
		],
		[
			2.953e1,
			1.1373275731177461
		],
		[
			2.954e1,
			1.1373424189502392
		],
		[
			2.955e1,
			1.1373571169596963
		],
		[
			2.956e1,
			1.1373716686299515
		],
		[
			2.957e1,
			1.137386075518761
		],
		[
			2.958e1,
			1.137400339189325
		],
		[
			2.959e1,
			1.1374144611862986
		],
		[
			2.96e1,
			1.137428443054337
		],
		[
			2.961e1,
			1.1374422860527742
		],
		[
			2.962e1,
			1.137455991089477
		],
		[
			2.963e1,
			1.137469559541905
		],
		[
			2.964e1,
			1.137482992890619
		],
		[
			2.965e1,
			1.1374962926803556
		],
		[
			2.966e1,
			1.1375094602917435
		],
		[
			2.967e1,
			1.1375224968562314
		],
		[
			2.968e1,
			1.1375354036405037
		],
		[
			2.969e1,
			1.1375481819459425
		],
		[
			2.97e1,
			1.1375608331152123
		],
		[
			2.971e1,
			1.137573358426209
		],
		[
			2.972e1,
			1.1375857591146774
		],
		[
			2.973e1,
			1.137598036410852
		],
		[
			2.974e1,
			1.1376101915331251
		],
		[
			2.975e1,
			1.137622225694443
		],
		[
			2.976e1,
			1.1376341401156598
		],
		[
			2.977e1,
			1.13764593600474
		],
		[
			2.978e1,
			1.13765761451418
		],
		[
			2.979e1,
			1.1376691768231861
		],
		[
			2.98e1,
			1.1376806241145305
		],
		[
			2.981e1,
			1.1376919575125888
		],
		[
			2.982e1,
			1.1377031781355522
		],
		[
			2.983e1,
			1.1377142871235142
		],
		[
			2.984e1,
			1.1377252855959128
		],
		[
			2.985e1,
			1.1377361746190906
		],
		[
			2.986e1,
			1.137746955291275
		],
		[
			2.987e1,
			1.1377576287125097
		],
		[
			2.988e1,
			1.137768195956344
		],
		[
			2.989e1,
			1.1377786580599496
		],
		[
			2.99e1,
			1.1377890160580801
		],
		[
			2.991e1,
			1.1377992709854903
		],
		[
			2.992e1,
			1.1378094238772278
		],
		[
			2.993e1,
			1.137819475770666
		],
		[
			2.994e1,
			1.137829427661745
		],
		[
			2.995e1,
			1.1378392805320794
		],
		[
			2.996e1,
			1.137849035363284
		],
		[
			2.997e1,
			1.1378586931369767
		],
		[
			2.998e1,
			1.1378682548325438
		],
		[
			2.999e1,
			1.137877721396332
		],
		[
			3.0e1,
			1.137887093761322
		],
		[
			3.001e1,
			1.137896372860494
		],
		[
			3.002e1,
			1.1379055596268284
		],
		[
			3.003e1,
			1.1379146549909385
		],
		[
			3.004e1,
			1.1379236598554994
		],
		[
			3.005e1,
			1.1379325751087221
		],
		[
			3.006e1,
			1.1379414016387666
		],
		[
			3.007e1,
			1.1379501403337924
		],
		[
			3.008e1,
			1.137958792082042
		],
		[
			3.009e1,
			1.1379673577530063
		],
		[
			3.01e1,
			1.1379758381986498
		],
		[
			3.011e1,
			1.1379842342705766
		],
		[
			3.012e1,
			1.1379925468203904
		],
		[
			3.013e1,
			1.1380007766996392
		],
		[
			3.014e1,
			1.1380089247347371
		],
		[
			3.015e1,
			1.1380169917219054
		],
		[
			3.016e1,
			1.138024978456064
		],
		[
			3.017e1,
			1.1380328857321336
		],
		[
			3.018e1,
			1.1380407143450342
		],
		[
			3.019e1,
			1.138048465089686
		],
		[
			3.02e1,
			1.13805613876098
		],
		[
			3.021e1,
			1.138063736130393
		],
		[
			3.022e1,
			1.1380712579207635
		],
		[
			3.023e1,
			1.1380787048510874
		],
		[
			3.024e1,
			1.1380860776403607
		],
		[
			3.025e1,
			1.138093377007579
		],
		[
			3.026e1,
			1.1381006036717383
		],
		[
			3.027e1,
			1.1381077583518344
		],
		[
			3.028e1,
			1.1381148417718974
		],
		[
			3.029e1,
			1.138121854669163
		],
		[
			3.03e1,
			1.138128797734872
		],
		[
			3.031e1,
			1.1381356716534563
		],
		[
			3.032e1,
			1.1381424771093471
		],
		[
			3.033e1,
			1.1381492147869763
		],
		[
			3.034e1,
			1.138155885370775
		],
		[
			3.035e1,
			1.1381624895451745
		],
		[
			3.036e1,
			1.1381690280089414
		],
		[
			3.037e1,
			1.1381755014552954
		],
		[
			3.038e1,
			1.1381819105522848
		],
		[
			3.039e1,
			1.1381882559678527
		],
		[
			3.04e1,
			1.1381945383699423
		],
		[
			3.041e1,
			1.1382007584264964
		],
		[
			3.042e1,
			1.138206916805458
		],
		[
			3.043e1,
			1.138213014165824
		],
		[
			3.044e1,
			1.1382190510362207
		],
		[
			3.045e1,
			1.1382250279403063
		],
		[
			3.046e1,
			1.1382309454215707
		],
		[
			3.047e1,
			1.1382368040235025
		],
		[
			3.048e1,
			1.1382426042895917
		],
		[
			3.049e1,
			1.1382483467633273
		],
		[
			3.05e1,
			1.1382540319881989
		],
		[
			3.051e1,
			1.1382596605008883
		],
		[
			3.052e1,
			1.1382652328162484
		],
		[
			3.053e1,
			1.1382707494508746
		],
		[
			3.054e1,
			1.1382762109216351
		],
		[
			3.055e1,
			1.1382816178138522
		],
		[
			3.056e1,
			1.1382869708469212
		],
		[
			3.057e1,
			1.1382922707064886
		],
		[
			3.058e1,
			1.138297518077545
		],
		[
			3.059e1,
			1.1383027134847872
		],
		[
			3.06e1,
			1.1383078572761718
		],
		[
			3.061e1,
			1.1383129498759779
		],
		[
			3.062e1,
			1.1383179917091253
		],
		[
			3.063e1,
			1.1383229832996742
		],
		[
			3.064e1,
			1.1383279251987988
		],
		[
			3.065e1,
			1.1383328179094916
		],
		[
			3.066e1,
			1.1383376619346284
		],
		[
			3.067e1,
			1.1383424577724506
		],
		[
			3.068e1,
			1.1383472059213444
		],
		[
			3.069e1,
			1.1383519068813854
		],
		[
			3.07e1,
			1.1383565611479547
		],
		[
			3.071e1,
			1.1383611691293065
		],
		[
			3.072e1,
			1.1383657312484146
		],
		[
			3.073e1,
			1.1383702479506044
		],
		[
			3.074e1,
			1.138374719683372
		],
		[
			3.075e1,
			1.1383791469057862
		],
		[
			3.076e1,
			1.1383835300715353
		],
		[
			3.077e1,
			1.1383878696330425
		],
		[
			3.078e1,
			1.1383921660295897
		],
		[
			3.079e1,
			1.1383964196756966
		],
		[
			3.08e1,
			1.1384006310036714
		],
		[
			3.081e1,
			1.1384048004465086
		],
		[
			3.082e1,
			1.1384089284122003
		],
		[
			3.083e1,
			1.13841301529849
		],
		[
			3.084e1,
			1.1384170615177442
		],
		[
			3.085e1,
			1.1384210674822832
		],
		[
			3.086e1,
			1.1384250335966715
		],
		[
			3.087e1,
			1.1384289602500188
		],
		[
			3.088e1,
			1.1384328478296446
		],
		[
			3.089e1,
			1.1384366967228674
		],
		[
			3.09e1,
			1.138440507318078
		],
		[
			3.091e1,
			1.138444280004587
		],
		[
			3.092e1,
			1.138448015154545
		],
		[
			3.093e1,
			1.1384517131374858
		],
		[
			3.094e1,
			1.1384553743229424
		],
		[
			3.095e1,
			1.138458999080894
		],
		[
			3.096e1,
			1.138462587775947
		],
		[
			3.097e1,
			1.1384661407620595
		],
		[
			3.098e1,
			1.1384696583925111
		],
		[
			3.099e1,
			1.1384731410205822
		],
		[
			3.1e1,
			1.1384765889990573
		],
		[
			3.101e1,
			1.1384800026718962
		],
		[
			3.102e1,
			1.1384833823764557
		],
		[
			3.103e1,
			1.1384867284499673
		],
		[
			3.104e1,
			1.1384900412296641
		],
		[
			3.105e1,
			1.1384933210512138
		],
		[
			3.106e1,
			1.1384965682399297
		],
		[
			3.107e1,
			1.1384997831169739
		],
		[
			3.108e1,
			1.138502966003497
		],
		[
			3.109e1,
			1.1385061172206592
		],
		[
			3.11e1,
			1.138509237098296
		],
		[
			3.111e1,
			1.1385123259488985
		],
		[
			3.112e1,
			1.1385153840694036
		],
		[
			3.113e1,
			1.1385184117567488
		],
		[
			3.114e1,
			1.1385214093078715
		],
		[
			3.115e1,
			1.1385243770197087
		],
		[
			3.116e1,
			1.1385273151891981
		],
		[
			3.117e1,
			1.1385302241132766
		],
		[
			3.118e1,
			1.138533104088882
		],
		[
			3.119e1,
			1.1385359554129513
		],
		[
			3.12e1,
			1.1385387783819674
		],
		[
			3.121e1,
			1.1385415732792223
		],
		[
			3.122e1,
			1.1385443403732949
		],
		[
			3.123e1,
			1.1385470799320114
		],
		[
			3.124e1,
			1.1385497922231989
		],
		[
			3.125e1,
			1.1385524775146831
		],
		[
			3.126e1,
			1.1385551360742912
		],
		[
			3.127e1,
			1.1385577681698493
		],
		[
			3.128e1,
			1.1385603740691839
		],
		[
			3.129e1,
			1.1385629540401214
		],
		[
			3.13e1,
			1.1385655083504884
		],
		[
			3.131e1,
			1.1385680372644806
		],
		[
			3.132e1,
			1.1385705410279665
		],
		[
			3.133e1,
			1.1385730198819346
		],
		[
			3.134e1,
			1.1385754740674214
		],
		[
			3.135e1,
			1.138577903825464
		],
		[
			3.136e1,
			1.138580309397099
		],
		[
			3.137e1,
			1.1385826910233636
		],
		[
			3.138e1,
			1.1385850489452947
		],
		[
			3.139e1,
			1.1385873834039288
		],
		[
			3.14e1,
			1.1385896946403034
		],
		[
			3.141e1,
			1.1385919828953668
		],
		[
			3.142e1,
			1.1385942484010472
		],
		[
			3.143e1,
			1.1385964913746345
		],
		[
			3.144e1,
			1.1385987120323486
		],
		[
			3.145e1,
			1.1386009105904096
		],
		[
			3.146e1,
			1.138603087265037
		],
		[
			3.147e1,
			1.1386052422724504
		],
		[
			3.148e1,
			1.13860737582887
		],
		[
			3.149e1,
			1.138609488150515
		],
		[
			3.15e1,
			1.1386115794536056
		],
		[
			3.151e1,
			1.1386136499543615
		],
		[
			3.152e1,
			1.1386156998680488
		],
		[
			3.153e1,
			1.1386177293975994
		],
		[
			3.154e1,
			1.1386197387376213
		],
		[
			3.155e1,
			1.1386217280825892
		],
		[
			3.156e1,
			1.138623697626978
		],
		[
			3.157e1,
			1.1386256475652616
		],
		[
			3.158e1,
			1.1386275780919153
		],
		[
			3.159e1,
			1.1386294894014137
		],
		[
			3.16e1,
			1.1386313816882314
		],
		[
			3.161e1,
			1.1386332551468432
		],
		[
			3.162e1,
			1.138635109971724
		],
		[
			3.163e1,
			1.1386369463536665
		],
		[
			3.164e1,
			1.1386387644706137
		],
		[
			3.165e1,
			1.1386405644979254
		],
		[
			3.166e1,
			1.1386423466109643
		],
		[
			3.167e1,
			1.1386441109850918
		],
		[
			3.168e1,
			1.1386458577956695
		],
		[
			3.169e1,
			1.1386475872180597
		],
		[
			3.17e1,
			1.1386492994276234
		],
		[
			3.171e1,
			1.1386509945997232
		],
		[
			3.172e1,
			1.1386526729097206
		],
		[
			3.173e1,
			1.1386543345336284
		],
		[
			3.174e1,
			1.1386559796479792
		],
		[
			3.175e1,
			1.1386576084101632
		],
		[
			3.176e1,
			1.1386592209737683
		],
		[
			3.177e1,
			1.138660817492382
		],
		[
			3.178e1,
			1.1386623981195918
		],
		[
			3.179e1,
			1.138663963008985
		],
		[
			3.18e1,
			1.138665512314149
		],
		[
			3.181e1,
			1.1386670461886714
		],
		[
			3.182e1,
			1.1386685647861396
		],
		[
			3.183e1,
			1.1386700682601412
		],
		[
			3.184e1,
			1.1386715567642636
		],
		[
			3.185e1,
			1.138673030452094
		],
		[
			3.186e1,
			1.13867448947722
		],
		[
			3.187e1,
			1.1386759339932293
		],
		[
			3.188e1,
			1.1386773641537093
		],
		[
			3.189e1,
			1.1386787801096818
		],
		[
			3.19e1,
			1.1386801819971386
		],
		[
			3.191e1,
			1.1386815699472488
		],
		[
			3.192e1,
			1.13868294409122
		],
		[
			3.193e1,
			1.1386843045602602
		],
		[
			3.194e1,
			1.1386856514855763
		],
		[
			3.195e1,
			1.1386869849983763
		],
		[
			3.196e1,
			1.1386883052298675
		],
		[
			3.197e1,
			1.1386896123112575
		],
		[
			3.198e1,
			1.1386909063737538
		],
		[
			3.199e1,
			1.138692187548564
		],
		[
			3.2e1,
			1.1386934559668955
		],
		[
			3.201e1,
			1.1386947117599562
		],
		[
			3.202e1,
			1.138695955058953
		],
		[
			3.203e1,
			1.1386971859950943
		],
		[
			3.204e1,
			1.1386984046995303
		],
		[
			3.205e1,
			1.1386996112968564
		],
		[
			3.206e1,
			1.1387008059006174
		],
		[
			3.207e1,
			1.1387019886234928
		],
		[
			3.208e1,
			1.1387031595781614
		],
		[
			3.209e1,
			1.138704318877303
		],
		[
			3.21e1,
			1.1387054666335963
		],
		[
			3.211e1,
			1.1387066029597208
		],
		[
			3.212e1,
			1.1387077279683562
		],
		[
			3.213e1,
			1.1387088417721811
		],
		[
			3.214e1,
			1.1387099444838753
		],
		[
			3.215e1,
			1.1387110362161177
		],
		[
			3.216e1,
			1.1387121170815875
		],
		[
			3.217e1,
			1.138713187192964
		],
		[
			3.218e1,
			1.138714246662927
		],
		[
			3.219e1,
			1.138715295604155
		],
		[
			3.22e1,
			1.1387163341282143
		],
		[
			3.221e1,
			1.1387173623360092
		],
		[
			3.222e1,
			1.1387183803234637
		],
		[
			3.223e1,
			1.1387193881865711
		],
		[
			3.224e1,
			1.1387203860213246
		],
		[
			3.225e1,
			1.1387213739237176
		],
		[
			3.226e1,
			1.1387223519897436
		],
		[
			3.227e1,
			1.138723320315396
		],
		[
			3.228e1,
			1.1387242789966674
		],
		[
			3.229e1,
			1.138725228129552
		],
		[
			3.23e1,
			1.1387261678100424
		],
		[
			3.231e1,
			1.1387270981341322
		],
		[
			3.232e1,
			1.1387280191978149
		],
		[
			3.233e1,
			1.1387289310970838
		],
		[
			3.234e1,
			1.1387298339279321
		],
		[
			3.235e1,
			1.1387307277863528
		],
		[
			3.236e1,
			1.1387316127654008
		],
		[
			3.237e1,
			1.1387324889490686
		],
		[
			3.238e1,
			1.1387333564197422
		],
		[
			3.239e1,
			1.138734215259807
		],
		[
			3.24e1,
			1.1387350655516486
		],
		[
			3.241e1,
			1.1387359073776526
		],
		[
			3.242e1,
			1.1387367408202045
		],
		[
			3.243e1,
			1.1387375659616898
		],
		[
			3.244e1,
			1.1387383828844946
		],
		[
			3.245e1,
			1.1387391916710041
		],
		[
			3.246e1,
			1.1387399924036037
		],
		[
			3.247e1,
			1.1387407851646794
		],
		[
			3.248e1,
			1.1387415700366164
		],
		[
			3.249e1,
			1.1387423471018006
		],
		[
			3.25e1,
			1.1387431164426174
		],
		[
			3.251e1,
			1.138743878141106
		],
		[
			3.252e1,
			1.1387446322727122
		],
		[
			3.253e1,
			1.13874537890791
		],
		[
			3.254e1,
			1.1387461181171732
		],
		[
			3.255e1,
			1.1387468499709748
		],
		[
			3.256e1,
			1.1387475745397888
		],
		[
			3.257e1,
			1.1387482918940883
		],
		[
			3.258e1,
			1.1387490021043472
		],
		[
			3.259e1,
			1.1387497052410385
		],
		[
			3.26e1,
			1.1387504013746361
		],
		[
			3.261e1,
			1.1387510905756133
		],
		[
			3.262e1,
			1.1387517729144436
		],
		[
			3.263e1,
			1.1387524484616007
		],
		[
			3.264e1,
			1.138753117287558
		],
		[
			3.265e1,
			1.1387537794627889
		],
		[
			3.266e1,
			1.1387544350577667
		],
		[
			3.267e1,
			1.1387550841414846
		],
		[
			3.268e1,
			1.1387557267759294
		],
		[
			3.269e1,
			1.1387563630212862
		],
		[
			3.27e1,
			1.1387569929377515
		],
		[
			3.271e1,
			1.138757616585523
		],
		[
			3.272e1,
			1.1387582340247973
		],
		[
			3.273e1,
			1.1387588453157718
		],
		[
			3.274e1,
			1.1387594505186431
		],
		[
			3.275e1,
			1.1387600496936088
		],
		[
			3.276e1,
			1.1387606429008659
		],
		[
			3.277e1,
			1.138761230200611
		],
		[
			3.278e1,
			1.1387618116530416
		],
		[
			3.279e1,
			1.1387623873183546
		],
		[
			3.28e1,
			1.138762957256747
		],
		[
			3.281e1,
			1.1387635215284158
		],
		[
			3.282e1,
			1.1387640801938825
		],
		[
			3.283e1,
			1.138764633318003
		],
		[
			3.284e1,
			1.1387651809545352
		],
		[
			3.285e1,
			1.1387657231531778
		],
		[
			3.286e1,
			1.1387662599636288
		],
		[
			3.287e1,
			1.1387667914355861
		],
		[
			3.288e1,
			1.1387673176187483
		],
		[
			3.289e1,
			1.1387678385628135
		],
		[
			3.29e1,
			1.13876835431748
		],
		[
			3.291e1,
			1.138768864932446
		],
		[
			3.292e1,
			1.1387693704574093
		],
		[
			3.293e1,
			1.1387698709420688
		],
		[
			3.294e1,
			1.1387703664361224
		],
		[
			3.295e1,
			1.1387708569892685
		],
		[
			3.296e1,
			1.138771342651205
		],
		[
			3.297e1,
			1.1387718234716304
		],
		[
			3.298e1,
			1.1387722995002427
		],
		[
			3.299e1,
			1.1387727707867406
		],
		[
			3.3e1,
			1.1387732373808217
		],
		[
			3.301e1,
			1.1387736993321846
		],
		[
			3.302e1,
			1.1387741566905274
		],
		[
			3.303e1,
			1.1387746095055482
		],
		[
			3.304e1,
			1.1387750578269455
		],
		[
			3.305e1,
			1.1387755017041674
		],
		[
			3.306e1,
			1.1387759411809735
		],
		[
			3.307e1,
			1.1387763762968401
		],
		[
			3.308e1,
			1.1387768070913415
		],
		[
			3.309e1,
			1.1387772336040523
		],
		[
			3.31e1,
			1.1387776558745464
		],
		[
			3.311e1,
			1.1387780739423983
		],
		[
			3.312e1,
			1.1387784878471825
		],
		[
			3.313e1,
			1.1387788976284732
		],
		[
			3.314e1,
			1.1387793033258449
		],
		[
			3.315e1,
			1.1387797049788717
		],
		[
			3.316e1,
			1.1387801026271283
		],
		[
			3.317e1,
			1.1387804963101886
		],
		[
			3.318e1,
			1.1387808860676274
		],
		[
			3.319e1,
			1.1387812719390191
		],
		[
			3.32e1,
			1.1387816539639375
		],
		[
			3.321e1,
			1.1387820321819573
		],
		[
			3.322e1,
			1.1387824066326528
		],
		[
			3.323e1,
			1.1387827773555985
		],
		[
			3.324e1,
			1.1387831443903687
		],
		[
			3.325e1,
			1.1387835077765374
		],
		[
			3.326e1,
			1.1387838675536792
		],
		[
			3.327e1,
			1.1387842237613686
		],
		[
			3.328e1,
			1.1387845764387667
		],
		[
			3.329e1,
			1.1387849256197633
		],
		[
			3.33e1,
			1.1387852713356843
		],
		[
			3.331e1,
			1.138785613617987
		],
		[
			3.332e1,
			1.1387859524981292
		],
		[
			3.333e1,
			1.138786288007568
		],
		[
			3.334e1,
			1.1387866201777612
		],
		[
			3.335e1,
			1.1387869490401656
		],
		[
			3.336e1,
			1.1387872746262393
		],
		[
			3.337e1,
			1.1387875969674393
		],
		[
			3.338e1,
			1.1387879160952235
		],
		[
			3.339e1,
			1.1387882320410485
		],
		[
			3.34e1,
			1.1387885448363724
		],
		[
			3.341e1,
			1.1387888545126525
		],
		[
			3.342e1,
			1.1387891611013463
		],
		[
			3.343e1,
			1.138789464633911
		],
		[
			3.344e1,
			1.1387897651418042
		],
		[
			3.345e1,
			1.1387900626564833
		],
		[
			3.346e1,
			1.1387903572094056
		],
		[
			3.347e1,
			1.1387906488320287
		],
		[
			3.348e1,
			1.1387909375558098
		],
		[
			3.349e1,
			1.1387912234122066
		],
		[
			3.35e1,
			1.1387915064326766
		],
		[
			3.351e1,
			1.1387917866481545
		],
		[
			3.352e1,
			1.1387920640851645
		],
		[
			3.353e1,
			1.1387923387686674
		],
		[
			3.354e1,
			1.1387926107236954
		],
		[
			3.355e1,
			1.1387928799752816
		],
		[
			3.356e1,
			1.138793146548458
		],
		[
			3.357e1,
			1.1387934104682578
		],
		[
			3.358e1,
			1.1387936717597134
		],
		[
			3.359e1,
			1.1387939304478572
		],
		[
			3.36e1,
			1.138794186557722
		],
		[
			3.361e1,
			1.1387944401143408
		],
		[
			3.362e1,
			1.1387946911427458
		],
		[
			3.363e1,
			1.13879493966797
		],
		[
			3.364e1,
			1.1387951857150456
		],
		[
			3.365e1,
			1.1387954293090057
		],
		[
			3.366e1,
			1.1387956704748825
		],
		[
			3.367e1,
			1.138795909237709
		],
		[
			3.368e1,
			1.1387961456225175
		],
		[
			3.369e1,
			1.138796379654341
		],
		[
			3.37e1,
			1.1387966113582118
		],
		[
			3.371e1,
			1.1387968407591627
		],
		[
			3.372e1,
			1.1387970678822263
		],
		[
			3.373e1,
			1.1387972927524355
		],
		[
			3.374e1,
			1.1387975153941623
		],
		[
			3.375e1,
			1.1387977358280759
		],
		[
			3.376e1,
			1.1387979540740432
		],
		[
			3.377e1,
			1.1387981701519725
		],
		[
			3.378e1,
			1.1387983840817717
		],
		[
			3.379e1,
			1.138798595883349
		],
		[
			3.38e1,
			1.1387988055766132
		],
		[
			3.381e1,
			1.138799013181472
		],
		[
			3.382e1,
			1.1387992187178337
		],
		[
			3.383e1,
			1.1387994222056066
		],
		[
			3.384e1,
			1.1387996236646991
		],
		[
			3.385e1,
			1.138799823115019
		],
		[
			3.386e1,
			1.1388000205764748
		],
		[
			3.387e1,
			1.1388002160689745
		],
		[
			3.388e1,
			1.1388004096124267
		],
		[
			3.389e1,
			1.1388006012267393
		],
		[
			3.39e1,
			1.1388007909318205
		],
		[
			3.391e1,
			1.1388009787475788
		],
		[
			3.392e1,
			1.1388011646939222
		],
		[
			3.393e1,
			1.138801348790759
		],
		[
			3.394e1,
			1.1388015310579973
		],
		[
			3.395e1,
			1.1388017115155455
		],
		[
			3.396e1,
			1.1388018901833117
		],
		[
			3.397e1,
			1.1388020670804526
		],
		[
			3.398e1,
			1.1388022422231803
		],
		[
			3.399e1,
			1.1388024156273184
		],
		[
			3.4e1,
			1.138802587308704
		],
		[
			3.401e1,
			1.1388027572831745
		],
		[
			3.402e1,
			1.1388029255665677
		],
		[
			3.403e1,
			1.1388030921747205
		],
		[
			3.404e1,
			1.138803257123471
		],
		[
			3.405e1,
			1.1388034204286561
		],
		[
			3.406e1,
			1.1388035821061133
		],
		[
			3.407e1,
			1.1388037421716803
		],
		[
			3.408e1,
			1.1388039006411943
		],
		[
			3.409e1,
			1.1388040575304927
		],
		[
			3.41e1,
			1.1388042128554132
		],
		[
			3.411e1,
			1.1388043666317933
		],
		[
			3.412e1,
			1.13880451887547
		],
		[
			3.413e1,
			1.138804669602281
		],
		[
			3.414e1,
			1.138804818828064
		],
		[
			3.415e1,
			1.1388049665686557
		],
		[
			3.416e1,
			1.1388051128398944
		],
		[
			3.417e1,
			1.1388052576576169
		],
		[
			3.418e1,
			1.138805401037661
		],
		[
			3.419e1,
			1.1388055429958637
		],
		[
			3.42e1,
			1.1388056835472264
		],
		[
			3.421e1,
			1.1388058227044906
		],
		[
			3.422e1,
			1.1388059604802514
		],
		[
			3.423e1,
			1.138806096887106
		],
		[
			3.424e1,
			1.1388062319376522
		],
		[
			3.425e1,
			1.1388063656444865
		],
		[
			3.426e1,
			1.1388064980202062
		],
		[
			3.427e1,
			1.1388066290774086
		],
		[
			3.428e1,
			1.1388067588286912
		],
		[
			3.429e1,
			1.1388068872866508
		],
		[
			3.43e1,
			1.1388070144638849
		],
		[
			3.431e1,
			1.1388071403729905
		],
		[
			3.432e1,
			1.1388072650265648
		],
		[
			3.433e1,
			1.1388073884372052
		],
		[
			3.434e1,
			1.1388075106175088
		],
		[
			3.435e1,
			1.1388076315800728
		],
		[
			3.436e1,
			1.1388077513374943
		],
		[
			3.437e1,
			1.1388078699023705
		],
		[
			3.438e1,
			1.138807987287299
		],
		[
			3.439e1,
			1.1388081035048765
		],
		[
			3.44e1,
			1.1388082185677004
		],
		[
			3.441e1,
			1.138808332488368
		],
		[
			3.442e1,
			1.1388084452794782
		],
		[
			3.443e1,
			1.1388085569539057
		],
		[
			3.444e1,
			1.1388086675225029
		],
		[
			3.445e1,
			1.1388087769950377
		],
		[
			3.446e1,
			1.1388088853812786
		],
		[
			3.447e1,
			1.1388089926909928
		],
		[
			3.448e1,
			1.1388090989339488
		],
		[
			3.449e1,
			1.1388092041199147
		],
		[
			3.45e1,
			1.1388093082586583
		],
		[
			3.451e1,
			1.1388094113599478
		],
		[
			3.452e1,
			1.138809513433551
		],
		[
			3.453e1,
			1.1388096144892361
		],
		[
			3.454e1,
			1.138809714536771
		],
		[
			3.455e1,
			1.138809813585924
		],
		[
			3.456e1,
			1.1388099116464625
		],
		[
			3.457e1,
			1.1388100087281552
		],
		[
			3.458e1,
			1.1388101048407697
		],
		[
			3.459e1,
			1.138810199994074
		],
		[
			3.46e1,
			1.1388102941978366
		],
		[
			3.461e1,
			1.138810387461825
		],
		[
			3.462e1,
			1.1388104797958074
		],
		[
			3.463e1,
			1.1388105712095518
		],
		[
			3.464e1,
			1.1388106617128262
		],
		[
			3.465e1,
			1.1388107513153987
		],
		[
			3.466e1,
			1.1388108400270371
		],
		[
			3.467e1,
			1.1388109278575098
		],
		[
			3.468e1,
			1.1388110148165846
		],
		[
			3.469e1,
			1.1388111009140294
		],
		[
			3.47e1,
			1.1388111861595966
		],
		[
			3.471e1,
			1.138811270561886
		],
		[
			3.472e1,
			1.138811354128239
		],
		[
			3.473e1,
			1.138811436866051
		],
		[
			3.474e1,
			1.1388115187827172
		],
		[
			3.475e1,
			1.1388115998856332
		],
		[
			3.476e1,
			1.1388116801821941
		],
		[
			3.477e1,
			1.1388117596797958
		],
		[
			3.478e1,
			1.1388118383858332
		],
		[
			3.479e1,
			1.138811916307702
		],
		[
			3.48e1,
			1.138811993452797
		],
		[
			3.481e1,
			1.138812069828514
		],
		[
			3.482e1,
			1.1388121454422486
		],
		[
			3.483e1,
			1.1388122203013955
		],
		[
			3.484e1,
			1.1388122944133505
		],
		[
			3.485e1,
			1.1388123677855089
		],
		[
			3.486e1,
			1.1388124404252662
		],
		[
			3.487e1,
			1.1388125123400172
		],
		[
			3.488e1,
			1.138812583537158
		],
		[
			3.489e1,
			1.1388126540240835
		],
		[
			3.49e1,
			1.1388127238081895
		],
		[
			3.491e1,
			1.1388127928968708
		],
		[
			3.492e1,
			1.1388128612975232
		],
		[
			3.493e1,
			1.1388129290175417
		],
		[
			3.494e1,
			1.1388129960643218
		],
		[
			3.495e1,
			1.138813062445259
		],
		[
			3.496e1,
			1.1388131281677487
		],
		[
			3.497e1,
			1.1388131932391863
		],
		[
			3.498e1,
			1.1388132576669263
		],
		[
			3.499e1,
			1.1388133214572562
		],
		[
			3.5e1,
			1.1388133846157191
		],
		[
			3.501e1,
			1.1388134471479097
		],
		[
			3.502e1,
			1.1388135090594236
		],
		[
			3.503e1,
			1.1388135703558564
		],
		[
			3.504e1,
			1.1388136310428034
		],
		[
			3.505e1,
			1.1388136911258602
		],
		[
			3.506e1,
			1.1388137506106222
		],
		[
			3.507e1,
			1.1388138095026847
		],
		[
			3.508e1,
			1.1388138678076434
		],
		[
			3.509e1,
			1.1388139255310938
		],
		[
			3.51e1,
			1.1388139826786312
		],
		[
			3.511e1,
			1.1388140392558508
		],
		[
			3.512e1,
			1.1388140952683483
		],
		[
			3.513e1,
			1.1388141507217195
		],
		[
			3.514e1,
			1.1388142056215593
		],
		[
			3.515e1,
			1.1388142599734636
		],
		[
			3.516e1,
			1.1388143137830273
		],
		[
			3.517e1,
			1.1388143670558464
		],
		[
			3.518e1,
			1.138814419797516
		],
		[
			3.519e1,
			1.1388144720136317
		],
		[
			3.52e1,
			1.1388145237097893
		],
		[
			3.521e1,
			1.1388145748915837
		],
		[
			3.522e1,
			1.1388146255646103
		],
		[
			3.523e1,
			1.138814675734465
		],
		[
			3.524e1,
			1.1388147254067431
		],
		[
			3.525e1,
			1.13881477458704
		],
		[
			3.526e1,
			1.1388148232808848
		],
		[
			3.527e1,
			1.138814871492897
		],
		[
			3.528e1,
			1.138814919227278
		],
		[
			3.529e1,
			1.138814966488263
		],
		[
			3.53e1,
			1.1388150132800865
		],
		[
			3.531e1,
			1.1388150596069835
		],
		[
			3.532e1,
			1.138815105473189
		],
		[
			3.533e1,
			1.1388151508829374
		],
		[
			3.534e1,
			1.1388151958404642
		],
		[
			3.535e1,
			1.1388152403500036
		],
		[
			3.536e1,
			1.138815284415791
		],
		[
			3.537e1,
			1.138815328042061
		],
		[
			3.538e1,
			1.1388153712330484
		],
		[
			3.539e1,
			1.1388154139929882
		],
		[
			3.54e1,
			1.1388154563261152
		],
		[
			3.541e1,
			1.1388154982366643
		],
		[
			3.542e1,
			1.1388155397288704
		],
		[
			3.543e1,
			1.1388155808069682
		],
		[
			3.544e1,
			1.1388156214751928
		],
		[
			3.545e1,
			1.1388156617377785
		],
		[
			3.546e1,
			1.1388157015989608
		],
		[
			3.547e1,
			1.1388157410629745
		],
		[
			3.548e1,
			1.1388157801340542
		],
		[
			3.549e1,
			1.1388158188164348
		],
		[
			3.55e1,
			1.1388158571143512
		],
		[
			3.551e1,
			1.1388158950320384
		],
		[
			3.552e1,
			1.1388159325737308
		],
		[
			3.553e1,
			1.1388159697436637
		],
		[
			3.554e1,
			1.1388160065459791
		],
		[
			3.555e1,
			1.13881604298407
		],
		[
			3.556e1,
			1.1388160790611213
		],
		[
			3.557e1,
			1.1388161147803386
		],
		[
			3.558e1,
			1.1388161501449265
		],
		[
			3.559e1,
			1.13881618515809
		],
		[
			3.56e1,
			1.1388162198230336
		],
		[
			3.561e1,
			1.138816254142962
		],
		[
			3.562e1,
			1.1388162881210806
		],
		[
			3.563e1,
			1.1388163217605938
		],
		[
			3.564e1,
			1.1388163550647064
		],
		[
			3.565e1,
			1.1388163880366236
		],
		[
			3.566e1,
			1.1388164206795497
		],
		[
			3.567e1,
			1.1388164529966898
		],
		[
			3.568e1,
			1.1388164849912485
		],
		[
			3.569e1,
			1.138816516666431
		],
		[
			3.57e1,
			1.1388165480254417
		],
		[
			3.571e1,
			1.138816579071486
		],
		[
			3.572e1,
			1.138816609807768
		],
		[
			3.573e1,
			1.1388166402374933
		],
		[
			3.574e1,
			1.138816670363866
		],
		[
			3.575e1,
			1.1388167001900913
		],
		[
			3.576e1,
			1.1388167297193739
		],
		[
			3.577e1,
			1.1388167589549185
		],
		[
			3.578e1,
			1.1388167878999302
		],
		[
			3.579e1,
			1.1388168165576138
		],
		[
			3.58e1,
			1.138816844931174
		],
		[
			3.581e1,
			1.1388168730238153
		],
		[
			3.582e1,
			1.1388169008386286
		],
		[
			3.583e1,
			1.138816928378117
		],
		[
			3.584e1,
			1.1388169556446976
		],
		[
			3.585e1,
			1.1388169826407961
		],
		[
			3.586e1,
			1.1388170093688372
		],
		[
			3.587e1,
			1.1388170358312468
		],
		[
			3.588e1,
			1.13881706203045
		],
		[
			3.589e1,
			1.1388170879688722
		],
		[
			3.59e1,
			1.1388171136489387
		],
		[
			3.591e1,
			1.1388171390730748
		],
		[
			3.592e1,
			1.1388171642437062
		],
		[
			3.593e1,
			1.138817189163258
		],
		[
			3.594e1,
			1.1388172138341555
		],
		[
			3.595e1,
			1.138817238258824
		],
		[
			3.596e1,
			1.138817262439689
		],
		[
			3.597e1,
			1.1388172863791757
		],
		[
			3.598e1,
			1.1388173100797099
		],
		[
			3.599e1,
			1.1388173335437162
		],
		[
			3.6e1,
			1.1388173567736206
		],
		[
			3.601e1,
			1.1388173797718482
		],
		[
			3.602e1,
			1.1388174025408242
		],
		[
			3.603e1,
			1.1388174250829741
		],
		[
			3.604e1,
			1.1388174474007235
		],
		[
			3.605e1,
			1.1388174694964974
		],
		[
			3.606e1,
			1.1388174913727211
		],
		[
			3.607e1,
			1.1388175130318203
		],
		[
			3.608e1,
			1.1388175344762201
		],
		[
			3.609e1,
			1.138817555708346
		],
		[
			3.61e1,
			1.1388175767304918
		],
		[
			3.611e1,
			1.1388175975445152
		],
		[
			3.612e1,
			1.1388176181522491
		],
		[
			3.613e1,
			1.1388176385555293
		],
		[
			3.614e1,
			1.138817658756191
		],
		[
			3.615e1,
			1.1388176787560693
		],
		[
			3.616e1,
			1.1388176985570002
		],
		[
			3.617e1,
			1.1388177181608192
		],
		[
			3.618e1,
			1.1388177375693613
		],
		[
			3.619e1,
			1.1388177567844624
		],
		[
			3.62e1,
			1.1388177758079578
		],
		[
			3.621e1,
			1.1388177946416829
		],
		[
			3.622e1,
			1.1388178132874731
		],
		[
			3.623e1,
			1.138817831747164
		],
		[
			3.624e1,
			1.1388178500225912
		],
		[
			3.625e1,
			1.1388178681155898
		],
		[
			3.626e1,
			1.1388178860279956
		],
		[
			3.627e1,
			1.1388179037616437
		],
		[
			3.628e1,
			1.13881792131837
		],
		[
			3.629e1,
			1.1388179387000097
		],
		[
			3.63e1,
			1.1388179559083982
		],
		[
			3.631e1,
			1.1388179729453711
		],
		[
			3.632e1,
			1.1388179898127637
		],
		[
			3.633e1,
			1.1388180065124118
		],
		[
			3.634e1,
			1.1388180230461504
		],
		[
			3.635e1,
			1.1388180394158154
		],
		[
			3.636e1,
			1.138818055623242
		],
		[
			3.637e1,
			1.1388180716702654
		],
		[
			3.638e1,
			1.1388180875588934
		],
		[
			3.639e1,
			1.1388181032908233
		],
		[
			3.64e1,
			1.1388181188673854
		],
		[
			3.641e1,
			1.1388181342899095
		],
		[
			3.642e1,
			1.1388181495597247
		],
		[
			3.643e1,
			1.1388181646781614
		],
		[
			3.644e1,
			1.1388181796465489
		],
		[
			3.645e1,
			1.1388181944662166
		],
		[
			3.646e1,
			1.1388182091384946
		],
		[
			3.647e1,
			1.1388182236647126
		],
		[
			3.648e1,
			1.1388182380462002
		],
		[
			3.649e1,
			1.138818252284287
		],
		[
			3.65e1,
			1.1388182663803024
		],
		[
			3.651e1,
			1.1388182803355766
		],
		[
			3.652e1,
			1.138818294151439
		],
		[
			3.653e1,
			1.1388183078292196
		],
		[
			3.654e1,
			1.1388183213702474
		],
		[
			3.655e1,
			1.138818334775853
		],
		[
			3.656e1,
			1.1388183480473653
		],
		[
			3.657e1,
			1.1388183611861142
		],
		[
			3.658e1,
			1.1388183741934295
		],
		[
			3.659e1,
			1.138818387070641
		],
		[
			3.66e1,
			1.138818399819078
		],
		[
			3.661e1,
			1.1388184124400702
		],
		[
			3.662e1,
			1.1388184249349478
		],
		[
			3.663e1,
			1.13881843730504
		],
		[
			3.664e1,
			1.1388184495516767
		],
		[
			3.665e1,
			1.1388184616761876
		],
		[
			3.666e1,
			1.1388184736799019
		],
		[
			3.667e1,
			1.1388184855641499
		],
		[
			3.668e1,
			1.138818497330261
		],
		[
			3.669e1,
			1.1388185089795648
		],
		[
			3.67e1,
			1.1388185205133914
		],
		[
			3.671e1,
			1.1388185319330701
		],
		[
			3.672e1,
			1.1388185432399305
		],
		[
			3.673e1,
			1.1388185544353024
		],
		[
			3.674e1,
			1.1388185655204006
		],
		[
			3.675e1,
			1.138818576496163
		],
		[
			3.676e1,
			1.1388185873635177
		],
		[
			3.677e1,
			1.1388185981233931
		],
		[
			3.678e1,
			1.138818608776718
		],
		[
			3.679e1,
			1.1388186193244207
		],
		[
			3.68e1,
			1.1388186297674292
		],
		[
			3.681e1,
			1.138818640106672
		],
		[
			3.682e1,
			1.1388186503430777
		],
		[
			3.683e1,
			1.1388186604775743
		],
		[
			3.684e1,
			1.1388186705110905
		],
		[
			3.685e1,
			1.1388186804445546
		],
		[
			3.686e1,
			1.138818690278895
		],
		[
			3.687e1,
			1.1388187000150403
		],
		[
			3.688e1,
			1.1388187096539184
		],
		[
			3.689e1,
			1.1388187191964578
		],
		[
			3.69e1,
			1.1388187286435871
		],
		[
			3.691e1,
			1.1388187379962345
		],
		[
			3.692e1,
			1.1388187472553284
		],
		[
			3.693e1,
			1.1388187564217973
		],
		[
			3.694e1,
			1.1388187654965696
		],
		[
			3.695e1,
			1.1388187744805736
		],
		[
			3.696e1,
			1.1388187833747374
		],
		[
			3.697e1,
			1.1388187921799897
		],
		[
			3.698e1,
			1.1388188008972588
		],
		[
			3.699e1,
			1.1388188095274734
		],
		[
			3.7e1,
			1.1388188180715613
		],
		[
			3.701e1,
			1.1388188265304513
		],
		[
			3.702e1,
			1.1388188349050714
		],
		[
			3.703e1,
			1.1388188431963504
		],
		[
			3.704e1,
			1.1388188514052164
		],
		[
			3.705e1,
			1.138818859532598
		],
		[
			3.706e1,
			1.1388188675794235
		],
		[
			3.707e1,
			1.138818875546621
		],
		[
			3.708e1,
			1.1388188834351194
		],
		[
			3.709e1,
			1.1388188912458466
		],
		[
			3.71e1,
			1.13881889897965
		],
		[
			3.711e1,
			1.1388189066371803
		],
		[
			3.712e1,
			1.138818914219085
		],
		[
			3.713e1,
			1.1388189217260112
		],
		[
			3.714e1,
			1.138818929158606
		],
		[
			3.715e1,
			1.1388189365175168
		],
		[
			3.716e1,
			1.1388189438033907
		],
		[
			3.717e1,
			1.138818951016875
		],
		[
			3.718e1,
			1.1388189581586168
		],
		[
			3.719e1,
			1.1388189652292635
		],
		[
			3.72e1,
			1.1388189722294624
		],
		[
			3.721e1,
			1.1388189791598609
		],
		[
			3.722e1,
			1.1388189860211058
		],
		[
			3.723e1,
			1.1388189928138444
		],
		[
			3.724e1,
			1.1388189995387243
		],
		[
			3.725e1,
			1.1388190061963925
		],
		[
			3.726e1,
			1.1388190127874962
		],
		[
			3.727e1,
			1.1388190193126828
		],
		[
			3.728e1,
			1.1388190257725994
		],
		[
			3.729e1,
			1.1388190321678933
		],
		[
			3.73e1,
			1.1388190384992116
		],
		[
			3.731e1,
			1.138819044767202
		],
		[
			3.732e1,
			1.1388190509725111
		],
		[
			3.733e1,
			1.1388190571157868
		],
		[
			3.734e1,
			1.1388190631976758
		],
		[
			3.735e1,
			1.1388190692188256
		],
		[
			3.736e1,
			1.1388190751798835
		],
		[
			3.737e1,
			1.1388190810814964
		],
		[
			3.738e1,
			1.138819086924312
		],
		[
			3.739e1,
			1.1388190927089772
		],
		[
			3.74e1,
			1.1388190984361395
		],
		[
			3.741e1,
			1.1388191041064457
		],
		[
			3.742e1,
			1.1388191097205436
		],
		[
			3.743e1,
			1.1388191152790799
		],
		[
			3.744e1,
			1.1388191207827025
		],
		[
			3.745e1,
			1.1388191262320582
		],
		[
			3.746e1,
			1.1388191316277418
		],
		[
			3.747e1,
			1.1388191369702112
		],
		[
			3.748e1,
			1.1388191422599176
		],
		[
			3.749e1,
			1.138819147497313
		],
		[
			3.75e1,
			1.1388191526828488
		],
		[
			3.751e1,
			1.1388191578169764
		],
		[
			3.752e1,
			1.1388191629001476
		],
		[
			3.753e1,
			1.138819167932814
		],
		[
			3.754e1,
			1.1388191729154271
		],
		[
			3.755e1,
			1.1388191778484387
		],
		[
			3.756e1,
			1.1388191827323
		],
		[
			3.757e1,
			1.1388191875674631
		],
		[
			3.758e1,
			1.1388191923543791
		],
		[
			3.759e1,
			1.1388191970935002
		],
		[
			3.76e1,
			1.1388192017852774
		],
		[
			3.761e1,
			1.1388192064301625
		],
		[
			3.762e1,
			1.1388192110286075
		],
		[
			3.763e1,
			1.1388192155810635
		],
		[
			3.764e1,
			1.1388192200879819
		],
		[
			3.765e1,
			1.138819224549815
		],
		[
			3.766e1,
			1.138819228967014
		],
		[
			3.767e1,
			1.1388192333400307
		],
		[
			3.768e1,
			1.1388192376693163
		],
		[
			3.769e1,
			1.1388192419553227
		],
		[
			3.77e1,
			1.1388192461985014
		],
		[
			3.771e1,
			1.1388192503993042
		],
		[
			3.772e1,
			1.1388192545581823
		],
		[
			3.773e1,
			1.1388192586755879
		],
		[
			3.774e1,
			1.138819262751972
		],
		[
			3.775e1,
			1.1388192667877866
		],
		[
			3.776e1,
			1.138819270783483
		],
		[
			3.777e1,
			1.138819274739513
		],
		[
			3.778e1,
			1.138819278656328
		],
		[
			3.779e1,
			1.1388192825343801
		],
		[
			3.78e1,
			1.1388192863741202
		],
		[
			3.781e1,
			1.1388192901760004
		],
		[
			3.782e1,
			1.1388192939404362
		],
		[
			3.783e1,
			1.1388192976677467
		],
		[
			3.784e1,
			1.1388193013582468
		],
		[
			3.785e1,
			1.1388193050122513
		],
		[
			3.786e1,
			1.1388193086300755
		],
		[
			3.787e1,
			1.1388193122120343
		],
		[
			3.788e1,
			1.1388193157584425
		],
		[
			3.789e1,
			1.1388193192696154
		],
		[
			3.79e1,
			1.138819322745868
		],
		[
			3.791e1,
			1.1388193261875152
		],
		[
			3.792e1,
			1.138819329594872
		],
		[
			3.793e1,
			1.1388193329682537
		],
		[
			3.794e1,
			1.1388193363079748
		],
		[
			3.795e1,
			1.1388193396143507
		],
		[
			3.796e1,
			1.1388193428876963
		],
		[
			3.797e1,
			1.1388193461283267
		],
		[
			3.798e1,
			1.1388193493365568
		],
		[
			3.799e1,
			1.1388193525127015
		],
		[
			3.8e1,
			1.1388193556570763
		],
		[
			3.801e1,
			1.1388193587699957
		],
		[
			3.802e1,
			1.138819361851775
		],
		[
			3.803e1,
			1.138819364902729
		],
		[
			3.804e1,
			1.1388193679231728
		],
		[
			3.805e1,
			1.1388193709134216
		],
		[
			3.806e1,
			1.1388193738737904
		],
		[
			3.807e1,
			1.1388193768045938
		],
		[
			3.808e1,
			1.1388193797061472
		],
		[
			3.809e1,
			1.1388193825787654
		],
		[
			3.81e1,
			1.1388193854227637
		],
		[
			3.811e1,
			1.138819388238457
		],
		[
			3.812e1,
			1.1388193910261601
		],
		[
			3.813e1,
			1.1388193937861883
		],
		[
			3.814e1,
			1.1388193965188564
		],
		[
			3.815e1,
			1.1388193992244795
		],
		[
			3.816e1,
			1.1388194019033726
		],
		[
			3.817e1,
			1.1388194045558508
		],
		[
			3.818e1,
			1.138819407182205
		],
		[
			3.819e1,
			1.1388194097826585
		],
		[
			3.82e1,
			1.1388194123574307
		],
		[
			3.821e1,
			1.1388194149067412
		],
		[
			3.822e1,
			1.13881941743081
		],
		[
			3.823e1,
			1.1388194199298567
		],
		[
			3.824e1,
			1.1388194224041013
		],
		[
			3.825e1,
			1.138819424853763
		],
		[
			3.826e1,
			1.1388194272790622
		],
		[
			3.827e1,
			1.1388194296802183
		],
		[
			3.828e1,
			1.138819432057451
		],
		[
			3.829e1,
			1.1388194344109803
		],
		[
			3.83e1,
			1.1388194367410258
		],
		[
			3.831e1,
			1.1388194390478072
		],
		[
			3.832e1,
			1.1388194413315442
		],
		[
			3.833e1,
			1.1388194435924568
		],
		[
			3.834e1,
			1.1388194458307646
		],
		[
			3.835e1,
			1.1388194480466873
		],
		[
			3.836e1,
			1.1388194502404447
		],
		[
			3.837e1,
			1.1388194524122564
		],
		[
			3.838e1,
			1.1388194545623425
		],
		[
			3.839e1,
			1.1388194566909224
		],
		[
			3.84e1,
			1.138819458798216
		],
		[
			3.841e1,
			1.138819460884443
		],
		[
			3.842e1,
			1.1388194629498234
		],
		[
			3.843e1,
			1.1388194649945764
		],
		[
			3.844e1,
			1.1388194670189224
		],
		[
			3.845e1,
			1.1388194690230806
		],
		[
			3.846e1,
			1.1388194710072712
		],
		[
			3.847e1,
			1.1388194729717136
		],
		[
			3.848e1,
			1.1388194749166276
		],
		[
			3.849e1,
			1.1388194768422333
		],
		[
			3.85e1,
			1.1388194787487498
		],
		[
			3.851e1,
			1.1388194806363974
		],
		[
			3.852e1,
			1.1388194825053959
		],
		[
			3.853e1,
			1.1388194843559645
		],
		[
			3.854e1,
			1.1388194861883072
		],
		[
			3.855e1,
			1.13881948800258
		],
		[
			3.856e1,
			1.1388194897989357
		],
		[
			3.857e1,
			1.138819491577528
		],
		[
			3.858e1,
			1.13881949333851
		],
		[
			3.859e1,
			1.138819495082035
		],
		[
			3.86e1,
			1.1388194968082563
		],
		[
			3.861e1,
			1.1388194985173272
		],
		[
			3.862e1,
			1.138819500209401
		],
		[
			3.863e1,
			1.138819501884631
		],
		[
			3.864e1,
			1.1388195035431705
		],
		[
			3.865e1,
			1.1388195051851726
		],
		[
			3.866e1,
			1.138819506810791
		],
		[
			3.867e1,
			1.1388195084201784
		],
		[
			3.868e1,
			1.1388195100134886
		],
		[
			3.869e1,
			1.1388195115908748
		],
		[
			3.87e1,
			1.1388195131524903
		],
		[
			3.871e1,
			1.138819514698488
		],
		[
			3.872e1,
			1.138819516229022
		],
		[
			3.873e1,
			1.1388195177442446
		],
		[
			3.874e1,
			1.13881951924431
		],
		[
			3.875e1,
			1.1388195207293708
		],
		[
			3.876e1,
			1.1388195221995807
		],
		[
			3.877e1,
			1.1388195236550929
		],
		[
			3.878e1,
			1.1388195250960607
		],
		[
			3.879e1,
			1.138819526522637
		],
		[
			3.88e1,
			1.138819527934976
		],
		[
			3.881e1,
			1.13881952933323
		],
		[
			3.882e1,
			1.1388195307175528
		],
		[
			3.883e1,
			1.1388195320880978
		],
		[
			3.884e1,
			1.1388195334450182
		],
		[
			3.885e1,
			1.1388195347884669
		],
		[
			3.886e1,
			1.1388195361185978
		],
		[
			3.887e1,
			1.1388195374355634
		],
		[
			3.888e1,
			1.138819538739518
		],
		[
			3.889e1,
			1.1388195400306143
		],
		[
			3.89e1,
			1.1388195413090512
		],
		[
			3.891e1,
			1.1388195425750225
		],
		[
			3.892e1,
			1.1388195438286273
		],
		[
			3.893e1,
			1.1388195450699639
		],
		[
			3.894e1,
			1.1388195462991302
		],
		[
			3.895e1,
			1.1388195475162244
		],
		[
			3.896e1,
			1.1388195487213448
		],
		[
			3.897e1,
			1.1388195499145894
		],
		[
			3.898e1,
			1.1388195510960566
		],
		[
			3.899e1,
			1.1388195522658442
		],
		[
			3.9e1,
			1.1388195534240504
		],
		[
			3.901e1,
			1.1388195545707736
		],
		[
			3.902e1,
			1.1388195557061118
		],
		[
			3.903e1,
			1.1388195568301631
		],
		[
			3.904e1,
			1.1388195579430256
		],
		[
			3.905e1,
			1.1388195590447978
		],
		[
			3.906e1,
			1.1388195601355773
		],
		[
			3.907e1,
			1.1388195612154626
		],
		[
			3.908e1,
			1.138819562284552
		],
		[
			3.909e1,
			1.1388195633429432
		],
		[
			3.91e1,
			1.1388195643907346
		],
		[
			3.911e1,
			1.1388195654280244
		],
		[
			3.912e1,
			1.1388195664549108
		],
		[
			3.913e1,
			1.1388195674714914
		],
		[
			3.914e1,
			1.1388195684778653
		],
		[
			3.915e1,
			1.1388195694741299
		],
		[
			3.916e1,
			1.1388195704603834
		],
		[
			3.917e1,
			1.1388195714367244
		],
		[
			3.918e1,
			1.1388195724032506
		],
		[
			3.919e1,
			1.1388195733600603
		],
		[
			3.92e1,
			1.1388195743072518
		],
		[
			3.921e1,
			1.138819575244923
		],
		[
			3.922e1,
			1.138819576173172
		],
		[
			3.923e1,
			1.1388195770920975
		],
		[
			3.924e1,
			1.1388195780017971
		],
		[
			3.925e1,
			1.138819578902369
		],
		[
			3.926e1,
			1.1388195797939116
		],
		[
			3.927e1,
			1.1388195806765227
		],
		[
			3.928e1,
			1.1388195815503008
		],
		[
			3.929e1,
			1.138819582415344
		],
		[
			3.93e1,
			1.13881958327175
		],
		[
			3.931e1,
			1.1388195841196176
		],
		[
			3.932e1,
			1.1388195849590446
		],
		[
			3.933e1,
			1.138819585790129
		],
		[
			3.934e1,
			1.1388195866129693
		],
		[
			3.935e1,
			1.1388195874276634
		],
		[
			3.936e1,
			1.1388195882343095
		],
		[
			3.937e1,
			1.138819589033006
		],
		[
			3.938e1,
			1.1388195898238507
		],
		[
			3.939e1,
			1.138819590606942
		],
		[
			3.94e1,
			1.1388195913823904
		],
		[
			3.941e1,
			1.1388195921502733
		],
		[
			3.942e1,
			1.1388195929106508
		],
		[
			3.943e1,
			1.1388195936635823
		],
		[
			3.944e1,
			1.138819594409128
		],
		[
			3.945e1,
			1.138819595147347
		],
		[
			3.946e1,
			1.1388195958782994
		],
		[
			3.947e1,
			1.138819596602045
		],
		[
			3.948e1,
			1.1388195973186432
		],
		[
			3.949e1,
			1.1388195980281541
		],
		[
			3.95e1,
			1.1388195987306373
		],
		[
			3.951e1,
			1.1388195994261523
		],
		[
			3.952e1,
			1.138819600114759
		],
		[
			3.953e1,
			1.1388196007965172
		],
		[
			3.954e1,
			1.1388196014714866
		],
		[
			3.955e1,
			1.1388196021397268
		],
		[
			3.956e1,
			1.1388196028012978
		],
		[
			3.957e1,
			1.138819603456259
		],
		[
			3.958e1,
			1.13881960410467
		],
		[
			3.959e1,
			1.138819604746591
		],
		[
			3.96e1,
			1.1388196053820816
		],
		[
			3.961e1,
			1.1388196060112015
		],
		[
			3.962e1,
			1.1388196066340102
		],
		[
			3.963e1,
			1.1388196072505674
		],
		[
			3.964e1,
			1.1388196078609334
		],
		[
			3.965e1,
			1.1388196084651674
		],
		[
			3.966e1,
			1.1388196090633294
		],
		[
			3.967e1,
			1.1388196096554788
		],
		[
			3.968e1,
			1.1388196102416754
		],
		[
			3.969e1,
			1.1388196108219792
		],
		[
			3.97e1,
			1.1388196113964497
		],
		[
			3.971e1,
			1.1388196119651468
		],
		[
			3.972e1,
			1.1388196125281302
		],
		[
			3.973e1,
			1.1388196130854595
		],
		[
			3.974e1,
			1.1388196136371942
		],
		[
			3.975e1,
			1.1388196141833946
		],
		[
			3.976e1,
			1.13881961472412
		],
		[
			3.977e1,
			1.1388196152594303
		],
		[
			3.978e1,
			1.1388196157893853
		],
		[
			3.979e1,
			1.1388196163140445
		],
		[
			3.98e1,
			1.1388196168334677
		],
		[
			3.981e1,
			1.1388196173477145
		],
		[
			3.982e1,
			1.138819617856845
		],
		[
			3.983e1,
			1.1388196183609187
		],
		[
			3.984e1,
			1.1388196188599953
		],
		[
			3.985e1,
			1.1388196193541344
		],
		[
			3.986e1,
			1.1388196198433962
		],
		[
			3.987e1,
			1.13881962032784
		],
		[
			3.988e1,
			1.1388196208075256
		],
		[
			3.989e1,
			1.138819621282514
		],
		[
			3.99e1,
			1.1388196217528712
		],
		[
			3.991e1,
			1.13881962221864
		],
		[
			3.992e1,
			1.1388196226798555
		],
		[
			3.993e1,
			1.138819623136555
		],
		[
			3.994e1,
			1.138819623588774
		],
		[
			3.995e1,
			1.138819624036549
		],
		[
			3.996e1,
			1.138819624479916
		],
		[
			3.997e1,
			1.1388196249189118
		],
		[
			3.998e1,
			1.1388196253535718
		],
		[
			3.999e1,
			1.1388196257839331
		],
		[
			4.0e1,
			1.1388196262100314
		],
		[
			4.001e1,
			1.138819626631903
		],
		[
			4.002e1,
			1.1388196270495843
		],
		[
			4.003e1,
			1.1388196274631113
		],
		[
			4.004e1,
			1.1388196278725204
		],
		[
			4.005e1,
			1.1388196282778478
		],
		[
			4.006e1,
			1.1388196286791297
		],
		[
			4.007e1,
			1.1388196290764023
		],
		[
			4.008e1,
			1.1388196294697017
		],
		[
			4.009e1,
			1.1388196298590645
		],
		[
			4.01e1,
			1.1388196302445266
		],
		[
			4.011e1,
			1.1388196306261245
		],
		[
			4.012e1,
			1.1388196310038943
		],
		[
			4.013e1,
			1.138819631377872
		],
		[
			4.014e1,
			1.138819631748094
		],
		[
			4.015e1,
			1.138819632114597
		],
		[
			4.016e1,
			1.1388196324774165
		],
		[
			4.017e1,
			1.1388196328365892
		],
		[
			4.018e1,
			1.1388196331921512
		],
		[
			4.019e1,
			1.1388196335441387
		],
		[
			4.02e1,
			1.1388196338925878
		],
		[
			4.021e1,
			1.138819634237535
		],
		[
			4.022e1,
			1.1388196345790162
		],
		[
			4.023e1,
			1.138819634917068
		],
		[
			4.024e1,
			1.1388196352517264
		],
		[
			4.025e1,
			1.1388196355830278
		],
		[
			4.026e1,
			1.138819635911008
		],
		[
			4.027e1,
			1.138819636235704
		],
		[
			4.028e1,
			1.1388196365571512
		],
		[
			4.029e1,
			1.1388196368753865
		],
		[
			4.03e1,
			1.1388196371904458
		],
		[
			4.031e1,
			1.1388196375023651
		],
		[
			4.032e1,
			1.138819637811181
		],
		[
			4.033e1,
			1.13881963811693
		],
		[
			4.034e1,
			1.1388196384196476
		],
		[
			4.035e1,
			1.1388196387193705
		],
		[
			4.036e1,
			1.138819639016135
		],
		[
			4.037e1,
			1.1388196393099768
		],
		[
			4.038e1,
			1.1388196396009327
		],
		[
			4.039e1,
			1.1388196398890407
		],
		[
			4.04e1,
			1.13881964017434
		],
		[
			4.041e1,
			1.1388196404568542
		],
		[
			4.042e1,
			1.1388196407366051
		],
		[
			4.043e1,
			1.1388196410136149
		],
		[
			4.044e1,
			1.1388196412879057
		],
		[
			4.045e1,
			1.1388196415594996
		],
		[
			4.046e1,
			1.138819641828418
		],
		[
			4.047e1,
			1.138819642094684
		],
		[
			4.048e1,
			1.1388196423583188
		],
		[
			4.049e1,
			1.1388196426193447
		],
		[
			4.05e1,
			1.138819642877784
		],
		[
			4.051e1,
			1.1388196431336584
		],
		[
			4.052e1,
			1.1388196433869902
		],
		[
			4.053e1,
			1.1388196436378013
		],
		[
			4.054e1,
			1.1388196438861138
		],
		[
			4.055e1,
			1.1388196441319498
		],
		[
			4.056e1,
			1.1388196443753311
		],
		[
			4.057e1,
			1.1388196446162804
		],
		[
			4.058e1,
			1.138819644854819
		],
		[
			4.059e1,
			1.1388196450909693
		],
		[
			4.06e1,
			1.1388196453247532
		],
		[
			4.061e1,
			1.138819645556193
		],
		[
			4.062e1,
			1.1388196457853104
		],
		[
			4.063e1,
			1.1388196460121278
		],
		[
			4.064e1,
			1.138819646236667
		],
		[
			4.065e1,
			1.1388196464589502
		],
		[
			4.066e1,
			1.1388196466789995
		],
		[
			4.067e1,
			1.1388196468968366
		],
		[
			4.068e1,
			1.1388196471124838
		],
		[
			4.069e1,
			1.1388196473259633
		],
		[
			4.07e1,
			1.138819647537297
		],
		[
			4.071e1,
			1.138819647746507
		],
		[
			4.072e1,
			1.138819647953615
		],
		[
			4.073e1,
			1.1388196481586434
		],
		[
			4.074e1,
			1.1388196483616144
		],
		[
			4.075e1,
			1.1388196485625497
		],
		[
			4.076e1,
			1.1388196487614715
		],
		[
			4.077e1,
			1.138819648958402
		],
		[
			4.078e1,
			1.1388196491533629
		],
		[
			4.079e1,
			1.1388196493463765
		],
		[
			4.08e1,
			1.1388196495374645
		],
		[
			4.081e1,
			1.1388196497266496
		],
		[
			4.082e1,
			1.1388196499139531
		],
		[
			4.083e1,
			1.1388196500993977
		],
		[
			4.084e1,
			1.1388196502830052
		],
		[
			4.085e1,
			1.1388196504647976
		],
		[
			4.086e1,
			1.138819650644797
		],
		[
			4.087e1,
			1.1388196508230253
		],
		[
			4.088e1,
			1.1388196509995048
		],
		[
			4.089e1,
			1.1388196511742592
		],
		[
			4.09e1,
			1.1388196513473101
		],
		[
			4.091e1,
			1.138819651518671
		],
		[
			4.092e1,
			1.1388196516883553
		],
		[
			4.093e1,
			1.1388196518563762
		],
		[
			4.094e1,
			1.1388196520227472
		],
		[
			4.095e1,
			1.1388196521874816
		],
		[
			4.096e1,
			1.138819652350593
		],
		[
			4.097e1,
			1.1388196525120946
		],
		[
			4.098e1,
			1.138819652672
		],
		[
			4.099e1,
			1.1388196528303225
		],
		[
			4.1e1,
			1.1388196529870755
		],
		[
			4.101e1,
			1.1388196531422725
		],
		[
			4.102e1,
			1.1388196532959267
		],
		[
			4.103e1,
			1.138819653448052
		],
		[
			4.104e1,
			1.138819653598661
		],
		[
			4.105e1,
			1.1388196537477677
		],
		[
			4.106e1,
			1.1388196538953852
		],
		[
			4.107e1,
			1.1388196540415272
		],
		[
			4.108e1,
			1.1388196541862068
		],
		[
			4.109e1,
			1.1388196543294375
		],
		[
			4.11e1,
			1.138819654471233
		],
		[
			4.111e1,
			1.1388196546116065
		],
		[
			4.112e1,
			1.1388196547505711
		],
		[
			4.113e1,
			1.1388196548881406
		],
		[
			4.114e1,
			1.1388196550243281
		],
		[
			4.115e1,
			1.1388196551591474
		],
		[
			4.116e1,
			1.1388196552926115
		],
		[
			4.117e1,
			1.1388196554247338
		],
		[
			4.118e1,
			1.138819655555528
		],
		[
			4.119e1,
			1.1388196556850076
		],
		[
			4.12e1,
			1.1388196558131856
		],
		[
			4.121e1,
			1.1388196559400756
		],
		[
			4.122e1,
			1.138819656065691
		],
		[
			4.123e1,
			1.138819656190045
		],
		[
			4.124e1,
			1.1388196563131514
		],
		[
			4.125e1,
			1.1388196564350233
		],
		[
			4.126e1,
			1.138819656555674
		],
		[
			4.127e1,
			1.1388196566751174
		],
		[
			4.128e1,
			1.1388196567933666
		],
		[
			4.129e1,
			1.1388196569104347
		],
		[
			4.13e1,
			1.1388196570263356
		],
		[
			4.131e1,
			1.1388196571410825
		],
		[
			4.132e1,
			1.1388196572546887
		],
		[
			4.133e1,
			1.1388196573671678
		],
		[
			4.134e1,
			1.1388196574785332
		],
		[
			4.135e1,
			1.138819657588798
		],
		[
			4.136e1,
			1.1388196576979759
		],
		[
			4.137e1,
			1.1388196578060803
		],
		[
			4.138e1,
			1.1388196579131245
		],
		[
			4.139e1,
			1.1388196580191237
		],
		[
			4.14e1,
			1.1388196581240893
		],
		[
			4.141e1,
			1.1388196582280292
		],
		[
			4.142e1,
			1.1388196583309516
		],
		[
			4.143e1,
			1.1388196584328647
		],
		[
			4.144e1,
			1.1388196585337766
		],
		[
			4.145e1,
			1.1388196586336956
		],
		[
			4.146e1,
			1.1388196587326298
		],
		[
			4.147e1,
			1.1388196588305872
		],
		[
			4.148e1,
			1.138819658927576
		],
		[
			4.149e1,
			1.1388196590236044
		],
		[
			4.15e1,
			1.1388196591186808
		],
		[
			4.151e1,
			1.1388196592128126
		],
		[
			4.152e1,
			1.1388196593060087
		],
		[
			4.153e1,
			1.1388196593982771
		],
		[
			4.154e1,
			1.1388196594896256
		],
		[
			4.155e1,
			1.1388196595800628
		],
		[
			4.156e1,
			1.1388196596695965
		],
		[
			4.157e1,
			1.138819659758235
		],
		[
			4.158e1,
			1.1388196598459863
		],
		[
			4.159e1,
			1.1388196599328588
		],
		[
			4.16e1,
			1.1388196600188605
		],
		[
			4.161e1,
			1.1388196601039995
		],
		[
			4.162e1,
			1.138819660188284
		],
		[
			4.163e1,
			1.1388196602717224
		],
		[
			4.164e1,
			1.1388196603543224
		],
		[
			4.165e1,
			1.1388196604360923
		],
		[
			4.166e1,
			1.1388196605170404
		],
		[
			4.167e1,
			1.1388196605971748
		],
		[
			4.168e1,
			1.1388196606765035
		],
		[
			4.169e1,
			1.138819660755035
		],
		[
			4.17e1,
			1.138819660832777
		],
		[
			4.171e1,
			1.1388196609097379
		],
		[
			4.172e1,
			1.1388196609859258
		],
		[
			4.173e1,
			1.1388196610613488
		],
		[
			4.174e1,
			1.138819661136015
		],
		[
			4.175e1,
			1.1388196612099328
		],
		[
			4.176e1,
			1.13881966128311
		],
		[
			4.177e1,
			1.1388196613555552
		],
		[
			4.178e1,
			1.1388196614272763
		],
		[
			4.179e1,
			1.1388196614982813
		],
		[
			4.18e1,
			1.1388196615685784
		],
		[
			4.181e1,
			1.138819661638176
		],
		[
			4.182e1,
			1.138819661707082
		],
		[
			4.183e1,
			1.1388196617753048
		],
		[
			4.184e1,
			1.1388196618428523
		],
		[
			4.185e1,
			1.1388196619097326
		],
		[
			4.186e1,
			1.138819661975954
		],
		[
			4.187e1,
			1.1388196620415247
		],
		[
			4.188e1,
			1.138819662106453
		],
		[
			4.189e1,
			1.1388196621707478
		],
		[
			4.19e1,
			1.1388196622344156
		],
		[
			4.191e1,
			1.1388196622974607
		],
		[
			4.192e1,
			1.1388196623598885
		],
		[
			4.193e1,
			1.138819662421704
		],
		[
			4.194e1,
			1.1388196624829119
		],
		[
			4.195e1,
			1.1388196625435172
		],
		[
			4.196e1,
			1.1388196626035252
		],
		[
			4.197e1,
			1.1388196626629403
		],
		[
			4.198e1,
			1.1388196627217677
		],
		[
			4.199e1,
			1.1388196627800125
		],
		[
			4.2e1,
			1.1388196628376792
		],
		[
			4.201e1,
			1.1388196628947735
		],
		[
			4.202e1,
			1.1388196629512999
		],
		[
			4.203e1,
			1.1388196630072631
		],
		[
			4.204e1,
			1.1388196630626686
		],
		[
			4.205e1,
			1.138819663117521
		],
		[
			4.206e1,
			1.1388196631718253
		],
		[
			4.207e1,
			1.1388196632255865
		],
		[
			4.208e1,
			1.1388196632788097
		],
		[
			4.209e1,
			1.1388196633314995
		],
		[
			4.21e1,
			1.1388196633836611
		],
		[
			4.211e1,
			1.1388196634352996
		],
		[
			4.212e1,
			1.1388196634864198
		],
		[
			4.213e1,
			1.1388196635370265
		],
		[
			4.214e1,
			1.1388196635871246
		],
		[
			4.215e1,
			1.1388196636367196
		],
		[
			4.216e1,
			1.1388196636858159
		],
		[
			4.217e1,
			1.1388196637344186
		],
		[
			4.218e1,
			1.1388196637825327
		],
		[
			4.219e1,
			1.1388196638301633
		],
		[
			4.22e1,
			1.1388196638773151
		],
		[
			4.221e1,
			1.1388196639239931
		],
		[
			4.222e1,
			1.1388196639702024
		],
		[
			4.223e1,
			1.1388196640159478
		],
		[
			4.224e1,
			1.1388196640612345
		],
		[
			4.225e1,
			1.138819664106067
		],
		[
			4.226e1,
			1.1388196641504507
		],
		[
			4.227e1,
			1.1388196641943904
		],
		[
			4.228e1,
			1.138819664237891
		],
		[
			4.229e1,
			1.1388196642809574
		],
		[
			4.23e1,
			1.1388196643235948
		],
		[
			4.231e1,
			1.138819664365808
		],
		[
			4.232e1,
			1.1388196644076019
		],
		[
			4.233e1,
			1.1388196644489814
		],
		[
			4.234e1,
			1.1388196644899518
		],
		[
			4.235e1,
			1.1388196645305175
		],
		[
			4.236e1,
			1.138819664570684
		],
		[
			4.237e1,
			1.1388196646104558
		],
		[
			4.238e1,
			1.138819664649842
		],
		[
			4.239e1,
			1.138819664688866
		],
		[
			4.24e1,
			1.1388196647275333
		],
		[
			4.241e1,
			1.1388196647658453
		],
		[
			4.242e1,
			1.1388196648038051
		],
		[
			4.243e1,
			1.1388196648414146
		],
		[
			4.244e1,
			1.138819664878676
		],
		[
			4.245e1,
			1.1388196649155913
		],
		[
			4.246e1,
			1.138819664952163
		],
		[
			4.247e1,
			1.1388196649883935
		],
		[
			4.248e1,
			1.1388196650242848
		],
		[
			4.249e1,
			1.138819665059839
		],
		[
			4.25e1,
			1.1388196650950584
		],
		[
			4.251e1,
			1.1388196651299454
		],
		[
			4.252e1,
			1.138819665164502
		],
		[
			4.253e1,
			1.1388196651987306
		],
		[
			4.254e1,
			1.1388196652326334
		],
		[
			4.255e1,
			1.1388196652662126
		],
		[
			4.256e1,
			1.1388196652994704
		],
		[
			4.257e1,
			1.138819665332409
		],
		[
			4.258e1,
			1.1388196653650307
		],
		[
			4.259e1,
			1.1388196653973375
		],
		[
			4.26e1,
			1.1388196654293319
		],
		[
			4.261e1,
			1.138819665461016
		],
		[
			4.262e1,
			1.138819665492392
		],
		[
			4.263e1,
			1.1388196655234624
		],
		[
			4.264e1,
			1.138819665554229
		],
		[
			4.265e1,
			1.1388196655846943
		],
		[
			4.266e1,
			1.1388196656148606
		],
		[
			4.267e1,
			1.1388196656447298
		],
		[
			4.268e1,
			1.1388196656743044
		],
		[
			4.269e1,
			1.1388196657035865
		],
		[
			4.27e1,
			1.1388196657325782
		],
		[
			4.271e1,
			1.138819665761282
		],
		[
			4.272e1,
			1.1388196657897
		],
		[
			4.273e1,
			1.1388196658178344
		],
		[
			4.274e1,
			1.1388196658456875
		],
		[
			4.275e1,
			1.1388196658732614
		],
		[
			4.276e1,
			1.1388196659005585
		],
		[
			4.277e1,
			1.1388196659275809
		],
		[
			4.278e1,
			1.1388196659543308
		],
		[
			4.279e1,
			1.1388196659808105
		],
		[
			4.28e1,
			1.1388196660070222
		],
		[
			4.281e1,
			1.1388196660329681
		],
		[
			4.282e1,
			1.1388196660586505
		],
		[
			4.283e1,
			1.1388196660840715
		],
		[
			4.284e1,
			1.1388196661092334
		],
		[
			4.285e1,
			1.1388196661341383
		],
		[
			4.286e1,
			1.1388196661587888
		],
		[
			4.287e1,
			1.1388196661831866
		],
		[
			4.288e1,
			1.1388196662073344
		],
		[
			4.289e1,
			1.1388196662312344
		],
		[
			4.29e1,
			1.1388196662548884
		],
		[
			4.291e1,
			1.1388196662782988
		],
		[
			4.292e1,
			1.138819666301468
		],
		[
			4.293e1,
			1.1388196663243981
		],
		[
			4.294e1,
			1.1388196663470913
		],
		[
			4.295e1,
			1.13881966636955
		],
		[
			4.296e1,
			1.1388196663917762
		],
		[
			4.297e1,
			1.1388196664137724
		],
		[
			4.298e1,
			1.1388196664355403
		],
		[
			4.299e1,
			1.1388196664570827
		],
		[
			4.3e1,
			1.1388196664784016
		],
		[
			4.301e1,
			1.1388196664994992
		],
		[
			4.302e1,
			1.1388196665203776
		],
		[
			4.303e1,
			1.1388196665410393
		],
		[
			4.304e1,
			1.1388196665614863
		],
		[
			4.305e1,
			1.138819666581721
		],
		[
			4.306e1,
			1.1388196666017454
		],
		[
			4.307e1,
			1.1388196666215622
		],
		[
			4.308e1,
			1.138819666641173
		],
		[
			4.309e1,
			1.1388196666605803
		],
		[
			4.31e1,
			1.1388196666797863
		],
		[
			4.311e1,
			1.1388196666987935
		],
		[
			4.312e1,
			1.1388196667176038
		],
		[
			4.313e1,
			1.1388196667362194
		],
		[
			4.314e1,
			1.1388196667546429
		],
		[
			4.315e1,
			1.1388196667728818
		],
		[
			4.316e1,
			1.138819666790956
		],
		[
			4.317e1,
			1.1388196668088675
		],
		[
			4.318e1,
			1.138819666826617
		],
		[
			4.319e1,
			1.1388196668442059
		],
		[
			4.32e1,
			1.1388196668616346
		],
		[
			4.321e1,
			1.1388196668789048
		],
		[
			4.322e1,
			1.1388196668960167
		],
		[
			4.323e1,
			1.1388196669129718
		],
		[
			4.324e1,
			1.1388196669297708
		],
		[
			4.325e1,
			1.1388196669464146
		],
		[
			4.326e1,
			1.1388196669629043
		],
		[
			4.327e1,
			1.138819666979241
		],
		[
			4.328e1,
			1.1388196669954254
		],
		[
			4.329e1,
			1.1388196670114585
		],
		[
			4.33e1,
			1.1388196670273414
		],
		[
			4.331e1,
			1.138819667043075
		],
		[
			4.332e1,
			1.1388196670586603
		],
		[
			4.333e1,
			1.138819667074098
		],
		[
			4.334e1,
			1.1388196670893895
		],
		[
			4.335e1,
			1.1388196671045354
		],
		[
			4.336e1,
			1.1388196671195367
		],
		[
			4.337e1,
			1.1388196671343946
		],
		[
			4.338e1,
			1.1388196671491098
		],
		[
			4.339e1,
			1.1388196671636834
		],
		[
			4.34e1,
			1.1388196671781166
		],
		[
			4.341e1,
			1.1388196671924096
		],
		[
			4.342e1,
			1.138819667206564
		],
		[
			4.343e1,
			1.1388196672205806
		],
		[
			4.344e1,
			1.1388196672344604
		],
		[
			4.345e1,
			1.1388196672482045
		],
		[
			4.346e1,
			1.1388196672618134
		],
		[
			4.347e1,
			1.1388196672752886
		],
		[
			4.348e1,
			1.1388196672886306
		],
		[
			4.349e1,
			1.1388196673018407
		],
		[
			4.35e1,
			1.1388196673149196
		],
		[
			4.351e1,
			1.1388196673278685
		],
		[
			4.352e1,
			1.138819667340688
		],
		[
			4.353e1,
			1.1388196673533797
		],
		[
			4.354e1,
			1.1388196673659439
		],
		[
			4.355e1,
			1.1388196673783817
		],
		[
			4.356e1,
			1.1388196673906945
		],
		[
			4.357e1,
			1.138819667402883
		],
		[
			4.358e1,
			1.1388196674149478
		],
		[
			4.359e1,
			1.1388196674268902
		],
		[
			4.36e1,
			1.1388196674387112
		],
		[
			4.361e1,
			1.1388196674504116
		],
		[
			4.362e1,
			1.1388196674619926
		],
		[
			4.363e1,
			1.138819667473455
		],
		[
			4.364e1,
			1.1388196674847997
		],
		[
			4.365e1,
			1.1388196674960278
		],
		[
			4.366e1,
			1.13881966750714
		],
		[
			4.367e1,
			1.1388196675181377
		],
		[
			4.368e1,
			1.1388196675290216
		],
		[
			4.369e1,
			1.1388196675397926
		],
		[
			4.37e1,
			1.1388196675504516
		],
		[
			4.371e1,
			1.1388196675609996
		],
		[
			4.372e1,
			1.138819667571438
		],
		[
			4.373e1,
			1.138819667581767
		],
		[
			4.374e1,
			1.1388196675919882
		],
		[
			4.375e1,
			1.1388196676021023
		],
		[
			4.376e1,
			1.1388196676121103
		],
		[
			4.377e1,
			1.1388196676220133
		],
		[
			4.378e1,
			1.1388196676318119
		],
		[
			4.379e1,
			1.1388196676415072
		],
		[
			4.38e1,
			1.1388196676511004
		],
		[
			4.381e1,
			1.1388196676605922
		],
		[
			4.382e1,
			1.1388196676699838
		],
		[
			4.383e1,
			1.1388196676792757
		],
		[
			4.384e1,
			1.1388196676884694
		],
		[
			4.385e1,
			1.1388196676975655
		],
		[
			4.386e1,
			1.1388196677065654
		],
		[
			4.387e1,
			1.1388196677154694
		],
		[
			4.388e1,
			1.1388196677242788
		],
		[
			4.389e1,
			1.138819667732995
		],
		[
			4.39e1,
			1.138819667741618
		],
		[
			4.391e1,
			1.1388196677501496
		],
		[
			4.392e1,
			1.1388196677585956
		],
		[
			4.393e1,
			1.1388196677669655
		],
		[
			4.394e1,
			1.1388196677752607
		],
		[
			4.395e1,
			1.1388196677834808
		],
		[
			4.396e1,
			1.1388196677916267
		],
		[
			4.397e1,
			1.1388196677996987
		],
		[
			4.398e1,
			1.1388196678076972
		],
		[
			4.399e1,
			1.1388196678156228
		],
		[
			4.4e1,
			1.1388196678234757
		],
		[
			4.401e1,
			1.1388196678312565
		],
		[
			4.402e1,
			1.138819667838966
		],
		[
			4.403e1,
			1.1388196678466038
		],
		[
			4.404e1,
			1.1388196678541709
		],
		[
			4.405e1,
			1.1388196678616678
		],
		[
			4.406e1,
			1.1388196678690947
		],
		[
			4.407e1,
			1.1388196678764522
		],
		[
			4.408e1,
			1.1388196678837406
		],
		[
			4.409e1,
			1.1388196678909601
		],
		[
			4.41e1,
			1.1388196678981117
		],
		[
			4.411e1,
			1.1388196679051958
		],
		[
			4.412e1,
			1.1388196679122125
		],
		[
			4.413e1,
			1.138819667919162
		],
		[
			4.414e1,
			1.1388196679260454
		],
		[
			4.415e1,
			1.1388196679328628
		],
		[
			4.416e1,
			1.1388196679396148
		],
		[
			4.417e1,
			1.1388196679463014
		],
		[
			4.418e1,
			1.1388196679529234
		],
		[
			4.419e1,
			1.1388196679594813
		],
		[
			4.42e1,
			1.1388196679659757
		],
		[
			4.421e1,
			1.1388196679724063
		],
		[
			4.422e1,
			1.1388196679787743
		],
		[
			4.423e1,
			1.1388196679850797
		],
		[
			4.424e1,
			1.1388196679913232
		],
		[
			4.425e1,
			1.1388196679975051
		],
		[
			4.426e1,
			1.138819668003626
		],
		[
			4.427e1,
			1.138819668009686
		],
		[
			4.428e1,
			1.1388196680156857
		],
		[
			4.429e1,
			1.1388196680216256
		],
		[
			4.43e1,
			1.1388196680275062
		],
		[
			4.431e1,
			1.138819668033328
		],
		[
			4.432e1,
			1.1388196680390912
		],
		[
			4.433e1,
			1.1388196680447962
		],
		[
			4.434e1,
			1.1388196680504437
		],
		[
			4.435e1,
			1.138819668056034
		],
		[
			4.436e1,
			1.1388196680615676
		],
		[
			4.437e1,
			1.1388196680670448
		],
		[
			4.438e1,
			1.1388196680724663
		],
		[
			4.439e1,
			1.1388196680778322
		],
		[
			4.44e1,
			1.1388196680831433
		],
		[
			4.441e1,
			1.1388196680883997
		],
		[
			4.442e1,
			1.138819668093602
		],
		[
			4.443e1,
			1.1388196680987508
		],
		[
			4.444e1,
			1.1388196681038463
		],
		[
			4.445e1,
			1.138819668108889
		],
		[
			4.446e1,
			1.1388196681138794
		],
		[
			4.447e1,
			1.1388196681188179
		],
		[
			4.448e1,
			1.1388196681237048
		],
		[
			4.449e1,
			1.1388196681285407
		],
		[
			4.45e1,
			1.138819668133326
		],
		[
			4.451e1,
			1.1388196681380611
		],
		[
			4.452e1,
			1.1388196681427467
		],
		[
			4.453e1,
			1.138819668147383
		],
		[
			4.454e1,
			1.1388196681519704
		],
		[
			4.455e1,
			1.1388196681565095
		],
		[
			4.456e1,
			1.1388196681610003
		],
		[
			4.457e1,
			1.1388196681654439
		],
		[
			4.458e1,
			1.1388196681698404
		],
		[
			4.459e1,
			1.1388196681741902
		],
		[
			4.46e1,
			1.138819668178494
		],
		[
			4.461e1,
			1.1388196681827516
		],
		[
			4.462e1,
			1.1388196681869642
		],
		[
			4.463e1,
			1.138819668191132
		],
		[
			4.464e1,
			1.1388196681952552
		],
		[
			4.465e1,
			1.1388196681993343
		],
		[
			4.466e1,
			1.1388196682033702
		],
		[
			4.467e1,
			1.1388196682073626
		],
		[
			4.468e1,
			1.1388196682113128
		],
		[
			4.469e1,
			1.1388196682152236
		],
		[
			4.47e1,
			1.1388196682190996
		],
		[
			4.471e1,
			1.1388196682229408
		],
		[
			4.472e1,
			1.138819668226747
		],
		[
			4.473e1,
			1.138819668230519
		],
		[
			4.474e1,
			1.1388196682342566
		],
		[
			4.475e1,
			1.1388196682379599
		],
		[
			4.476e1,
			1.1388196682416296
		],
		[
			4.477e1,
			1.1388196682452656
		],
		[
			4.478e1,
			1.138819668248868
		],
		[
			4.479e1,
			1.1388196682524372
		],
		[
			4.48e1,
			1.1388196682559735
		],
		[
			4.481e1,
			1.1388196682594764
		],
		[
			4.482e1,
			1.1388196682629472
		],
		[
			4.483e1,
			1.1388196682663854
		],
		[
			4.484e1,
			1.1388196682697913
		],
		[
			4.485e1,
			1.1388196682731653
		],
		[
			4.486e1,
			1.1388196682765073
		],
		[
			4.487e1,
			1.138819668279818
		],
		[
			4.488e1,
			1.138819668283097
		],
		[
			4.489e1,
			1.1388196682863447
		],
		[
			4.49e1,
			1.1388196682895617
		],
		[
			4.491e1,
			1.1388196682927478
		],
		[
			4.492e1,
			1.1388196682959033
		],
		[
			4.493e1,
			1.1388196682990284
		],
		[
			4.494e1,
			1.1388196683021232
		],
		[
			4.495e1,
			1.1388196683051883
		],
		[
			4.496e1,
			1.1388196683082235
		],
		[
			4.497e1,
			1.138819668311229
		],
		[
			4.498e1,
			1.1388196683142053
		],
		[
			4.499e1,
			1.1388196683171525
		],
		[
			4.5e1,
			1.1388196683200706
		],
		[
			4.501e1,
			1.13881966832296
		],
		[
			4.502e1,
			1.138819668325821
		],
		[
			4.503e1,
			1.1388196683286536
		],
		[
			4.504e1,
			1.138819668331458
		],
		[
			4.505e1,
			1.1388196683342346
		],
		[
			4.506e1,
			1.1388196683369833
		],
		[
			4.507e1,
			1.1388196683397047
		],
		[
			4.508e1,
			1.1388196683423988
		],
		[
			4.509e1,
			1.1388196683450658
		],
		[
			4.51e1,
			1.1388196683477056
		],
		[
			4.511e1,
			1.1388196683503191
		],
		[
			4.512e1,
			1.138819668352906
		],
		[
			4.513e1,
			1.1388196683554666
		],
		[
			4.514e1,
			1.1388196683580012
		],
		[
			4.515e1,
			1.1388196683605099
		],
		[
			4.516e1,
			1.138819668362993
		],
		[
			4.517e1,
			1.1388196683654506
		],
		[
			4.518e1,
			1.138819668367883
		],
		[
			4.519e1,
			1.1388196683702903
		],
		[
			4.52e1,
			1.1388196683726728
		],
		[
			4.521e1,
			1.1388196683750307
		],
		[
			4.522e1,
			1.1388196683773641
		],
		[
			4.523e1,
			1.1388196683796732
		],
		[
			4.524e1,
			1.1388196683819585
		],
		[
			4.525e1,
			1.13881966838422
		],
		[
			4.526e1,
			1.138819668386458
		],
		[
			4.527e1,
			1.1388196683886722
		],
		[
			4.528e1,
			1.1388196683908636
		],
		[
			4.529e1,
			1.1388196683930318
		],
		[
			4.53e1,
			1.1388196683951775
		],
		[
			4.531e1,
			1.1388196683973004
		],
		[
			4.532e1,
			1.138819668399401
		],
		[
			4.533e1,
			1.1388196684014793
		],
		[
			4.534e1,
			1.1388196684035359
		],
		[
			4.535e1,
			1.1388196684055707
		],
		[
			4.536e1,
			1.1388196684075838
		],
		[
			4.537e1,
			1.1388196684095757
		],
		[
			4.538e1,
			1.1388196684115464
		],
		[
			4.539e1,
			1.1388196684134964
		],
		[
			4.54e1,
			1.1388196684154253
		],
		[
			4.541e1,
			1.138819668417334
		],
		[
			4.542e1,
			1.1388196684192222
		],
		[
			4.543e1,
			1.1388196684210903
		],
		[
			4.544e1,
			1.1388196684229386
		],
		[
			4.545e1,
			1.1388196684247673
		],
		[
			4.546e1,
			1.1388196684265786
		],
		[
			4.547e1,
			1.1388196684283733
		],
		[
			4.548e1,
			1.1388196684301521
		],
		[
			4.549e1,
			1.138819668431915
		],
		[
			4.55e1,
			1.1388196684336616
		],
		[
			4.551e1,
			1.1388196684353924
		],
		[
			4.552e1,
			1.1388196684371075
		],
		[
			4.553e1,
			1.1388196684388068
		],
		[
			4.554e1,
			1.1388196684404905
		],
		[
			4.555e1,
			1.1388196684421588
		],
		[
			4.556e1,
			1.1388196684438117
		],
		[
			4.557e1,
			1.138819668445449
		],
		[
			4.558e1,
			1.1388196684470715
		],
		[
			4.559e1,
			1.1388196684486787
		],
		[
			4.56e1,
			1.138819668450271
		],
		[
			4.561e1,
			1.1388196684518481
		],
		[
			4.562e1,
			1.1388196684534106
		],
		[
			4.563e1,
			1.1388196684549583
		],
		[
			4.564e1,
			1.1388196684564913
		],
		[
			4.565e1,
			1.1388196684580096
		],
		[
			4.566e1,
			1.1388196684595138
		],
		[
			4.567e1,
			1.1388196684610035
		],
		[
			4.568e1,
			1.138819668462479
		],
		[
			4.569e1,
			1.1388196684639402
		],
		[
			4.57e1,
			1.1388196684653873
		],
		[
			4.571e1,
			1.1388196684668206
		],
		[
			4.572e1,
			1.13881966846824
		],
		[
			4.573e1,
			1.1388196684696454
		],
		[
			4.574e1,
			1.1388196684710372
		],
		[
			4.575e1,
			1.1388196684724154
		],
		[
			4.576e1,
			1.1388196684737804
		],
		[
			4.577e1,
			1.1388196684751315
		],
		[
			4.578e1,
			1.1388196684764695
		],
		[
			4.579e1,
			1.1388196684777945
		],
		[
			4.58e1,
			1.138819668479106
		],
		[
			4.581e1,
			1.1388196684804048
		],
		[
			4.582e1,
			1.1388196684816907
		],
		[
			4.583e1,
			1.1388196684829635
		],
		[
			4.584e1,
			1.1388196684842238
		],
		[
			4.585e1,
			1.1388196684854712
		],
		[
			4.586e1,
			1.1388196684867062
		],
		[
			4.587e1,
			1.1388196684879288
		],
		[
			4.588e1,
			1.138819668489139
		],
		[
			4.589e1,
			1.1388196684903367
		],
		[
			4.59e1,
			1.1388196684915226
		],
		[
			4.591e1,
			1.1388196684926961
		],
		[
			4.592e1,
			1.1388196684938579
		],
		[
			4.593e1,
			1.1388196684950076
		],
		[
			4.594e1,
			1.1388196684961456
		],
		[
			4.595e1,
			1.138819668497272
		],
		[
			4.596e1,
			1.1388196684983867
		],
		[
			4.597e1,
			1.1388196684994898
		],
		[
			4.598e1,
			1.1388196685005818
		],
		[
			4.599e1,
			1.1388196685016623
		],
		[
			4.6e1,
			1.1388196685027314
		],
		[
			4.601e1,
			1.1388196685037897
		],
		[
			4.602e1,
			1.1388196685048368
		],
		[
			4.603e1,
			1.138819668505873
		],
		[
			4.604e1,
			1.1388196685068983
		],
		[
			4.605e1,
			1.138819668507913
		],
		[
			4.606e1,
			1.138819668508917
		],
		[
			4.607e1,
			1.1388196685099103
		],
		[
			4.608e1,
			1.1388196685108933
		],
		[
			4.609e1,
			1.138819668511866
		],
		[
			4.61e1,
			1.1388196685128285
		],
		[
			4.611e1,
			1.1388196685137806
		],
		[
			4.612e1,
			1.1388196685147225
		],
		[
			4.613e1,
			1.1388196685156546
		],
		[
			4.614e1,
			1.138819668516577
		],
		[
			4.615e1,
			1.1388196685174894
		],
		[
			4.616e1,
			1.138819668518392
		],
		[
			4.617e1,
			1.138819668519285
		],
		[
			4.618e1,
			1.1388196685201688
		],
		[
			4.619e1,
			1.1388196685210432
		],
		[
			4.62e1,
			1.1388196685219079
		],
		[
			4.621e1,
			1.1388196685227636
		],
		[
			4.622e1,
			1.1388196685236105
		],
		[
			4.623e1,
			1.1388196685244492
		],
		[
			4.624e1,
			1.1388196685252803
		],
		[
			4.625e1,
			1.138819668526104
		],
		[
			4.626e1,
			1.1388196685269203
		],
		[
			4.627e1,
			1.138819668527729
		],
		[
			4.628e1,
			1.1388196685285306
		],
		[
			4.629e1,
			1.1388196685293248
		],
		[
			4.63e1,
			1.1388196685301117
		],
		[
			4.631e1,
			1.1388196685308913
		],
		[
			4.632e1,
			1.138819668531664
		],
		[
			4.633e1,
			1.1388196685324292
		],
		[
			4.634e1,
			1.1388196685331875
		],
		[
			4.635e1,
			1.1388196685339387
		],
		[
			4.636e1,
			1.138819668534683
		],
		[
			4.637e1,
			1.1388196685354204
		],
		[
			4.638e1,
			1.1388196685361507
		],
		[
			4.639e1,
			1.138819668536874
		],
		[
			4.64e1,
			1.1388196685375909
		],
		[
			4.641e1,
			1.1388196685383007
		],
		[
			4.642e1,
			1.1388196685390037
		],
		[
			4.643e1,
			1.1388196685397003
		],
		[
			4.644e1,
			1.13881966854039
		],
		[
			4.645e1,
			1.1388196685410732
		],
		[
			4.646e1,
			1.1388196685417498
		],
		[
			4.647e1,
			1.13881966854242
		],
		[
			4.648e1,
			1.1388196685430836
		],
		[
			4.649e1,
			1.1388196685437406
		],
		[
			4.65e1,
			1.1388196685443914
		],
		[
			4.651e1,
			1.138819668545036
		],
		[
			4.652e1,
			1.1388196685456742
		],
		[
			4.653e1,
			1.1388196685463061
		],
		[
			4.654e1,
			1.1388196685469318
		],
		[
			4.655e1,
			1.1388196685475513
		],
		[
			4.656e1,
			1.1388196685481646
		],
		[
			4.657e1,
			1.1388196685487721
		],
		[
			4.658e1,
			1.1388196685493734
		],
		[
			4.659e1,
			1.1388196685499687
		],
		[
			4.66e1,
			1.138819668550558
		],
		[
			4.661e1,
			1.1388196685511416
		],
		[
			4.662e1,
			1.1388196685517191
		],
		[
			4.663e1,
			1.1388196685522909
		],
		[
			4.664e1,
			1.1388196685528569
		],
		[
			4.665e1,
			1.1388196685534173
		],
		[
			4.666e1,
			1.138819668553972
		],
		[
			4.667e1,
			1.1388196685545209
		],
		[
			4.668e1,
			1.1388196685550644
		],
		[
			4.669e1,
			1.1388196685556022
		],
		[
			4.67e1,
			1.1388196685561345
		],
		[
			4.671e1,
			1.1388196685566614
		],
		[
			4.672e1,
			1.1388196685571828
		],
		[
			4.673e1,
			1.1388196685576988
		],
		[
			4.674e1,
			1.1388196685582097
		],
		[
			4.675e1,
			1.1388196685587153
		],
		[
			4.676e1,
			1.1388196685592153
		],
		[
			4.677e1,
			1.1388196685597105
		],
		[
			4.678e1,
			1.1388196685602003
		],
		[
			4.679e1,
			1.1388196685606853
		],
		[
			4.68e1,
			1.138819668561165
		],
		[
			4.681e1,
			1.1388196685616396
		],
		[
			4.682e1,
			1.1388196685621095
		],
		[
			4.683e1,
			1.1388196685625742
		],
		[
			4.684e1,
			1.138819668563034
		],
		[
			4.685e1,
			1.1388196685634893
		],
		[
			4.686e1,
			1.1388196685639396
		],
		[
			4.687e1,
			1.138819668564385
		],
		[
			4.688e1,
			1.138819668564826
		],
		[
			4.689e1,
			1.138819668565262
		],
		[
			4.69e1,
			1.1388196685656937
		],
		[
			4.691e1,
			1.1388196685661205
		],
		[
			4.692e1,
			1.138819668566543
		],
		[
			4.693e1,
			1.138819668566961
		],
		[
			4.694e1,
			1.1388196685673744
		],
		[
			4.695e1,
			1.1388196685677836
		],
		[
			4.696e1,
			1.1388196685681882
		],
		[
			4.697e1,
			1.1388196685685887
		],
		[
			4.698e1,
			1.1388196685689849
		],
		[
			4.699e1,
			1.1388196685693768
		],
		[
			4.7e1,
			1.1388196685697651
		],
		[
			4.701e1,
			1.1388196685701502
		],
		[
			4.702e1,
			1.1388196685705316
		],
		[
			4.703e1,
			1.1388196685709095
		],
		[
			4.704e1,
			1.1388196685712841
		],
		[
			4.705e1,
			1.1388196685716554
		],
		[
			4.706e1,
			1.138819668572023
		],
		[
			4.707e1,
			1.1388196685723875
		],
		[
			4.708e1,
			1.1388196685727485
		],
		[
			4.709e1,
			1.1388196685731062
		],
		[
			4.71e1,
			1.1388196685734606
		],
		[
			4.711e1,
			1.1388196685738117
		],
		[
			4.712e1,
			1.1388196685741596
		],
		[
			4.713e1,
			1.1388196685745042
		],
		[
			4.714e1,
			1.1388196685748455
		],
		[
			4.715e1,
			1.138819668575184
		],
		[
			4.716e1,
			1.1388196685755188
		],
		[
			4.717e1,
			1.1388196685758507
		],
		[
			4.718e1,
			1.1388196685761793
		],
		[
			4.719e1,
			1.138819668576505
		],
		[
			4.72e1,
			1.1388196685768275
		],
		[
			4.721e1,
			1.1388196685771468
		],
		[
			4.722e1,
			1.1388196685774632
		],
		[
			4.723e1,
			1.1388196685777765
		],
		[
			4.724e1,
			1.1388196685780867
		],
		[
			4.725e1,
			1.138819668578394
		],
		[
			4.726e1,
			1.1388196685786984
		],
		[
			4.727e1,
			1.1388196685789997
		],
		[
			4.728e1,
			1.1388196685792982
		],
		[
			4.729e1,
			1.1388196685795937
		],
		[
			4.73e1,
			1.1388196685798861
		],
		[
			4.731e1,
			1.138819668580176
		],
		[
			4.732e1,
			1.1388196685804628
		],
		[
			4.733e1,
			1.1388196685807468
		],
		[
			4.734e1,
			1.1388196685810281
		],
		[
			4.735e1,
			1.1388196685813063
		],
		[
			4.736e1,
			1.1388196685815821
		],
		[
			4.737e1,
			1.138819668581855
		],
		[
			4.738e1,
			1.138819668582125
		],
		[
			4.739e1,
			1.1388196685823926
		],
		[
			4.74e1,
			1.1388196685826573
		],
		[
			4.741e1,
			1.1388196685829195
		],
		[
			4.742e1,
			1.1388196685831788
		],
		[
			4.743e1,
			1.1388196685834355
		],
		[
			4.744e1,
			1.1388196685836898
		],
		[
			4.745e1,
			1.1388196685839413
		],
		[
			4.746e1,
			1.1388196685841905
		],
		[
			4.747e1,
			1.138819668584437
		],
		[
			4.748e1,
			1.1388196685846808
		],
		[
			4.749e1,
			1.1388196685849221
		],
		[
			4.75e1,
			1.1388196685851613
		],
		[
			4.751e1,
			1.1388196685853975
		],
		[
			4.752e1,
			1.1388196685856316
		],
		[
			4.753e1,
			1.1388196685858634
		],
		[
			4.754e1,
			1.1388196685860925
		],
		[
			4.755e1,
			1.1388196685863192
		],
		[
			4.756e1,
			1.1388196685865437
		],
		[
			4.757e1,
			1.1388196685867658
		],
		[
			4.758e1,
			1.1388196685869856
		],
		[
			4.759e1,
			1.1388196685872032
		],
		[
			4.76e1,
			1.1388196685874183
		],
		[
			4.761e1,
			1.1388196685876313
		],
		[
			4.762e1,
			1.1388196685878418
		],
		[
			4.763e1,
			1.1388196685880505
		],
		[
			4.764e1,
			1.1388196685882566
		],
		[
			4.765e1,
			1.1388196685884608
		],
		[
			4.766e1,
			1.1388196685886627
		],
		[
			4.767e1,
			1.1388196685888623
		],
		[
			4.768e1,
			1.1388196685890601
		],
		[
			4.769e1,
			1.1388196685892558
		],
		[
			4.77e1,
			1.1388196685894492
		],
		[
			4.771e1,
			1.1388196685896406
		],
		[
			4.772e1,
			1.13881966858983
		],
		[
			4.773e1,
			1.1388196685900174
		],
		[
			4.774e1,
			1.1388196685902028
		],
		[
			4.775e1,
			1.1388196685903862
		],
		[
			4.776e1,
			1.1388196685905685
		],
		[
			4.777e1,
			1.138819668590752
		],
		[
			4.778e1,
			1.138819668590937
		],
		[
			4.779e1,
			1.138819668591124
		],
		[
			4.78e1,
			1.1388196685913123
		],
		[
			4.781e1,
			1.1388196685915024
		],
		[
			4.782e1,
			1.1388196685916938
		],
		[
			4.783e1,
			1.1388196685918865
		],
		[
			4.784e1,
			1.138819668592081
		],
		[
			4.785e1,
			1.1388196685922767
		],
		[
			4.786e1,
			1.1388196685924739
		],
		[
			4.787e1,
			1.1388196685926721
		],
		[
			4.788e1,
			1.138819668592872
		],
		[
			4.789e1,
			1.138819668593073
		],
		[
			4.79e1,
			1.1388196685932752
		],
		[
			4.791e1,
			1.1388196685934786
		],
		[
			4.792e1,
			1.1388196685936829
		],
		[
			4.793e1,
			1.1388196685938887
		],
		[
			4.794e1,
			1.1388196685940954
		],
		[
			4.795e1,
			1.1388196685943033
		],
		[
			4.796e1,
			1.138819668594512
		],
		[
			4.797e1,
			1.1388196685947218
		],
		[
			4.798e1,
			1.1388196685949326
		],
		[
			4.799e1,
			1.1388196685951442
		],
		[
			4.8e1,
			1.1388196685953567
		],
		[
			4.801e1,
			1.13881966859557
		],
		[
			4.802e1,
			1.1388196685957843
		],
		[
			4.803e1,
			1.138819668595999
		],
		[
			4.804e1,
			1.1388196685962146
		],
		[
			4.805e1,
			1.1388196685964311
		],
		[
			4.806e1,
			1.138819668596648
		],
		[
			4.807e1,
			1.1388196685968657
		],
		[
			4.808e1,
			1.1388196685970842
		],
		[
			4.809e1,
			1.1388196685973029
		],
		[
			4.81e1,
			1.1388196685975223
		],
		[
			4.811e1,
			1.138819668597742
		],
		[
			4.812e1,
			1.1388196685979621
		],
		[
			4.813e1,
			1.1388196685981828
		],
		[
			4.814e1,
			1.138819668598404
		],
		[
			4.815e1,
			1.1388196685986256
		],
		[
			4.816e1,
			1.1388196685988472
		],
		[
			4.817e1,
			1.1388196685990692
		],
		[
			4.818e1,
			1.1388196685992915
		],
		[
			4.819e1,
			1.138819668599514
		],
		[
			4.82e1,
			1.1388196685997367
		],
		[
			4.821e1,
			1.1388196685999594
		],
		[
			4.822e1,
			1.1388196686001826
		],
		[
			4.823e1,
			1.1388196686004055
		],
		[
			4.824e1,
			1.1388196686006284
		],
		[
			4.825e1,
			1.1388196686008514
		],
		[
			4.826e1,
			1.1388196686010743
		],
		[
			4.827e1,
			1.1388196686012972
		],
		[
			4.828e1,
			1.1388196686015202
		],
		[
			4.829e1,
			1.1388196686017429
		],
		[
			4.83e1,
			1.1388196686019654
		],
		[
			4.831e1,
			1.1388196686021876
		],
		[
			4.832e1,
			1.1388196686024097
		],
		[
			4.833e1,
			1.1388196686026315
		],
		[
			4.834e1,
			1.1388196686028529
		],
		[
			4.835e1,
			1.138819668603074
		],
		[
			4.836e1,
			1.1388196686032948
		],
		[
			4.837e1,
			1.138819668603515
		],
		[
			4.838e1,
			1.1388196686037348
		],
		[
			4.839e1,
			1.1388196686039542
		],
		[
			4.84e1,
			1.1388196686041732
		],
		[
			4.841e1,
			1.1388196686043914
		],
		[
			4.842e1,
			1.1388196686046093
		],
		[
			4.843e1,
			1.1388196686048264
		],
		[
			4.844e1,
			1.1388196686050427
		],
		[
			4.845e1,
			1.1388196686052585
		],
		[
			4.846e1,
			1.1388196686054735
		],
		[
			4.847e1,
			1.1388196686056877
		],
		[
			4.848e1,
			1.1388196686059011
		],
		[
			4.849e1,
			1.1388196686061138
		],
		[
			4.85e1,
			1.1388196686063254
		],
		[
			4.851e1,
			1.1388196686065362
		],
		[
			4.852e1,
			1.1388196686067462
		],
		[
			4.853e1,
			1.138819668606955
		],
		[
			4.854e1,
			1.1388196686071628
		],
		[
			4.855e1,
			1.1388196686073697
		],
		[
			4.856e1,
			1.1388196686075756
		],
		[
			4.857e1,
			1.13881966860778
		],
		[
			4.858e1,
			1.1388196686079837
		],
		[
			4.859e1,
			1.138819668608186
		],
		[
			4.86e1,
			1.1388196686083871
		],
		[
			4.861e1,
			1.138819668608587
		],
		[
			4.862e1,
			1.1388196686087855
		],
		[
			4.863e1,
			1.1388196686089826
		],
		[
			4.864e1,
			1.1388196686091785
		],
		[
			4.865e1,
			1.138819668609373
		],
		[
			4.866e1,
			1.1388196686095662
		],
		[
			4.867e1,
			1.1388196686097576
		],
		[
			4.868e1,
			1.1388196686099479
		],
		[
			4.869e1,
			1.1388196686101364
		],
		[
			4.87e1,
			1.1388196686103234
		],
		[
			4.871e1,
			1.1388196686105088
		],
		[
			4.872e1,
			1.1388196686106924
		],
		[
			4.873e1,
			1.1388196686108745
		],
		[
			4.874e1,
			1.1388196686110548
		],
		[
			4.875e1,
			1.1388196686112335
		],
		[
			4.876e1,
			1.1388196686114103
		],
		[
			4.877e1,
			1.1388196686115855
		],
		[
			4.878e1,
			1.1388196686117587
		],
		[
			4.879e1,
			1.1388196686119298
		],
		[
			4.88e1,
			1.1388196686120993
		],
		[
			4.881e1,
			1.1388196686122667
		],
		[
			4.882e1,
			1.1388196686124321
		],
		[
			4.883e1,
			1.1388196686125955
		],
		[
			4.884e1,
			1.138819668612757
		],
		[
			4.885e1,
			1.1388196686129162
		],
		[
			4.886e1,
			1.1388196686130734
		],
		[
			4.887e1,
			1.1388196686132284
		],
		[
			4.888e1,
			1.1388196686133811
		],
		[
			4.889e1,
			1.1388196686135317
		],
		[
			4.89e1,
			1.13881966861368
		],
		[
			4.891e1,
			1.1388196686138259
		],
		[
			4.892e1,
			1.1388196686139695
		],
		[
			4.893e1,
			1.1388196686141108
		],
		[
			4.894e1,
			1.1388196686142498
		],
		[
			4.895e1,
			1.138819668614386
		],
		[
			4.896e1,
			1.13881966861452
		],
		[
			4.897e1,
			1.1388196686146517
		],
		[
			4.898e1,
			1.1388196686147805
		],
		[
			4.899e1,
			1.1388196686149068
		],
		[
			4.9e1,
			1.1388196686150305
		],
		[
			4.901e1,
			1.1388196686151515
		],
		[
			4.902e1,
			1.13881966861527
		],
		[
			4.903e1,
			1.1388196686153855
		],
		[
			4.904e1,
			1.1388196686154985
		],
		[
			4.905e1,
			1.1388196686156087
		],
		[
			4.906e1,
			1.138819668615716
		],
		[
			4.907e1,
			1.1388196686158203
		],
		[
			4.908e1,
			1.138819668615922
		],
		[
			4.909e1,
			1.1388196686160206
		],
		[
			4.91e1,
			1.138819668616116
		],
		[
			4.911e1,
			1.1388196686162089
		],
		[
			4.912e1,
			1.1388196686162984
		],
		[
			4.913e1,
			1.138819668616385
		],
		[
			4.914e1,
			1.1388196686164682
		],
		[
			4.915e1,
			1.1388196686165486
		],
		[
			4.916e1,
			1.1388196686166259
		],
		[
			4.917e1,
			1.1388196686166998
		],
		[
			4.918e1,
			1.1388196686167704
		],
		[
			4.919e1,
			1.1388196686168377
		],
		[
			4.92e1,
			1.1388196686169019
		],
		[
			4.921e1,
			1.1388196686169625
		],
		[
			4.922e1,
			1.1388196686170198
		],
		[
			4.923e1,
			1.138819668617074
		],
		[
			4.924e1,
			1.1388196686171244
		],
		[
			4.925e1,
			1.1388196686171712
		],
		[
			4.926e1,
			1.1388196686172147
		],
		[
			4.927e1,
			1.1388196686172554
		],
		[
			4.928e1,
			1.1388196686172969
		],
		[
			4.929e1,
			1.1388196686173393
		],
		[
			4.93e1,
			1.138819668617383
		],
		[
			4.931e1,
			1.1388196686174277
		],
		[
			4.932e1,
			1.1388196686174734
		],
		[
			4.933e1,
			1.1388196686175203
		],
		[
			4.934e1,
			1.1388196686175682
		],
		[
			4.935e1,
			1.1388196686176173
		],
		[
			4.936e1,
			1.1388196686176673
		],
		[
			4.937e1,
			1.1388196686177183
		],
		[
			4.938e1,
			1.1388196686177703
		],
		[
			4.939e1,
			1.1388196686178234
		],
		[
			4.94e1,
			1.1388196686178773
		],
		[
			4.941e1,
			1.1388196686179322
		],
		[
			4.942e1,
			1.138819668617988
		],
		[
			4.943e1,
			1.1388196686180445
		],
		[
			4.944e1,
			1.138819668618102
		],
		[
			4.945e1,
			1.1388196686181604
		],
		[
			4.946e1,
			1.1388196686182197
		],
		[
			4.947e1,
			1.1388196686182797
		],
		[
			4.948e1,
			1.1388196686183405
		],
		[
			4.949e1,
			1.1388196686184022
		],
		[
			4.95e1,
			1.1388196686184646
		],
		[
			4.951e1,
			1.1388196686185277
		],
		[
			4.952e1,
			1.1388196686185916
		],
		[
			4.953e1,
			1.138819668618656
		],
		[
			4.954e1,
			1.1388196686187215
		],
		[
			4.955e1,
			1.1388196686187873
		],
		[
			4.956e1,
			1.1388196686188539
		],
		[
			4.957e1,
			1.1388196686189211
		],
		[
			4.958e1,
			1.1388196686189889
		],
		[
			4.959e1,
			1.1388196686190573
		],
		[
			4.96e1,
			1.1388196686191265
		],
		[
			4.961e1,
			1.138819668619196
		],
		[
			4.962e1,
			1.138819668619266
		],
		[
			4.963e1,
			1.1388196686193368
		],
		[
			4.964e1,
			1.1388196686194079
		],
		[
			4.965e1,
			1.1388196686194796
		],
		[
			4.966e1,
			1.1388196686195518
		],
		[
			4.967e1,
			1.1388196686196244
		],
		[
			4.968e1,
			1.1388196686196974
		],
		[
			4.969e1,
			1.1388196686197707
		],
		[
			4.97e1,
			1.1388196686198446
		],
		[
			4.971e1,
			1.1388196686199188
		],
		[
			4.972e1,
			1.1388196686199934
		],
		[
			4.973e1,
			1.1388196686200682
		],
		[
			4.974e1,
			1.1388196686201435
		],
		[
			4.975e1,
			1.138819668620219
		],
		[
			4.976e1,
			1.1388196686202947
		],
		[
			4.977e1,
			1.1388196686203709
		],
		[
			4.978e1,
			1.1388196686204473
		],
		[
			4.979e1,
			1.1388196686205239
		],
		[
			4.98e1,
			1.1388196686206005
		],
		[
			4.981e1,
			1.1388196686206775
		],
		[
			4.982e1,
			1.1388196686207548
		],
		[
			4.983e1,
			1.138819668620832
		],
		[
			4.984e1,
			1.1388196686209096
		],
		[
			4.985e1,
			1.1388196686209873
		],
		[
			4.986e1,
			1.138819668621065
		],
		[
			4.987e1,
			1.1388196686211427
		],
		[
			4.988e1,
			1.1388196686212204
		],
		[
			4.989e1,
			1.1388196686212984
		],
		[
			4.99e1,
			1.1388196686213763
		],
		[
			4.991e1,
			1.1388196686214542
		],
		[
			4.992e1,
			1.1388196686215322
		],
		[
			4.993e1,
			1.13881966862161
		],
		[
			4.994e1,
			1.138819668621688
		],
		[
			4.995e1,
			1.1388196686217658
		],
		[
			4.996e1,
			1.1388196686218435
		],
		[
			4.997e1,
			1.1388196686219212
		],
		[
			4.998e1,
			1.1388196686219987
		],
		[
			4.999e1,
			1.138819668622076
		],
		[
			5.0e1,
			1.1388196686221532
		],
		[
			5.001e1,
			1.1388196686222303
		],
		[
			5.002e1,
			1.138819668622307
		],
		[
			5.003e1,
			1.138819668622384
		],
		[
			5.004e1,
			1.1388196686224603
		],
		[
			5.005e1,
			1.1388196686225365
		],
		[
			5.006e1,
			1.1388196686226124
		],
		[
			5.007e1,
			1.1388196686226881
		],
		[
			5.008e1,
			1.1388196686227634
		],
		[
			5.009e1,
			1.1388196686228385
		],
		[
			5.01e1,
			1.138819668622913
		],
		[
			5.011e1,
			1.1388196686229874
		],
		[
			5.012e1,
			1.1388196686230614
		],
		[
			5.013e1,
			1.138819668623135
		],
		[
			5.014e1,
			1.1388196686232082
		],
		[
			5.015e1,
			1.138819668623281
		],
		[
			5.016e1,
			1.1388196686233534
		],
		[
			5.017e1,
			1.138819668623425
		],
		[
			5.018e1,
			1.1388196686234964
		],
		[
			5.019e1,
			1.1388196686235674
		],
		[
			5.02e1,
			1.1388196686236376
		],
		[
			5.021e1,
			1.1388196686237073
		],
		[
			5.022e1,
			1.1388196686237766
		],
		[
			5.023e1,
			1.1388196686238454
		],
		[
			5.024e1,
			1.1388196686239134
		],
		[
			5.025e1,
			1.1388196686239809
		],
		[
			5.026e1,
			1.1388196686240477
		],
		[
			5.027e1,
			1.1388196686241139
		],
		[
			5.028e1,
			1.1388196686241794
		],
		[
			5.029e1,
			1.1388196686242442
		],
		[
			5.03e1,
			1.1388196686243084
		],
		[
			5.031e1,
			1.138819668624372
		],
		[
			5.032e1,
			1.1388196686244345
		],
		[
			5.033e1,
			1.1388196686244965
		],
		[
			5.034e1,
			1.1388196686245577
		],
		[
			5.035e1,
			1.138819668624618
		],
		[
			5.036e1,
			1.1388196686246774
		],
		[
			5.037e1,
			1.1388196686247363
		],
		[
			5.038e1,
			1.138819668624794
		],
		[
			5.039e1,
			1.138819668624851
		],
		[
			5.04e1,
			1.1388196686249072
		],
		[
			5.041e1,
			1.1388196686249623
		],
		[
			5.042e1,
			1.1388196686250167
		],
		[
			5.043e1,
			1.13881966862507
		],
		[
			5.044e1,
			1.1388196686251224
		],
		[
			5.045e1,
			1.1388196686251737
		],
		[
			5.046e1,
			1.1388196686252243
		],
		[
			5.047e1,
			1.1388196686252736
		],
		[
			5.048e1,
			1.138819668625322
		],
		[
			5.049e1,
			1.1388196686253693
		],
		[
			5.05e1,
			1.1388196686254155
		],
		[
			5.051e1,
			1.1388196686254606
		],
		[
			5.052e1,
			1.1388196686255048
		],
		[
			5.053e1,
			1.1388196686255476
		],
		[
			5.054e1,
			1.1388196686255894
		],
		[
			5.055e1,
			1.13881966862563
		],
		[
			5.056e1,
			1.1388196686256695
		],
		[
			5.057e1,
			1.1388196686257077
		],
		[
			5.058e1,
			1.1388196686257448
		],
		[
			5.059e1,
			1.1388196686257808
		],
		[
			5.06e1,
			1.1388196686258152
		],
		[
			5.061e1,
			1.1388196686258485
		],
		[
			5.062e1,
			1.1388196686258805
		],
		[
			5.063e1,
			1.138819668625911
		],
		[
			5.064e1,
			1.1388196686259406
		],
		[
			5.065e1,
			1.1388196686259686
		],
		[
			5.066e1,
			1.1388196686259953
		],
		[
			5.067e1,
			1.1388196686260206
		],
		[
			5.068e1,
			1.1388196686260443
		],
		[
			5.069e1,
			1.1388196686260668
		],
		[
			5.07e1,
			1.1388196686260879
		],
		[
			5.071e1,
			1.1388196686261074
		],
		[
			5.072e1,
			1.1388196686261254
		],
		[
			5.073e1,
			1.138819668626142
		],
		[
			5.074e1,
			1.1388196686261571
		],
		[
			5.075e1,
			1.1388196686261707
		],
		[
			5.076e1,
			1.1388196686261827
		],
		[
			5.077e1,
			1.1388196686261933
		],
		[
			5.078e1,
			1.1388196686262022
		],
		[
			5.079e1,
			1.138819668626211
		],
		[
			5.08e1,
			1.1388196686262193
		],
		[
			5.081e1,
			1.1388196686262275
		],
		[
			5.082e1,
			1.1388196686262357
		],
		[
			5.083e1,
			1.1388196686262435
		],
		[
			5.084e1,
			1.1388196686262513
		],
		[
			5.085e1,
			1.1388196686262586
		],
		[
			5.086e1,
			1.138819668626266
		],
		[
			5.087e1,
			1.138819668626273
		],
		[
			5.088e1,
			1.13881966862628
		],
		[
			5.089e1,
			1.1388196686262866
		],
		[
			5.09e1,
			1.1388196686262932
		],
		[
			5.091e1,
			1.1388196686262995
		],
		[
			5.092e1,
			1.1388196686263057
		],
		[
			5.093e1,
			1.138819668626312
		],
		[
			5.094e1,
			1.1388196686263177
		],
		[
			5.095e1,
			1.1388196686263232
		],
		[
			5.096e1,
			1.1388196686263288
		],
		[
			5.097e1,
			1.138819668626334
		],
		[
			5.098e1,
			1.1388196686263392
		],
		[
			5.099e1,
			1.1388196686263443
		],
		[
			5.1e1,
			1.1388196686263492
		],
		[
			5.101e1,
			1.1388196686263539
		],
		[
			5.102e1,
			1.1388196686263583
		],
		[
			5.103e1,
			1.1388196686263627
		],
		[
			5.104e1,
			1.138819668626367
		],
		[
			5.105e1,
			1.138819668626371
		],
		[
			5.106e1,
			1.138819668626375
		],
		[
			5.107e1,
			1.1388196686263787
		],
		[
			5.108e1,
			1.1388196686263825
		],
		[
			5.109e1,
			1.138819668626386
		],
		[
			5.11e1,
			1.1388196686263892
		],
		[
			5.111e1,
			1.1388196686263925
		],
		[
			5.112e1,
			1.1388196686263956
		],
		[
			5.113e1,
			1.1388196686263985
		],
		[
			5.114e1,
			1.1388196686264014
		],
		[
			5.115e1,
			1.138819668626404
		],
		[
			5.116e1,
			1.1388196686264067
		],
		[
			5.117e1,
			1.1388196686264092
		],
		[
			5.118e1,
			1.1388196686264114
		],
		[
			5.119e1,
			1.1388196686264136
		],
		[
			5.12e1,
			1.1388196686264158
		],
		[
			5.121e1,
			1.1388196686264176
		],
		[
			5.122e1,
			1.1388196686264196
		],
		[
			5.123e1,
			1.1388196686264211
		],
		[
			5.124e1,
			1.138819668626423
		],
		[
			5.125e1,
			1.1388196686264245
		],
		[
			5.126e1,
			1.138819668626426
		],
		[
			5.127e1,
			1.1388196686264271
		],
		[
			5.128e1,
			1.1388196686264285
		],
		[
			5.129e1,
			1.1388196686264296
		],
		[
			5.13e1,
			1.1388196686264307
		],
		[
			5.131e1,
			1.1388196686264316
		],
		[
			5.132e1,
			1.1388196686264322
		],
		[
			5.133e1,
			1.1388196686264331
		],
		[
			5.134e1,
			1.1388196686264338
		],
		[
			5.135e1,
			1.1388196686264345
		],
		[
			5.136e1,
			1.138819668626435
		],
		[
			5.137e1,
			1.1388196686264354
		],
		[
			5.138e1,
			1.1388196686264356
		],
		[
			5.139e1,
			1.1388196686264358
		],
		[
			5.14e1,
			1.138819668626436
		],
		[
			5.141e1,
			1.1388196686264362
		],
		[
			5.142e1,
			1.1388196686264362
		],
		[
			5.143e1,
			1.1388196686264362
		],
		[
			5.144e1,
			1.138819668626436
		],
		[
			5.145e1,
			1.1388196686264358
		],
		[
			5.146e1,
			1.1388196686264358
		],
		[
			5.147e1,
			1.1388196686264354
		],
		[
			5.148e1,
			1.1388196686264351
		],
		[
			5.149e1,
			1.1388196686264345
		],
		[
			5.15e1,
			1.1388196686264342
		],
		[
			5.151e1,
			1.1388196686264336
		],
		[
			5.152e1,
			1.1388196686264331
		],
		[
			5.153e1,
			1.1388196686264325
		],
		[
			5.154e1,
			1.1388196686264318
		],
		[
			5.155e1,
			1.1388196686264311
		],
		[
			5.156e1,
			1.1388196686264305
		],
		[
			5.157e1,
			1.1388196686264296
		],
		[
			5.158e1,
			1.1388196686264287
		],
		[
			5.159e1,
			1.138819668626428
		],
		[
			5.16e1,
			1.1388196686264271
		],
		[
			5.161e1,
			1.1388196686264263
		],
		[
			5.162e1,
			1.1388196686264251
		],
		[
			5.163e1,
			1.1388196686264243
		],
		[
			5.164e1,
			1.1388196686264234
		],
		[
			5.165e1,
			1.1388196686264223
		],
		[
			5.166e1,
			1.1388196686264211
		],
		[
			5.167e1,
			1.13881966862642
		],
		[
			5.168e1,
			1.1388196686264191
		],
		[
			5.169e1,
			1.138819668626418
		],
		[
			5.17e1,
			1.138819668626417
		],
		[
			5.171e1,
			1.1388196686264158
		],
		[
			5.172e1,
			1.1388196686264147
		],
		[
			5.173e1,
			1.1388196686264136
		],
		[
			5.174e1,
			1.1388196686264125
		],
		[
			5.175e1,
			1.1388196686264114
		],
		[
			5.176e1,
			1.13881966862641
		],
		[
			5.177e1,
			1.1388196686264092
		],
		[
			5.178e1,
			1.1388196686264078
		],
		[
			5.179e1,
			1.138819668626407
		],
		[
			5.18e1,
			1.1388196686264056
		],
		[
			5.181e1,
			1.1388196686264047
		],
		[
			5.182e1,
			1.1388196686264036
		],
		[
			5.183e1,
			1.1388196686264025
		],
		[
			5.184e1,
			1.1388196686264014
		],
		[
			5.185e1,
			1.1388196686264003
		],
		[
			5.186e1,
			1.1388196686263994
		],
		[
			5.187e1,
			1.1388196686263985
		],
		[
			5.188e1,
			1.1388196686263976
		],
		[
			5.189e1,
			1.1388196686263965
		],
		[
			5.19e1,
			1.1388196686263956
		],
		[
			5.191e1,
			1.1388196686263947
		],
		[
			5.192e1,
			1.138819668626394
		],
		[
			5.193e1,
			1.1388196686263932
		],
		[
			5.194e1,
			1.1388196686263923
		],
		[
			5.195e1,
			1.1388196686263918
		],
		[
			5.196e1,
			1.138819668626391
		],
		[
			5.197e1,
			1.1388196686263905
		],
		[
			5.198e1,
			1.13881966862639
		],
		[
			5.199e1,
			1.1388196686263892
		],
		[
			5.2e1,
			1.138819668626389
		],
		[
			5.201e1,
			1.1388196686263885
		],
		[
			5.202e1,
			1.138819668626388
		],
		[
			5.203e1,
			1.1388196686263878
		],
		[
			5.204e1,
			1.1388196686263876
		],
		[
			5.205e1,
			1.1388196686263874
		],
		[
			5.206e1,
			1.1388196686263872
		],
		[
			5.207e1,
			1.1388196686263874
		],
		[
			5.208e1,
			1.1388196686263872
		],
		[
			5.209e1,
			1.1388196686263874
		],
		[
			5.21e1,
			1.1388196686263874
		],
		[
			5.211e1,
			1.1388196686263878
		],
		[
			5.212e1,
			1.138819668626388
		],
		[
			5.213e1,
			1.1388196686263885
		],
		[
			5.214e1,
			1.138819668626389
		],
		[
			5.215e1,
			1.1388196686263894
		],
		[
			5.216e1,
			1.13881966862639
		],
		[
			5.217e1,
			1.1388196686263907
		],
		[
			5.218e1,
			1.1388196686263916
		],
		[
			5.219e1,
			1.1388196686263925
		],
		[
			5.22e1,
			1.1388196686263936
		],
		[
			5.221e1,
			1.1388196686263947
		],
		[
			5.222e1,
			1.1388196686263958
		],
		[
			5.223e1,
			1.1388196686263972
		],
		[
			5.224e1,
			1.1388196686263985
		],
		[
			5.225e1,
			1.1388196686264
		],
		[
			5.226e1,
			1.1388196686264016
		],
		[
			5.227e1,
			1.1388196686264034
		],
		[
			5.228e1,
			1.1388196686264052
		],
		[
			5.229e1,
			1.1388196686264072
		],
		[
			5.23e1,
			1.138819668626409
		],
		[
			5.231e1,
			1.138819668626411
		],
		[
			5.232e1,
			1.1388196686264127
		],
		[
			5.233e1,
			1.1388196686264143
		],
		[
			5.234e1,
			1.1388196686264158
		],
		[
			5.235e1,
			1.1388196686264176
		],
		[
			5.236e1,
			1.138819668626419
		],
		[
			5.237e1,
			1.1388196686264205
		],
		[
			5.238e1,
			1.138819668626422
		],
		[
			5.239e1,
			1.1388196686264234
		],
		[
			5.24e1,
			1.1388196686264245
		],
		[
			5.241e1,
			1.1388196686264256
		],
		[
			5.242e1,
			1.138819668626427
		],
		[
			5.243e1,
			1.138819668626428
		],
		[
			5.244e1,
			1.1388196686264291
		],
		[
			5.245e1,
			1.13881966862643
		],
		[
			5.246e1,
			1.138819668626431
		],
		[
			5.247e1,
			1.1388196686264318
		],
		[
			5.248e1,
			1.1388196686264327
		],
		[
			5.249e1,
			1.1388196686264336
		],
		[
			5.25e1,
			1.138819668626434
		],
		[
			5.251e1,
			1.138819668626435
		],
		[
			5.252e1,
			1.1388196686264354
		],
		[
			5.253e1,
			1.138819668626436
		],
		[
			5.254e1,
			1.1388196686264367
		],
		[
			5.255e1,
			1.1388196686264371
		],
		[
			5.256e1,
			1.1388196686264374
		],
		[
			5.257e1,
			1.1388196686264378
		],
		[
			5.258e1,
			1.138819668626438
		],
		[
			5.259e1,
			1.1388196686264385
		],
		[
			5.26e1,
			1.1388196686264387
		],
		[
			5.261e1,
			1.138819668626439
		],
		[
			5.262e1,
			1.1388196686264391
		],
		[
			5.263e1,
			1.1388196686264391
		],
		[
			5.264e1,
			1.1388196686264394
		],
		[
			5.265e1,
			1.1388196686264394
		],
		[
			5.266e1,
			1.1388196686264394
		],
		[
			5.267e1,
			1.1388196686264394
		],
		[
			5.268e1,
			1.1388196686264391
		],
		[
			5.269e1,
			1.1388196686264391
		],
		[
			5.27e1,
			1.138819668626439
		],
		[
			5.271e1,
			1.1388196686264387
		],
		[
			5.272e1,
			1.1388196686264385
		],
		[
			5.273e1,
			1.1388196686264385
		],
		[
			5.274e1,
			1.138819668626438
		],
		[
			5.275e1,
			1.1388196686264378
		],
		[
			5.276e1,
			1.1388196686264374
		],
		[
			5.277e1,
			1.138819668626437
		],
		[
			5.278e1,
			1.1388196686264367
		],
		[
			5.279e1,
			1.138819668626436
		],
		[
			5.28e1,
			1.1388196686264356
		],
		[
			5.281e1,
			1.1388196686264351
		],
		[
			5.282e1,
			1.1388196686264347
		],
		[
			5.283e1,
			1.138819668626434
		],
		[
			5.284e1,
			1.1388196686264336
		],
		[
			5.285e1,
			1.138819668626433
		],
		[
			5.286e1,
			1.1388196686264322
		],
		[
			5.287e1,
			1.1388196686264316
		],
		[
			5.288e1,
			1.138819668626431
		],
		[
			5.289e1,
			1.1388196686264302
		],
		[
			5.29e1,
			1.1388196686264296
		],
		[
			5.291e1,
			1.1388196686264287
		],
		[
			5.292e1,
			1.138819668626428
		],
		[
			5.293e1,
			1.1388196686264274
		],
		[
			5.294e1,
			1.1388196686264265
		],
		[
			5.295e1,
			1.1388196686264256
		],
		[
			5.296e1,
			1.138819668626425
		],
		[
			5.297e1,
			1.138819668626424
		],
		[
			5.298e1,
			1.1388196686264231
		],
		[
			5.299e1,
			1.1388196686264223
		],
		[
			5.3e1,
			1.1388196686264214
		],
		[
			5.301e1,
			1.1388196686264205
		],
		[
			5.302e1,
			1.1388196686264196
		],
		[
			5.303e1,
			1.1388196686264185
		],
		[
			5.304e1,
			1.1388196686264176
		],
		[
			5.305e1,
			1.1388196686264167
		],
		[
			5.306e1,
			1.1388196686264158
		],
		[
			5.307e1,
			1.138819668626415
		],
		[
			5.308e1,
			1.1388196686264138
		],
		[
			5.309e1,
			1.1388196686264127
		],
		[
			5.31e1,
			1.1388196686264118
		],
		[
			5.311e1,
			1.138819668626411
		],
		[
			5.312e1,
			1.1388196686264098
		],
		[
			5.313e1,
			1.1388196686264087
		],
		[
			5.314e1,
			1.1388196686264078
		],
		[
			5.315e1,
			1.138819668626407
		],
		[
			5.316e1,
			1.1388196686264058
		],
		[
			5.317e1,
			1.1388196686264047
		],
		[
			5.318e1,
			1.1388196686264038
		],
		[
			5.319e1,
			1.138819668626403
		],
		[
			5.32e1,
			1.1388196686264018
		],
		[
			5.321e1,
			1.1388196686264007
		],
		[
			5.322e1,
			1.1388196686263998
		],
		[
			5.323e1,
			1.1388196686263987
		],
		[
			5.324e1,
			1.1388196686263978
		],
		[
			5.325e1,
			1.1388196686263967
		],
		[
			5.326e1,
			1.1388196686263958
		],
		[
			5.327e1,
			1.1388196686263947
		],
		[
			5.328e1,
			1.1388196686263938
		],
		[
			5.329e1,
			1.1388196686263927
		],
		[
			5.33e1,
			1.1388196686263918
		],
		[
			5.331e1,
			1.138819668626391
		],
		[
			5.332e1,
			1.13881966862639
		],
		[
			5.333e1,
			1.1388196686263892
		],
		[
			5.334e1,
			1.1388196686263883
		],
		[
			5.335e1,
			1.1388196686263872
		],
		[
			5.336e1,
			1.1388196686263863
		],
		[
			5.337e1,
			1.1388196686263856
		],
		[
			5.338e1,
			1.1388196686263847
		],
		[
			5.339e1,
			1.1388196686263838
		],
		[
			5.34e1,
			1.138819668626383
		],
		[
			5.341e1,
			1.138819668626382
		],
		[
			5.342e1,
			1.1388196686263814
		],
		[
			5.343e1,
			1.1388196686263807
		],
		[
			5.344e1,
			1.1388196686263798
		],
		[
			5.345e1,
			1.138819668626379
		],
		[
			5.346e1,
			1.1388196686263783
		],
		[
			5.347e1,
			1.1388196686263776
		],
		[
			5.348e1,
			1.138819668626377
		],
		[
			5.349e1,
			1.1388196686263763
		],
		[
			5.35e1,
			1.1388196686263756
		],
		[
			5.351e1,
			1.138819668626375
		],
		[
			5.352e1,
			1.1388196686263745
		],
		[
			5.353e1,
			1.138819668626374
		],
		[
			5.354e1,
			1.1388196686263734
		],
		[
			5.355e1,
			1.138819668626373
		],
		[
			5.356e1,
			1.1388196686263723
		],
		[
			5.357e1,
			1.1388196686263719
		],
		[
			5.358e1,
			1.1388196686263716
		],
		[
			5.359e1,
			1.1388196686263712
		],
		[
			5.36e1,
			1.1388196686263707
		],
		[
			5.361e1,
			1.1388196686263705
		],
		[
			5.362e1,
			1.1388196686263703
		],
		[
			5.363e1,
			1.13881966862637
		],
		[
			5.364e1,
			1.1388196686263696
		],
		[
			5.365e1,
			1.1388196686263696
		],
		[
			5.366e1,
			1.1388196686263694
		],
		[
			5.367e1,
			1.1388196686263692
		],
		[
			5.368e1,
			1.1388196686263692
		],
		[
			5.369e1,
			1.1388196686263692
		],
		[
			5.37e1,
			1.1388196686263692
		],
		[
			5.371e1,
			1.1388196686263692
		],
		[
			5.372e1,
			1.1388196686263692
		],
		[
			5.373e1,
			1.1388196686263694
		],
		[
			5.374e1,
			1.1388196686263696
		],
		[
			5.375e1,
			1.1388196686263696
		],
		[
			5.376e1,
			1.13881966862637
		],
		[
			5.377e1,
			1.1388196686263703
		],
		[
			5.378e1,
			1.1388196686263705
		],
		[
			5.379e1,
			1.138819668626371
		],
		[
			5.38e1,
			1.1388196686263714
		],
		[
			5.381e1,
			1.1388196686263719
		],
		[
			5.382e1,
			1.1388196686263723
		],
		[
			5.383e1,
			1.1388196686263725
		],
		[
			5.384e1,
			1.138819668626373
		],
		[
			5.385e1,
			1.1388196686263734
		],
		[
			5.386e1,
			1.1388196686263736
		],
		[
			5.387e1,
			1.138819668626374
		],
		[
			5.388e1,
			1.1388196686263743
		],
		[
			5.389e1,
			1.1388196686263747
		],
		[
			5.39e1,
			1.138819668626375
		],
		[
			5.391e1,
			1.1388196686263754
		],
		[
			5.392e1,
			1.1388196686263754
		],
		[
			5.393e1,
			1.1388196686263758
		],
		[
			5.394e1,
			1.138819668626376
		],
		[
			5.395e1,
			1.1388196686263763
		],
		[
			5.396e1,
			1.1388196686263765
		],
		[
			5.397e1,
			1.1388196686263767
		],
		[
			5.398e1,
			1.1388196686263767
		],
		[
			5.399e1,
			1.1388196686263772
		],
		[
			5.4e1,
			1.1388196686263772
		],
		[
			5.401e1,
			1.1388196686263774
		],
		[
			5.402e1,
			1.1388196686263776
		],
		[
			5.403e1,
			1.1388196686263776
		],
		[
			5.404e1,
			1.1388196686263778
		],
		[
			5.405e1,
			1.138819668626378
		],
		[
			5.406e1,
			1.138819668626378
		],
		[
			5.407e1,
			1.138819668626378
		],
		[
			5.408e1,
			1.1388196686263783
		],
		[
			5.409e1,
			1.1388196686263783
		],
		[
			5.41e1,
			1.1388196686263783
		],
		[
			5.411e1,
			1.1388196686263785
		],
		[
			5.412e1,
			1.1388196686263785
		],
		[
			5.413e1,
			1.1388196686263785
		],
		[
			5.414e1,
			1.1388196686263785
		],
		[
			5.415e1,
			1.1388196686263785
		],
		[
			5.416e1,
			1.1388196686263785
		],
		[
			5.417e1,
			1.1388196686263785
		],
		[
			5.418e1,
			1.1388196686263785
		],
		[
			5.419e1,
			1.1388196686263785
		],
		[
			5.42e1,
			1.1388196686263785
		],
		[
			5.421e1,
			1.1388196686263785
		],
		[
			5.422e1,
			1.1388196686263785
		],
		[
			5.423e1,
			1.1388196686263785
		],
		[
			5.424e1,
			1.1388196686263783
		],
		[
			5.425e1,
			1.1388196686263783
		],
		[
			5.426e1,
			1.138819668626378
		],
		[
			5.427e1,
			1.138819668626378
		],
		[
			5.428e1,
			1.138819668626378
		],
		[
			5.429e1,
			1.138819668626378
		],
		[
			5.43e1,
			1.1388196686263778
		],
		[
			5.431e1,
			1.1388196686263776
		],
		[
			5.432e1,
			1.1388196686263776
		],
		[
			5.433e1,
			1.1388196686263776
		],
		[
			5.434e1,
			1.1388196686263774
		],
		[
			5.435e1,
			1.1388196686263772
		],
		[
			5.436e1,
			1.1388196686263772
		],
		[
			5.437e1,
			1.138819668626377
		],
		[
			5.438e1,
			1.138819668626377
		],
		[
			5.439e1,
			1.1388196686263767
		],
		[
			5.44e1,
			1.1388196686263765
		],
		[
			5.441e1,
			1.1388196686263763
		],
		[
			5.442e1,
			1.1388196686263763
		],
		[
			5.443e1,
			1.138819668626376
		],
		[
			5.444e1,
			1.1388196686263758
		],
		[
			5.445e1,
			1.1388196686263758
		],
		[
			5.446e1,
			1.1388196686263754
		],
		[
			5.447e1,
			1.1388196686263754
		],
		[
			5.448e1,
			1.1388196686263752
		],
		[
			5.449e1,
			1.138819668626375
		],
		[
			5.45e1,
			1.1388196686263747
		],
		[
			5.451e1,
			1.1388196686263745
		],
		[
			5.452e1,
			1.1388196686263743
		],
		[
			5.453e1,
			1.1388196686263743
		],
		[
			5.454e1,
			1.138819668626374
		],
		[
			5.455e1,
			1.1388196686263738
		],
		[
			5.456e1,
			1.1388196686263736
		],
		[
			5.457e1,
			1.1388196686263734
		],
		[
			5.458e1,
			1.1388196686263732
		],
		[
			5.459e1,
			1.138819668626373
		],
		[
			5.46e1,
			1.1388196686263727
		],
		[
			5.461e1,
			1.1388196686263725
		],
		[
			5.462e1,
			1.1388196686263723
		],
		[
			5.463e1,
			1.138819668626372
		],
		[
			5.464e1,
			1.1388196686263719
		],
		[
			5.465e1,
			1.1388196686263716
		],
		[
			5.466e1,
			1.1388196686263714
		],
		[
			5.467e1,
			1.1388196686263712
		],
		[
			5.468e1,
			1.138819668626371
		],
		[
			5.469e1,
			1.1388196686263707
		],
		[
			5.47e1,
			1.1388196686263705
		],
		[
			5.471e1,
			1.1388196686263703
		],
		[
			5.472e1,
			1.13881966862637
		],
		[
			5.473e1,
			1.1388196686263699
		],
		[
			5.474e1,
			1.1388196686263696
		],
		[
			5.475e1,
			1.1388196686263694
		],
		[
			5.476e1,
			1.1388196686263692
		],
		[
			5.477e1,
			1.138819668626369
		],
		[
			5.478e1,
			1.1388196686263687
		],
		[
			5.479e1,
			1.1388196686263685
		],
		[
			5.48e1,
			1.1388196686263683
		],
		[
			5.481e1,
			1.138819668626368
		],
		[
			5.482e1,
			1.1388196686263679
		],
		[
			5.483e1,
			1.1388196686263676
		],
		[
			5.484e1,
			1.1388196686263674
		],
		[
			5.485e1,
			1.1388196686263672
		],
		[
			5.486e1,
			1.138819668626367
		],
		[
			5.487e1,
			1.138819668626367
		],
		[
			5.488e1,
			1.1388196686263665
		],
		[
			5.489e1,
			1.1388196686263665
		],
		[
			5.49e1,
			1.1388196686263663
		],
		[
			5.491e1,
			1.138819668626366
		],
		[
			5.492e1,
			1.138819668626366
		],
		[
			5.493e1,
			1.1388196686263656
		],
		[
			5.494e1,
			1.1388196686263656
		],
		[
			5.495e1,
			1.1388196686263654
		],
		[
			5.496e1,
			1.1388196686263652
		],
		[
			5.497e1,
			1.1388196686263652
		],
		[
			5.498e1,
			1.138819668626365
		],
		[
			5.499e1,
			1.1388196686263647
		],
		[
			5.5e1,
			1.1388196686263647
		],
		[
			5.501e1,
			1.1388196686263645
		],
		[
			5.502e1,
			1.1388196686263643
		],
		[
			5.503e1,
			1.1388196686263643
		],
		[
			5.504e1,
			1.1388196686263643
		],
		[
			5.505e1,
			1.1388196686263639
		],
		[
			5.506e1,
			1.1388196686263639
		],
		[
			5.507e1,
			1.1388196686263639
		],
		[
			5.508e1,
			1.1388196686263636
		],
		[
			5.509e1,
			1.1388196686263636
		],
		[
			5.51e1,
			1.1388196686263634
		],
		[
			5.511e1,
			1.1388196686263634
		],
		[
			5.512e1,
			1.1388196686263634
		],
		[
			5.513e1,
			1.1388196686263634
		],
		[
			5.514e1,
			1.1388196686263632
		],
		[
			5.515e1,
			1.1388196686263632
		],
		[
			5.516e1,
			1.1388196686263632
		],
		[
			5.517e1,
			1.138819668626363
		],
		[
			5.518e1,
			1.138819668626363
		],
		[
			5.519e1,
			1.138819668626363
		],
		[
			5.52e1,
			1.138819668626363
		],
		[
			5.521e1,
			1.138819668626363
		],
		[
			5.522e1,
			1.138819668626363
		],
		[
			5.523e1,
			1.138819668626363
		],
		[
			5.524e1,
			1.138819668626363
		],
		[
			5.525e1,
			1.138819668626363
		],
		[
			5.526e1,
			1.1388196686263632
		],
		[
			5.527e1,
			1.1388196686263632
		],
		[
			5.528e1,
			1.1388196686263634
		],
		[
			5.529e1,
			1.1388196686263634
		],
		[
			5.53e1,
			1.1388196686263634
		],
		[
			5.531e1,
			1.1388196686263634
		],
		[
			5.532e1,
			1.1388196686263636
		],
		[
			5.533e1,
			1.1388196686263639
		],
		[
			5.534e1,
			1.1388196686263639
		],
		[
			5.535e1,
			1.1388196686263639
		],
		[
			5.536e1,
			1.1388196686263639
		],
		[
			5.537e1,
			1.138819668626364
		],
		[
			5.538e1,
			1.138819668626364
		],
		[
			5.539e1,
			1.1388196686263643
		],
		[
			5.54e1,
			1.1388196686263643
		],
		[
			5.541e1,
			1.1388196686263643
		],
		[
			5.542e1,
			1.1388196686263643
		],
		[
			5.543e1,
			1.1388196686263645
		],
		[
			5.544e1,
			1.1388196686263645
		],
		[
			5.545e1,
			1.1388196686263647
		],
		[
			5.546e1,
			1.1388196686263647
		],
		[
			5.547e1,
			1.1388196686263647
		],
		[
			5.548e1,
			1.1388196686263647
		],
		[
			5.549e1,
			1.1388196686263647
		],
		[
			5.55e1,
			1.1388196686263647
		],
		[
			5.551e1,
			1.1388196686263647
		],
		[
			5.552e1,
			1.1388196686263647
		],
		[
			5.553e1,
			1.138819668626365
		],
		[
			5.554e1,
			1.138819668626365
		],
		[
			5.555e1,
			1.138819668626365
		],
		[
			5.556e1,
			1.138819668626365
		],
		[
			5.557e1,
			1.138819668626365
		],
		[
			5.558e1,
			1.138819668626365
		],
		[
			5.559e1,
			1.138819668626365
		],
		[
			5.56e1,
			1.1388196686263652
		],
		[
			5.561e1,
			1.1388196686263652
		],
		[
			5.562e1,
			1.1388196686263652
		],
		[
			5.563e1,
			1.1388196686263652
		],
		[
			5.564e1,
			1.1388196686263652
		],
		[
			5.565e1,
			1.1388196686263652
		],
		[
			5.566e1,
			1.1388196686263652
		],
		[
			5.567e1,
			1.1388196686263652
		],
		[
			5.568e1,
			1.1388196686263652
		],
		[
			5.569e1,
			1.1388196686263652
		],
		[
			5.57e1,
			1.1388196686263652
		],
		[
			5.571e1,
			1.1388196686263652
		],
		[
			5.572e1,
			1.1388196686263652
		],
		[
			5.573e1,
			1.1388196686263652
		],
		[
			5.574e1,
			1.1388196686263652
		],
		[
			5.575e1,
			1.1388196686263652
		],
		[
			5.576e1,
			1.1388196686263652
		],
		[
			5.577e1,
			1.138819668626365
		],
		[
			5.578e1,
			1.1388196686263652
		],
		[
			5.579e1,
			1.1388196686263652
		],
		[
			5.58e1,
			1.138819668626365
		],
		[
			5.581e1,
			1.138819668626365
		],
		[
			5.582e1,
			1.138819668626365
		],
		[
			5.583e1,
			1.138819668626365
		],
		[
			5.584e1,
			1.138819668626365
		],
		[
			5.585e1,
			1.1388196686263647
		],
		[
			5.586e1,
			1.138819668626365
		],
		[
			5.587e1,
			1.1388196686263647
		],
		[
			5.588e1,
			1.1388196686263647
		],
		[
			5.589e1,
			1.1388196686263647
		],
		[
			5.59e1,
			1.1388196686263647
		],
		[
			5.591e1,
			1.1388196686263647
		],
		[
			5.592e1,
			1.1388196686263647
		],
		[
			5.593e1,
			1.1388196686263647
		],
		[
			5.594e1,
			1.1388196686263645
		],
		[
			5.595e1,
			1.1388196686263645
		],
		[
			5.596e1,
			1.1388196686263645
		],
		[
			5.597e1,
			1.1388196686263643
		],
		[
			5.598e1,
			1.1388196686263643
		],
		[
			5.599e1,
			1.1388196686263643
		],
		[
			5.6e1,
			1.1388196686263643
		],
		[
			5.601e1,
			1.1388196686263643
		],
		[
			5.602e1,
			1.1388196686263643
		],
		[
			5.603e1,
			1.1388196686263643
		],
		[
			5.604e1,
			1.138819668626364
		],
		[
			5.605e1,
			1.1388196686263643
		],
		[
			5.606e1,
			1.138819668626364
		],
		[
			5.607e1,
			1.138819668626364
		],
		[
			5.608e1,
			1.138819668626364
		],
		[
			5.609e1,
			1.1388196686263639
		],
		[
			5.61e1,
			1.1388196686263639
		],
		[
			5.611e1,
			1.1388196686263639
		],
		[
			5.612e1,
			1.1388196686263639
		],
		[
			5.613e1,
			1.1388196686263639
		],
		[
			5.614e1,
			1.1388196686263636
		],
		[
			5.615e1,
			1.1388196686263636
		],
		[
			5.616e1,
			1.1388196686263636
		],
		[
			5.617e1,
			1.1388196686263636
		],
		[
			5.618e1,
			1.1388196686263634
		],
		[
			5.619e1,
			1.1388196686263634
		],
		[
			5.62e1,
			1.1388196686263634
		],
		[
			5.621e1,
			1.1388196686263634
		],
		[
			5.622e1,
			1.1388196686263634
		],
		[
			5.623e1,
			1.1388196686263632
		],
		[
			5.624e1,
			1.1388196686263632
		],
		[
			5.625e1,
			1.1388196686263632
		],
		[
			5.626e1,
			1.1388196686263632
		],
		[
			5.627e1,
			1.138819668626363
		],
		[
			5.628e1,
			1.138819668626363
		],
		[
			5.629e1,
			1.138819668626363
		],
		[
			5.63e1,
			1.138819668626363
		],
		[
			5.631e1,
			1.138819668626363
		],
		[
			5.632e1,
			1.1388196686263627
		],
		[
			5.633e1,
			1.1388196686263627
		],
		[
			5.634e1,
			1.1388196686263627
		],
		[
			5.635e1,
			1.1388196686263627
		],
		[
			5.636e1,
			1.1388196686263625
		],
		[
			5.637e1,
			1.1388196686263625
		],
		[
			5.638e1,
			1.1388196686263625
		],
		[
			5.639e1,
			1.1388196686263625
		],
		[
			5.64e1,
			1.1388196686263625
		],
		[
			5.641e1,
			1.1388196686263625
		],
		[
			5.642e1,
			1.1388196686263623
		],
		[
			5.643e1,
			1.1388196686263623
		],
		[
			5.644e1,
			1.1388196686263623
		],
		[
			5.645e1,
			1.1388196686263623
		],
		[
			5.646e1,
			1.1388196686263623
		],
		[
			5.647e1,
			1.138819668626362
		],
		[
			5.648e1,
			1.138819668626362
		],
		[
			5.649e1,
			1.138819668626362
		],
		[
			5.65e1,
			1.138819668626362
		],
		[
			5.651e1,
			1.138819668626362
		],
		[
			5.652e1,
			1.138819668626362
		],
		[
			5.653e1,
			1.138819668626362
		],
		[
			5.654e1,
			1.138819668626362
		],
		[
			5.655e1,
			1.138819668626362
		],
		[
			5.656e1,
			1.138819668626362
		],
		[
			5.657e1,
			1.1388196686263619
		],
		[
			5.658e1,
			1.1388196686263619
		],
		[
			5.659e1,
			1.1388196686263619
		],
		[
			5.66e1,
			1.1388196686263619
		],
		[
			5.661e1,
			1.1388196686263619
		],
		[
			5.662e1,
			1.1388196686263619
		],
		[
			5.663e1,
			1.1388196686263619
		],
		[
			5.664e1,
			1.1388196686263616
		],
		[
			5.665e1,
			1.1388196686263616
		],
		[
			5.666e1,
			1.1388196686263616
		],
		[
			5.667e1,
			1.1388196686263616
		],
		[
			5.668e1,
			1.1388196686263616
		],
		[
			5.669e1,
			1.1388196686263616
		],
		[
			5.67e1,
			1.1388196686263616
		],
		[
			5.671e1,
			1.1388196686263616
		],
		[
			5.672e1,
			1.1388196686263616
		],
		[
			5.673e1,
			1.1388196686263616
		],
		[
			5.674e1,
			1.1388196686263616
		],
		[
			5.675e1,
			1.1388196686263616
		],
		[
			5.676e1,
			1.1388196686263616
		],
		[
			5.677e1,
			1.1388196686263616
		],
		[
			5.678e1,
			1.1388196686263616
		],
		[
			5.679e1,
			1.1388196686263616
		],
		[
			5.68e1,
			1.1388196686263619
		],
		[
			5.681e1,
			1.1388196686263619
		],
		[
			5.682e1,
			1.1388196686263619
		],
		[
			5.683e1,
			1.1388196686263619
		],
		[
			5.684e1,
			1.1388196686263619
		],
		[
			5.685e1,
			1.1388196686263619
		],
		[
			5.686e1,
			1.1388196686263616
		],
		[
			5.687e1,
			1.1388196686263616
		],
		[
			5.688e1,
			1.1388196686263616
		],
		[
			5.689e1,
			1.1388196686263616
		],
		[
			5.69e1,
			1.1388196686263616
		],
		[
			5.691e1,
			1.1388196686263614
		],
		[
			5.692e1,
			1.1388196686263612
		],
		[
			5.693e1,
			1.1388196686263612
		],
		[
			5.694e1,
			1.138819668626361
		],
		[
			5.695e1,
			1.1388196686263607
		],
		[
			5.696e1,
			1.1388196686263605
		],
		[
			5.697e1,
			1.1388196686263603
		],
		[
			5.698e1,
			1.1388196686263603
		],
		[
			5.699e1,
			1.1388196686263599
		],
		[
			5.7e1,
			1.1388196686263596
		],
		[
			5.701e1,
			1.1388196686263594
		],
		[
			5.702e1,
			1.138819668626359
		],
		[
			5.703e1,
			1.138819668626359
		],
		[
			5.704e1,
			1.1388196686263585
		],
		[
			5.705e1,
			1.1388196686263583
		],
		[
			5.706e1,
			1.1388196686263579
		],
		[
			5.707e1,
			1.1388196686263576
		],
		[
			5.708e1,
			1.1388196686263572
		],
		[
			5.709e1,
			1.1388196686263568
		],
		[
			5.71e1,
			1.1388196686263565
		],
		[
			5.711e1,
			1.138819668626356
		],
		[
			5.712e1,
			1.1388196686263556
		],
		[
			5.713e1,
			1.1388196686263552
		],
		[
			5.714e1,
			1.138819668626355
		],
		[
			5.715e1,
			1.1388196686263543
		],
		[
			5.716e1,
			1.1388196686263539
		],
		[
			5.717e1,
			1.1388196686263534
		],
		[
			5.718e1,
			1.138819668626353
		],
		[
			5.719e1,
			1.1388196686263523
		],
		[
			5.72e1,
			1.1388196686263519
		],
		[
			5.721e1,
			1.1388196686263514
		],
		[
			5.722e1,
			1.138819668626351
		],
		[
			5.723e1,
			1.1388196686263505
		],
		[
			5.724e1,
			1.1388196686263496
		],
		[
			5.725e1,
			1.1388196686263492
		],
		[
			5.726e1,
			1.1388196686263488
		],
		[
			5.727e1,
			1.138819668626348
		],
		[
			5.728e1,
			1.1388196686263474
		],
		[
			5.729e1,
			1.1388196686263468
		],
		[
			5.73e1,
			1.1388196686263463
		],
		[
			5.731e1,
			1.1388196686263456
		],
		[
			5.732e1,
			1.138819668626345
		],
		[
			5.733e1,
			1.1388196686263443
		],
		[
			5.734e1,
			1.1388196686263437
		],
		[
			5.735e1,
			1.138819668626343
		],
		[
			5.736e1,
			1.1388196686263423
		],
		[
			5.737e1,
			1.1388196686263417
		],
		[
			5.738e1,
			1.1388196686263408
		],
		[
			5.739e1,
			1.1388196686263403
		],
		[
			5.74e1,
			1.1388196686263394
		],
		[
			5.741e1,
			1.1388196686263385
		],
		[
			5.742e1,
			1.138819668626338
		],
		[
			5.743e1,
			1.1388196686263372
		],
		[
			5.744e1,
			1.1388196686263363
		],
		[
			5.745e1,
			1.1388196686263357
		],
		[
			5.746e1,
			1.138819668626335
		],
		[
			5.747e1,
			1.138819668626334
		],
		[
			5.748e1,
			1.1388196686263332
		],
		[
			5.749e1,
			1.1388196686263323
		],
		[
			5.75e1,
			1.1388196686263317
		],
		[
			5.751e1,
			1.1388196686263308
		],
		[
			5.752e1,
			1.1388196686263299
		],
		[
			5.753e1,
			1.1388196686263292
		],
		[
			5.754e1,
			1.1388196686263283
		],
		[
			5.755e1,
			1.1388196686263274
		],
		[
			5.756e1,
			1.1388196686263266
		],
		[
			5.757e1,
			1.1388196686263257
		],
		[
			5.758e1,
			1.1388196686263248
		],
		[
			5.759e1,
			1.1388196686263239
		],
		[
			5.76e1,
			1.138819668626323
		],
		[
			5.761e1,
			1.138819668626322
		],
		[
			5.762e1,
			1.138819668626321
		],
		[
			5.763e1,
			1.1388196686263201
		],
		[
			5.764e1,
			1.1388196686263192
		],
		[
			5.765e1,
			1.1388196686263181
		],
		[
			5.766e1,
			1.1388196686263172
		],
		[
			5.767e1,
			1.1388196686263163
		],
		[
			5.768e1,
			1.1388196686263155
		],
		[
			5.769e1,
			1.1388196686263143
		],
		[
			5.77e1,
			1.1388196686263132
		],
		[
			5.771e1,
			1.1388196686263123
		],
		[
			5.772e1,
			1.1388196686263115
		],
		[
			5.773e1,
			1.1388196686263103
		],
		[
			5.774e1,
			1.1388196686263092
		],
		[
			5.775e1,
			1.1388196686263083
		],
		[
			5.776e1,
			1.1388196686263072
		],
		[
			5.777e1,
			1.1388196686263063
		],
		[
			5.778e1,
			1.1388196686263052
		],
		[
			5.779e1,
			1.1388196686263041
		],
		[
			5.78e1,
			1.138819668626303
		],
		[
			5.781e1,
			1.1388196686263021
		],
		[
			5.782e1,
			1.138819668626301
		],
		[
			5.783e1,
			1.1388196686263
		],
		[
			5.784e1,
			1.1388196686262988
		],
		[
			5.785e1,
			1.1388196686262977
		],
		[
			5.786e1,
			1.1388196686262966
		],
		[
			5.787e1,
			1.1388196686262957
		],
		[
			5.788e1,
			1.1388196686262946
		],
		[
			5.789e1,
			1.1388196686262932
		],
		[
			5.79e1,
			1.1388196686262924
		],
		[
			5.791e1,
			1.138819668626291
		],
		[
			5.792e1,
			1.1388196686262901
		],
		[
			5.793e1,
			1.1388196686262888
		],
		[
			5.794e1,
			1.1388196686262877
		],
		[
			5.795e1,
			1.1388196686262866
		],
		[
			5.796e1,
			1.1388196686262855
		],
		[
			5.797e1,
			1.1388196686262844
		],
		[
			5.798e1,
			1.1388196686262833
		],
		[
			5.799e1,
			1.1388196686262821
		],
		[
			5.8e1,
			1.1388196686262808
		],
		[
			5.801e1,
			1.1388196686262797
		],
		[
			5.802e1,
			1.1388196686262786
		],
		[
			5.803e1,
			1.1388196686262773
		],
		[
			5.804e1,
			1.1388196686262761
		],
		[
			5.805e1,
			1.138819668626275
		],
		[
			5.806e1,
			1.138819668626274
		],
		[
			5.807e1,
			1.1388196686262728
		],
		[
			5.808e1,
			1.1388196686262715
		],
		[
			5.809e1,
			1.1388196686262702
		],
		[
			5.81e1,
			1.138819668626269
		],
		[
			5.811e1,
			1.138819668626268
		],
		[
			5.812e1,
			1.1388196686262666
		],
		[
			5.813e1,
			1.1388196686262655
		],
		[
			5.814e1,
			1.1388196686262644
		],
		[
			5.815e1,
			1.138819668626263
		],
		[
			5.816e1,
			1.1388196686262617
		],
		[
			5.817e1,
			1.1388196686262606
		],
		[
			5.818e1,
			1.1388196686262595
		],
		[
			5.819e1,
			1.1388196686262582
		],
		[
			5.82e1,
			1.138819668626257
		],
		[
			5.821e1,
			1.1388196686262557
		],
		[
			5.822e1,
			1.1388196686262546
		],
		[
			5.823e1,
			1.1388196686262533
		],
		[
			5.824e1,
			1.138819668626252
		],
		[
			5.825e1,
			1.1388196686262508
		],
		[
			5.826e1,
			1.1388196686262497
		],
		[
			5.827e1,
			1.1388196686262484
		],
		[
			5.828e1,
			1.138819668626247
		],
		[
			5.829e1,
			1.138819668626246
		],
		[
			5.83e1,
			1.1388196686262448
		],
		[
			5.831e1,
			1.1388196686262435
		],
		[
			5.832e1,
			1.1388196686262422
		],
		[
			5.833e1,
			1.1388196686262408
		],
		[
			5.834e1,
			1.1388196686262397
		],
		[
			5.835e1,
			1.1388196686262384
		],
		[
			5.836e1,
			1.1388196686262373
		],
		[
			5.837e1,
			1.138819668626236
		],
		[
			5.838e1,
			1.1388196686262346
		],
		[
			5.839e1,
			1.1388196686262335
		],
		[
			5.84e1,
			1.1388196686262322
		],
		[
			5.841e1,
			1.138819668626231
		],
		[
			5.842e1,
			1.1388196686262297
		],
		[
			5.843e1,
			1.1388196686262284
		],
		[
			5.844e1,
			1.1388196686262273
		],
		[
			5.845e1,
			1.138819668626226
		],
		[
			5.846e1,
			1.1388196686262249
		],
		[
			5.847e1,
			1.1388196686262235
		],
		[
			5.848e1,
			1.1388196686262222
		],
		[
			5.849e1,
			1.138819668626221
		],
		[
			5.85e1,
			1.13881966862622
		],
		[
			5.851e1,
			1.1388196686262186
		],
		[
			5.852e1,
			1.1388196686262173
		],
		[
			5.853e1,
			1.138819668626216
		],
		[
			5.854e1,
			1.1388196686262149
		],
		[
			5.855e1,
			1.1388196686262138
		],
		[
			5.856e1,
			1.1388196686262124
		],
		[
			5.857e1,
			1.138819668626211
		],
		[
			5.858e1,
			1.1388196686262098
		],
		[
			5.859e1,
			1.1388196686262086
		],
		[
			5.86e1,
			1.1388196686262075
		],
		[
			5.861e1,
			1.1388196686262062
		],
		[
			5.862e1,
			1.1388196686262049
		],
		[
			5.863e1,
			1.1388196686262038
		],
		[
			5.864e1,
			1.1388196686262027
		],
		[
			5.865e1,
			1.1388196686262013
		],
		[
			5.866e1,
			1.1388196686262
		],
		[
			5.867e1,
			1.1388196686261989
		],
		[
			5.868e1,
			1.1388196686261978
		],
		[
			5.869e1,
			1.1388196686261964
		],
		[
			5.87e1,
			1.1388196686261953
		],
		[
			5.871e1,
			1.1388196686261942
		],
		[
			5.872e1,
			1.1388196686261929
		],
		[
			5.873e1,
			1.1388196686261916
		],
		[
			5.874e1,
			1.1388196686261904
		],
		[
			5.875e1,
			1.1388196686261893
		],
		[
			5.876e1,
			1.138819668626188
		],
		[
			5.877e1,
			1.1388196686261869
		],
		[
			5.878e1,
			1.1388196686261858
		],
		[
			5.879e1,
			1.1388196686261844
		],
		[
			5.88e1,
			1.1388196686261833
		],
		[
			5.881e1,
			1.1388196686261822
		],
		[
			5.882e1,
			1.138819668626181
		],
		[
			5.883e1,
			1.13881966862618
		],
		[
			5.884e1,
			1.1388196686261787
		],
		[
			5.885e1,
			1.1388196686261776
		],
		[
			5.886e1,
			1.1388196686261765
		],
		[
			5.887e1,
			1.1388196686261753
		],
		[
			5.888e1,
			1.1388196686261742
		],
		[
			5.889e1,
			1.138819668626173
		],
		[
			5.89e1,
			1.1388196686261718
		],
		[
			5.891e1,
			1.1388196686261707
		],
		[
			5.892e1,
			1.1388196686261696
		],
		[
			5.893e1,
			1.1388196686261685
		],
		[
			5.894e1,
			1.1388196686261673
		],
		[
			5.895e1,
			1.1388196686261662
		],
		[
			5.896e1,
			1.1388196686261651
		],
		[
			5.897e1,
			1.138819668626164
		],
		[
			5.898e1,
			1.1388196686261631
		],
		[
			5.899e1,
			1.1388196686261618
		],
		[
			5.9e1,
			1.138819668626161
		],
		[
			5.901e1,
			1.1388196686261598
		],
		[
			5.902e1,
			1.1388196686261587
		],
		[
			5.903e1,
			1.1388196686261576
		],
		[
			5.904e1,
			1.1388196686261565
		],
		[
			5.905e1,
			1.1388196686261556
		],
		[
			5.906e1,
			1.1388196686261545
		],
		[
			5.907e1,
			1.1388196686261534
		],
		[
			5.908e1,
			1.1388196686261525
		],
		[
			5.909e1,
			1.1388196686261514
		],
		[
			5.91e1,
			1.1388196686261502
		],
		[
			5.911e1,
			1.1388196686261494
		],
		[
			5.912e1,
			1.1388196686261483
		],
		[
			5.913e1,
			1.1388196686261474
		],
		[
			5.914e1,
			1.1388196686261465
		],
		[
			5.915e1,
			1.1388196686261454
		],
		[
			5.916e1,
			1.1388196686261445
		],
		[
			5.917e1,
			1.1388196686261436
		],
		[
			5.918e1,
			1.1388196686261425
		],
		[
			5.919e1,
			1.1388196686261416
		],
		[
			5.92e1,
			1.1388196686261405
		],
		[
			5.921e1,
			1.1388196686261396
		],
		[
			5.922e1,
			1.1388196686261387
		],
		[
			5.923e1,
			1.1388196686261378
		],
		[
			5.924e1,
			1.138819668626137
		],
		[
			5.925e1,
			1.138819668626136
		],
		[
			5.926e1,
			1.1388196686261352
		],
		[
			5.927e1,
			1.1388196686261343
		],
		[
			5.928e1,
			1.1388196686261334
		],
		[
			5.929e1,
			1.1388196686261325
		],
		[
			5.93e1,
			1.1388196686261316
		],
		[
			5.931e1,
			1.1388196686261307
		],
		[
			5.932e1,
			1.1388196686261298
		],
		[
			5.933e1,
			1.1388196686261292
		],
		[
			5.934e1,
			1.1388196686261283
		],
		[
			5.935e1,
			1.1388196686261274
		],
		[
			5.936e1,
			1.1388196686261267
		],
		[
			5.937e1,
			1.1388196686261258
		],
		[
			5.938e1,
			1.138819668626125
		],
		[
			5.939e1,
			1.1388196686261243
		],
		[
			5.94e1,
			1.1388196686261236
		],
		[
			5.941e1,
			1.1388196686261227
		],
		[
			5.942e1,
			1.138819668626122
		],
		[
			5.943e1,
			1.1388196686261214
		],
		[
			5.944e1,
			1.1388196686261205
		],
		[
			5.945e1,
			1.1388196686261198
		],
		[
			5.946e1,
			1.1388196686261192
		],
		[
			5.947e1,
			1.1388196686261185
		],
		[
			5.948e1,
			1.1388196686261176
		],
		[
			5.949e1,
			1.138819668626117
		],
		[
			5.95e1,
			1.1388196686261165
		],
		[
			5.951e1,
			1.1388196686261156
		],
		[
			5.952e1,
			1.1388196686261152
		],
		[
			5.953e1,
			1.1388196686261145
		],
		[
			5.954e1,
			1.1388196686261138
		],
		[
			5.955e1,
			1.1388196686261132
		],
		[
			5.956e1,
			1.1388196686261125
		],
		[
			5.957e1,
			1.138819668626112
		],
		[
			5.958e1,
			1.1388196686261114
		],
		[
			5.959e1,
			1.138819668626111
		],
		[
			5.96e1,
			1.1388196686261103
		],
		[
			5.961e1,
			1.1388196686261098
		],
		[
			5.962e1,
			1.1388196686261092
		],
		[
			5.963e1,
			1.1388196686261087
		],
		[
			5.964e1,
			1.1388196686261083
		],
		[
			5.965e1,
			1.1388196686261076
		],
		[
			5.966e1,
			1.1388196686261072
		],
		[
			5.967e1,
			1.1388196686261067
		],
		[
			5.968e1,
			1.1388196686261063
		],
		[
			5.969e1,
			1.1388196686261058
		],
		[
			5.97e1,
			1.1388196686261054
		],
		[
			5.971e1,
			1.138819668626105
		],
		[
			5.972e1,
			1.1388196686261045
		],
		[
			5.973e1,
			1.1388196686261043
		],
		[
			5.974e1,
			1.1388196686261038
		],
		[
			5.975e1,
			1.1388196686261034
		],
		[
			5.976e1,
			1.1388196686261032
		],
		[
			5.977e1,
			1.1388196686261027
		],
		[
			5.978e1,
			1.1388196686261025
		],
		[
			5.979e1,
			1.138819668626102
		],
		[
			5.98e1,
			1.1388196686261018
		],
		[
			5.981e1,
			1.1388196686261016
		],
		[
			5.982e1,
			1.1388196686261014
		],
		[
			5.983e1,
			1.138819668626101
		],
		[
			5.984e1,
			1.1388196686261007
		],
		[
			5.985e1,
			1.1388196686261005
		],
		[
			5.986e1,
			1.1388196686261003
		],
		[
			5.987e1,
			1.1388196686261
		],
		[
			5.988e1,
			1.1388196686261
		],
		[
			5.989e1,
			1.1388196686260996
		],
		[
			5.99e1,
			1.1388196686260996
		],
		[
			5.991e1,
			1.1388196686260994
		],
		[
			5.992e1,
			1.1388196686260994
		],
		[
			5.993e1,
			1.1388196686260992
		],
		[
			5.994e1,
			1.1388196686260992
		],
		[
			5.995e1,
			1.1388196686260992
		],
		[
			5.996e1,
			1.138819668626099
		],
		[
			5.997e1,
			1.138819668626099
		],
		[
			5.998e1,
			1.1388196686260987
		],
		[
			5.999e1,
			1.1388196686260987
		],
		[
			6.0e1,
			1.1388196686260987
		]
	]
]
